Tweaking the constant in the Linear Hadwiger Theorem

Norin and Steiner recently proved the Linear Hadwiger Conjecture. That is, there is an absolute constant $C$ such that every graph $G$ satisfies $\chi(G)\leqslant C\,\text{had}(G)$, where $\chi(G)$ is the chromatic number and $\text{had}(G)$ is the Hadwiger number of $G$. They estimate that their proof gives a non-optimised constant $C$ of order $10^{100}$. This paper uses AI assistance to optimise their argument, and shows that every graph $G$ satisfies $\chi(G)\,\leqslant\,1{,}118{,}430\,\text{had}(G)$.

==> anc/bootstrap_dp.py <==
# Dynamic programs over bootstrap schedules (Proposition 5.5 and Appendix, paragraph "The bootstrap"), in exact
# rational arithmetic, with the separation constant of Theorem 4.3,
#     c_{4.3}(x) = 42 + min{517.5 + 12x, 897.5 + 10x},
# the base of Lemma 5.3 (constant 4.01 for every exponent <= 0.49), and the generalised step
# of Lemma 5.4:
# from a level (c, beta) and a "Gyarfas level" (Phi, gamma) -- ANY previously established level, not only the
# base -- with zeta < gamma/2 (a relaxation of (gamma - 2 zeta)T >= 1, gamma <= 1), obtain the level (2c + c_{4.3}(Phi) + xi, beta + zeta), where xi = 1e-4.
# The target is an exponent above 2 (Proposition 5.5 needs 2.0792 at threshold T_boot = 1161).
#
# (1) Grid DP (finite-grid check, NOT a proof of optimality). Exponents are multiples of 1/U; A[g] is the best
#     constant for every exponent <= g/U; the transition is A(g1 + g0/2) <= 2A(g1) + c_{4.3}(A(g0)) + xi, i.e. it
#     allows zeta = g0/2 and target exponent 2 itself (closure). It is asserted that the optimum on several grids
#     equals the value 45,024.9873 = 45,024.98 + 73 xi of the explicit schedule of Proposition 5.5 (side step,
#     five main steps, final step), whose size thresholds are certified in precise_check.py.
# (2) Rigorous lower bound. Partition exponents into cells
#     (g_{i-1}, g_i], g_i = i/U. A level with exponent in cell j and a Gyarfas level with exponent in cell k can
#     produce an exponent in cell i only if g_j + g_k/2 > g_{i-1}. The least fixpoint of
#     LB[i] = min 2 SM[j] + c_{4.3}(SM[k]) over such (j, k) (SM = suffix minimum), with xi = 0 and target cell
#     (2, 2 + 1/U], is a lower bound for every finite real schedule of this form with any per-step slack >= 0 and
#     any thresholds: each real derivation maps to a relaxed one of no larger cost. Costs are integers in hundredths.
#     It is asserted that the lower bound equals 45,024.98 on several grids. Together with (3), the explicit
#     schedule is optimal within this framework up to its slack 73 xi.
# (3) The explicit schedule of Proposition 5.5, exactly.
# Exit status is 0 if and only if every assertion holds.
import sys
from fractions import Fraction as F

EPS = F(1, 10**4)

def cS(x):
    return 42 + min(F(1035, 2) + 12*x, F(1795, 2) + 10*x)

def schedule(eps=EPS):
    b = F(401, 100)
    chain = [b]
    for _ in range(5):
        chain.append(2*chain[-1] + cS(b) + eps)        # main steps, Gyarfas graphs by Lemma 5.3
    cside = 2*b + cS(b) + eps                          # side step, exponent 0.7345
    cstar = 2*chain[-1] + cS(cside) + eps              # final step, Gyarfas graphs by the side step
    return chain, cside, cstar

def grid_dp(U, base=F(401, 100), base_exp=F(49, 100), slack=EPS, target=2):
    gb = int(base_exp*U)                               # base valid for g <= gb (inclusive)
    assert F(gb, U) == base_exp
    G = target*U
    A = [None]*(G + 1)
    for g in range(gb + 1):
        A[g] = base
    for g in range(gb + 1, G + 1):
        # inputs g0, g1 < g with g1 + floor(g0/2) >= g; A is nondecreasing on [0, g-1] (asserted), so for fixed g0
        # the best g1 is the smallest one, g - floor(g0/2)
        best = None
        for g0 in range(1, g):
            g1 = g - g0//2
            if g1 >= g:
                continue
            c = 2*A[g1] + cS(A[g0]) + slack
            if best is None or c < best:
                best = c
        A[g] = best
        assert A[g] >= A[g - 1], f'A not nondecreasing at g={g}, U={U}'
    return A[G]

def cS_hundredths(X):                                  # X = 100x; returns 100 c_{4.3}(x)
    return 4200 + min(51750 + 12*X, 89750 + 10*X)

def lower_bound(U):
    gb = 49*U//100
    assert gb*100 == 49*U
    top = 2*U + 1                                      # cell (2, 2+1/U]: exponents > 2
    INF = 10**18
    LB = [INF]*(top + 1)
    for i in range(gb + 1):
        LB[i] = 401                                    # cells with g_i <= 0.49: base 4.01
    def suffix(v):
        S = v[:]
        for i in range(top - 1, -1, -1):
            S[i] = min(S[i], S[i + 1])
        return S
    changed = True
    while changed:
        changed = False
        SM = suffix(LB)
        cSM = [cS_hundredths(v) if v < INF else INF for v in SM]
        for i in range(gb + 1, top + 1):
            best = LB[i]
            for j in range(gb, top + 1):              # base cells are all dominated by j = gb
                if SM[j] >= INF or 2*SM[j] >= best:
                    continue
                kmin = max(1, 2*(i - 1 - j) + 1)      # need g_k > 2(g_{i-1} - g_j)
                if kmin > top or cSM[kmin] >= INF:
                    continue
                best = min(best, 2*SM[j] + cSM[kmin])
            if best < LB[i]:
                LB[i] = best
                changed = True
    return F(suffix(LB)[top], 100)

if __name__ == "__main__":
    chain, cside, cstar = schedule()
    print("explicit schedule: main chain", ", ".join(f"{float(c):.6f}" for c in chain),
          f"; c_side = {float(cside):.6f}; c_5.5 = {cstar} = {float(cstar):.6f}")
    assert cstar == F('45024.9873') == F('45024.98') + 73*EPS
    assert schedule(F(0))[2] == F('45024.98')
    for U in (100, 200, 400):
        v = grid_dp(U)
        print(f"grid DP, U={U}: optimum = {float(v):.6f}; equals c_5.5: {v == cstar}")
        assert v == cstar, f'unexpected grid optimum for U={U}: {v}'
    for U in [int(u) for u in sys.argv[1:]] or [200, 400]:
        lb = lower_bound(U)
        print(f"rigorous lower bound (xi = 0), U={U}: {float(lb)}")
        assert lb == F('45024.98'), f'unexpected lower bound for U={U}: {lb}'
    print('ALL OK')


==> anc/explicit_thresholds.py <==
# Explicit size thresholds for Sections 5 and 9, in floating-point arithmetic (all logs natural). This script only LOCATES the
# thresholds and summarises the constants; the inequalities at the thresholds are certified in precise_check.py.
# Inequalities are evaluated in terms of y = log log a (or log log t).
import math
epsB, delta = 0.01, 0.01         # Lemma 5.3: base constant 4 + epsB = 4.01, exponent 1/2 - delta = 0.49
beta0 = 0.5 - delta              # 0.49
vth = 0.0005                     # schedule margin of Prop 5.5
zm = beta0/2 - vth               # zeta of the side and main steps (0.2445)
zf = (beta0 + zm)/2 - 1.1*vth    # zeta of the final step (0.3667)
Cd = 18000; P = 4.56e18; M = 1e5 # C_{8.1}; tau_{7.1}; stage factor M
xi = 1e-4                        # slack per step in Lemma 5.4
def logadd(p, q): return max(p, q) + math.log1p(math.exp(-abs(p - q)))
def base_ok(y):                  # Lemma 5.2: A_eps <= 1e-4 a with eps = 0.0099 (log a)^{-0.49}, in log form
    return (math.log(2000/0.0099**2) + 0.98*y + math.log(math.log(100/0.0099) + 0.49*y)
            <= y + math.log1p(-math.log(1e4)*math.exp(-y)))
def gyarfas_ok(zeta, gamma):     # Lemma 5.4: y >= 1000.9, (gamma - 2 zeta) y >= 1, zeta y >= 5
    return lambda y: y >= 1000.9 and (gamma - 2*zeta)*y >= 1 and zeta*y >= 5
def dterm(y):                    # 960 sqrt(log 16 + log t)/log t, bound for (D(46a0/3+4)+1)/t up to 2/t (Thm 3.11: 60*16 = 960)
    return 960*math.exp(0.5*logadd(math.log(math.log(16)), y) - y)
def first(pred, lo=1.0, hi=20000.0):
    assert pred(hi)
    for _ in range(200):
        mid = (lo + hi)/2
        if pred(mid): hi = mid
        else: lo = mid
    return hi
bside = beta0 + zm; b5 = beta0 + 5*zm; bfin = b5 + zf
yb = first(base_ok)
ym = first(gyarfas_ok(zm, beta0)); yf = first(gyarfas_ok(zf, bside))
ye = first(lambda y: dterm(y) <= xi)
y01 = first(lambda y: dterm(y) <= 0.1)
yN = math.log(24*P*M*M)/(bfin - 2)
print('Lemma 5.2 (eps = 0.0099 (log a)^{-%.2f}): A_eps <= 1e-4 a iff loglog a >= %.3f (paper: T_base = 1160)' % (beta0, yb))
print('Lemma 5.4 hypotheses: side/main steps (zeta %.4f, gamma %.2f) need loglog t >= %.2f; final step (zeta %.4f, gamma %.4f) needs %.2f'
      % (zm, beta0, ym, zf, bside, yf))
print('Lemma 5.4 (iii): D-term <= xi = 1e-4 for loglog t >= %.2f (the other error terms are far smaller)' % ye)
print('Prop 5.5: exponents side %.4f, beta_5 %.4f, final %.4f; N_a <= a(log a)^%.4f needs loglog a >= %.3f (threshold T_boot = 1161)'
      % (bside, b5, bfin, bfin, yN))
yC = first(lambda y: math.exp(y) - y >= 1.6e6, 1.0, 100.0)
print('Thm 1.2 Case 2: D-term <= 0.1 for loglog t >= %.3f; at 18.4 it is %.7f; log t - loglog t >= 1.6e6 needs loglog t >= %.4f (threshold used: 18.4)' % (y01, dterm(18.4), yC))
def cS(x): return 42 + min(517.5 + 12*x, 897.5 + 10*x)
b = 4 + epsB
c = b
for _ in range(5): c = 2*c + cS(b) + xi
cside = 2*b + cS(b) + xi
cs = 2*c + cS(cside) + xi
print('c_5.4 = %.6f ; c_side = %.6f ; cbar_5 = %.6f ; c_4.3(c_side) = %.5f ; c_5.5 = %.6f' % (cS(b) + xi, cside, c, cS(cside), cs))
Tboot = 1161
print('Lemma 5.6 below threshold T_boot: 6 + 2 log(24PM^2) + 4*T_boot = %.2f (<= 144.4 + 4*1161 = 4788.4)' % (6 + 2*math.log(24*P*M*M) + 4*Tboot))
xs = 78 + 2*cs
print('x_* = %.6f ; Lambda_9.2/(1+eta) = 897.5 + 10x_* = %.5f ; Lambda\'_9.2 - 2/t = %.6f' % (xs, 897.5 + 10*xs, 110 + 2*Cd + 4*cs))
cfin = 1829.6 + 2*Cd + 24*cs
print('c_1.2 = 1829.6 + 2 C_8.1 + 24 c_5.5 = %.6f  (chi <= 1,118,430 had)' % cfin)
print('Case 1 (loglog t < 18.4): 60 e^9.2 = %.2f' % (60*math.exp(9.2)))
print('for comparison, via (H_Phi): 939.6 + 10(2C_8.1+33) + 20 c_5.5 = %.1f' % (939.6 + 10*(2*Cd + 33) + 20*cs))


==> anc/lean/HadwigerConstant/Avg.lean <==
import HadwigerConstant.Mader

/-!
# Lemma 6.6 of the paper (the denser of `F` and `F[A]`)

Let `F` be a graph, let `A ⊆ V(F)` be non-empty, and let `D ≥ 0`. Let
`γ := D|A|/(v(F)+|A|)`. If `deg_F(v) ≥ D` for every `v ∈ A`, then
`e(F) ≥ γ v(F)` or `e(F[A]) ≥ γ |A|`.

The key inequality is `∑_{v ∈ A} deg_F(v) ≤ e(F) + e(F[A])`: an edge contributes
`2` to the left side if both ends are in `A`, and at most `1` otherwise.
-/

namespace HadwigerConstant

open HadwigerLean

universe u

variable {V : Type u} [Fintype V]

/-- Each edge of `F` contributes at most `1 + [e ⊆ A]` to `∑_{v ∈ A} deg_F(v)`. -/
theorem sum_degree_le_edgeCount_add_induce [DecidableEq V] (F : SimpleGraph V)
    [DecidableRel F.Adj] (A : Finset V) :
    ∑ v ∈ A, F.degree v ≤ edgeCount F + edgeCount (F.induce (A : Set V)) := by
  classical
  -- Darts whose first vertex lies in `A`.
  set DA : Finset F.Dart := Finset.univ.filter (fun d => d.fst ∈ A) with hDA
  have hsum : ∑ v ∈ A, F.degree v = DA.card := by
    rw [Finset.card_eq_sum_card_fiberwise (f := fun d : F.Dart => d.fst) (t := A)
      (by intro d hd; simpa [hDA] using hd)]
    refine Finset.sum_congr rfl ?_
    intro v hv
    rw [← F.dart_fst_fiber_card_eq_degree v]
    congr 1
    ext d
    simp only [hDA, Finset.mem_filter, Finset.mem_univ, true_and]
    constructor <;> intro h <;> simp_all
  -- Fibre of the edge map over `e`.
  have hfib : ∀ e ∈ F.edgeFinset,
      (DA.filter (fun d => d.edge = e)).card ≤
        1 + (if e ∈ A.sym2 then 1 else 0) := by
    intro e he
    have hsub : DA.filter (fun d => d.edge = e) ⊆
        Finset.univ.filter (fun d : F.Dart => d.edge = e) := by
      intro d hd
      simp only [Finset.mem_filter] at hd ⊢
      exact ⟨Finset.mem_univ _, hd.2⟩
    have htwo : (Finset.univ.filter (fun d : F.Dart => d.edge = e)).card = 2 := by
      have := F.dart_edge_fiber_card e (by simpa [SimpleGraph.mem_edgeFinset] using he)
      simpa using this
    split_ifs with hA
    · have := Finset.card_le_card hsub
      omega
    · -- At most one dart of `e` starts in `A`.
      have hle : (DA.filter (fun d => d.edge = e)).card ≤ 1 := by
        rw [Finset.card_le_one]
        intro d hd d' hd'
        simp only [hDA, Finset.mem_filter, Finset.mem_univ, true_and] at hd hd'
        have hdd : d.edge = d'.edge := hd.2.trans hd'.2.symm
        rcases (SimpleGraph.dart_edge_eq_iff d d').1 hdd with h | h
        · exact h
        · exfalso
          apply hA
          rw [← hd.2]
          have h1 : d.fst ∈ A := hd.1
          have h2 : d.snd ∈ A := by
            have : d'.fst = d.snd := by rw [h]; rfl
            rw [← this]; exact hd'.1
          simpa [SimpleGraph.Dart.edge, Finset.mk_mem_sym2_iff] using ⟨h1, h2⟩
      omega
  have hcount : DA.card ≤ ∑ e ∈ F.edgeFinset, (1 + (if e ∈ A.sym2 then 1 else 0)) := by
    rw [Finset.card_eq_sum_card_fiberwise (f := fun d : F.Dart => d.edge)
      (t := F.edgeFinset) (by
        intro d _
        simp)]
    exact Finset.sum_le_sum hfib
  have hsplit : ∑ e ∈ F.edgeFinset, (1 + (if e ∈ A.sym2 then 1 else 0)) =
      F.edgeFinset.card + (F.edgeFinset ∩ A.sym2).card := by
    rw [Finset.sum_add_distrib, Finset.sum_boole]
    simp only [Finset.sum_const, smul_eq_mul, mul_one, Nat.cast_id]
    congr 1
  have hE : edgeCount F = F.edgeFinset.card := by
    rw [edgeCount_eq_card_edgeFinset]
  have hEA : edgeCount (F.induce (A : Set V)) = (F.edgeFinset ∩ A.sym2).card := by
    rw [MaderAux.edgeCount_induce_eq_edgeCountOn]
    unfold MaderAux.edgeCountOn
    congr 1
    ext e
    simp
  omega

/-- **Lemma 6.6.** If every vertex of the non-empty set `A` has degree at least `D` in
`F`, then with `γ = D|A|/(v(F)+|A|)`, either `e(F) ≥ γ v(F)` or `e(F[A]) ≥ γ|A|`. -/
theorem avg_dense (F : SimpleGraph V) [DecidableRel F.Adj] (A : Finset V) (hA : A.Nonempty) (D : ℝ)
    (hdeg : ∀ v ∈ A, D ≤ F.degree v) :
    D * A.card / (Fintype.card V + A.card) * Fintype.card V ≤ edgeCount F ∨
      D * A.card / (Fintype.card V + A.card) * A.card ≤
        edgeCount (F.induce (A : Set V)) := by
  classical
  have hpos : (0 : ℝ) < Fintype.card V + A.card := by
    have : (0 : ℝ) < A.card := by exact_mod_cast hA.card_pos
    positivity
  have hkey : D * A.card ≤ (edgeCount F : ℝ) + edgeCount (F.induce (A : Set V)) := by
    have h1 : D * A.card ≤ ∑ v ∈ A, (F.degree v : ℝ) := by
      rw [mul_comm, ← nsmul_eq_mul, ← Finset.sum_const]
      exact Finset.sum_le_sum (fun v hv => hdeg v hv)
    have h2 := sum_degree_le_edgeCount_add_induce F A
    have h2' : (∑ v ∈ A, (F.degree v : ℝ)) ≤
        (edgeCount F : ℝ) + edgeCount (F.induce (A : Set V)) := by
      exact_mod_cast h2
    linarith
  by_contra hcon
  push Not at hcon
  obtain ⟨h1, h2⟩ := hcon
  have hsum : D * A.card / (Fintype.card V + A.card) * Fintype.card V +
      D * A.card / (Fintype.card V + A.card) * A.card = D * A.card := by
    field_simp
  linarith

end HadwigerConstant


==> anc/lean/HadwigerConstant/AxCheck.lean <==
import HadwigerConstant.Skeleton
import HadwigerConstant.Mader
import HadwigerConstant.Hub
import HadwigerConstant.Avg
import HadwigerConstant.Pad
import HadwigerConstant.Bootstrap
import HadwigerConstant.BootstrapLevel
import HadwigerConstant.BSMain
import HadwigerConstant.MainMathlib
#print axioms HadwigerConstant.colorable_of_no_clique_minor_model
#check @HadwigerConstant.colorable_of_no_clique_minor_model
#print axioms HadwigerConstant.chromaticNumber_le_mul_hadwigerNumber
#check @HadwigerConstant.chromaticNumber_le_mul_hadwigerNumber
#print axioms HadwigerConstant.colorable_mul_hadwigerNumber
#print axioms HadwigerConstant.hadwigerNumber_eq_cliqueMinorNumber
#print axioms HadwigerConstant.hadwigerNumber_le_card
#print axioms HadwigerConstant.hadwigerNumber_completeGraph
#print axioms HadwigerConstant.chromaticNumber_le_mul_hadwiger
#print axioms HadwigerConstant.BS.chromatic_le_mul_hadwiger
#check @HadwigerConstant.BS.chromatic_le_mul_hadwiger
#print axioms HadwigerConstant.BS.allScales_holds
#print axioms HadwigerConstant.chromatic_le_mul_hadwiger
#check @HadwigerConstant.chromatic_le_mul_hadwiger
#print axioms HadwigerConstant.mader_sharp
#check @HadwigerConstant.mader_sharp
#print axioms HadwigerConstant.hub
#check @HadwigerConstant.hub
#print axioms HadwigerConstant.avg_dense
#print axioms HadwigerConstant.woven_pad'
#print axioms HadwigerConstant.cS_add_le
#print axioms HadwigerConstant.cL_seven
#print axioms HadwigerConstant.cor_bootstrap
#print axioms HadwigerConstant.cor_bootstrap_seven
#print axioms HadwigerConstant.cBar_seven
#print axioms HadwigerConstant.explicit_bootstrap_seven
#print axioms HadwigerConstant.small_scales
#print axioms HadwigerConstant.base_first
#print axioms HadwigerConstant.base_F
#print axioms HadwigerConstant.base_arith
#print axioms HadwigerConstant.level_ii
#print axioms HadwigerConstant.level_logb
#print axioms HadwigerConstant.level_iii_D
#print axioms HadwigerConstant.kostochka_term_le
#print axioms HadwigerConstant.level_iii_eta
#print axioms HadwigerConstant.level_iii_final
#print axioms HadwigerConstant.explicit_bootstrap_order
#print axioms HadwigerConstant.indep_arith
#print axioms HadwigerConstant.two_log_NP_lt


==> anc/lean/HadwigerConstant/BSDefs.lean <==
import HadwigerConstant.WVDefs
import HadwigerLean.Bootstrap.Definitions
import Mathlib

/-!
# The explicit bootstrap (Section 9.1–9.3): Corollary 9.7 — definitions and reductions

Paper: `LinearHadwigerConstant.tex`, Section 9: Lemma 9.3 (`lem:base`),
Lemma level′ (`lem:level`), Proposition explicitbootstrap′ (`prop:explicitbootstrap`),
Lemma 9.6 (`lem:indep`), Corollary 9.7 (`cor:allscales`).  Base pair `(4.01, 0.49)`;
the Gyárfás graphs of a level may be coloured by any earlier level (at threshold `T - 0.1`),
and each level step has slack `ε = 10⁻⁴`.

## Conventions and deviations from the paper

* **`had(G) < t` for real `t`** is `HadLt G t`: no `K_n` minor for every integer `n ≥ t`
  (as in `WV.HPhi`).
* **Real thresholds.**  "`log log t ≥ X`" alone does not force `t > 1` in Lean (for
  `0 < t < 1`, `log t < 0` and `log (log t) = log |log t|`), so every real-scale statement
  also assumes `1 < t`.
* **Size thresholds.**  As in the paper, Lemma 9.3 is derived from Norin–Steiner's
  quantitative Theorem 2,
  `χ(G) ≤ 4h(G) + ε|V(G)| + (100/ε)^{2000/ε²}` (`HadwigerLean.Theorem2.quantitative_bound`).
  With `ε = 0.0099/(log a)^{0.49}` its additive term is at most `0.0001 a` once
  `log log a ≥ 1159.5` (no choice of `ε` works below `log log a ≈ 1158.45`).  As in the paper, we
  use the thresholds `xBase = 1160` (Lemma 9.3), `1160.9` (side level) and `xLev = 1161`
  (main and final levels, Proposition 9.5).  The schedule and all constants (`4.01`,
  `615.6401`, `18964.5431`, `c* = 45024.9873`) are as in the paper; the thresholds enter
  Corollary 9.7 only through `144.4 + 4·1161 = 4788.4 ≤ c*`.
* The level lemma (`LemmaLevel`) is stated for an arbitrary threshold `T ≥ 1000.9`, exponents
  `β, ζ, γ` with `(γ - 2ζ) T ≥ 1`, `ζ T ≥ 5`, `γ ≤ 1`, and Gyárfás level constant
  `0 ≤ Φ ≤ 10⁴`.

## Contents

* `HadLt`, constants `xBase xLev beta0 cBase eps cSide cMain`, `LevelBound T β c`.
* Statements: `Lemma93`, `LemmaLevel`, `Prop95`, `Lemma96`, and `WV.AllScales` (= Cor 9.7).
* Interfaces: `Gyarfas` (real-valued NS Corollary 17 / paper Lemma 3.17), `GreedyDM`
  (Theorem 3.13 + Lemma 3.14, used in Lemma 9.6).
* Proved here: the schedule arithmetic (`cS_four_one`, `cS_cSide`, `cMain_five`,
  `cStar_eq`), `nt_le_rpow`, `levelBound_mono`, `prop95_of_lemma93_level`,
  `allScales_of_prop95_lemma96`, and the assembly
  `allScales_of_parts : Lemma93 → LemmaLevel → Lemma96 → WV.AllScales`.
-/

namespace HadwigerConstant.BS

open HadwigerLean

universe u

/-! ## Basic predicate -/

/-- `had(G) < t` for real `t`: `G` has no `K_n` minor for every integer `n ≥ t`. -/
def HadLt {V : Type u} (G : SimpleGraph V) (t : ℝ) : Prop :=
  ∀ n : ℕ, t ≤ n → ¬ HasCliqueMinor G n

/-! ## Constants -/

/-- Size threshold of Lemma 9.3 (`log log a ≥ xBase`), as in the paper. -/
noncomputable def xBase : ℝ := 1160
/-- Size threshold of the main levels and Proposition 9.5, as in the paper. -/
noncomputable def xLev : ℝ := 1161
/-- `β₀ = 0.49`. -/
noncomputable def beta0 : ℝ := 0.49
/-- The base constant `4.01` of Lemma 9.3. -/
noncomputable def cBase : ℝ := 4.01
/-- The per-step slack `ε = 10⁻⁴` of Lemma level′. -/
noncomputable def eps : ℝ := 1 / 10 ^ 4
/-- The side level constant `c_side = 2·4.01 + c_S'(4.01) + ε = 615.6401`. -/
noncomputable def cSide : ℝ := 615.6401

/-- Main levels: `c₀ = 4.01`, `c_{j+1} = 2 c_j + c_S'(4.01) + ε`. -/
noncomputable def cMain : ℕ → ℝ
  | 0 => cBase
  | j + 1 => 2 * cMain j + WV.cS 4.01 + eps

/-! ## Level bounds -/

/-- A level at threshold `T`: for every real `t > 1` with `log log t ≥ T`, every graph with
`had(G) < t` and `v(G) ≤ t (log t)^β` has `χ(G) ≤ c t`. -/
def LevelBound (T β c : ℝ) : Prop :=
  ∀ t : ℝ, 1 < t → T ≤ Real.log (Real.log t) →
    ∀ (V : Type u) [Fintype V] (G : SimpleGraph V),
      HadLt G t → (Fintype.card V : ℝ) ≤ t * Real.log t ^ β →
      (chromatic G : ℝ) ≤ c * t

/-! ## Statements -/

/-- **Lemma 9.3** (`lem:base`), threshold `xBase`: for real `a > 1` with
`log log a ≥ xBase`, every graph `J` with `had(J) < a` and `v(J) ≤ a (log a)^{0.49}` has
`χ(J) ≤ 4.01 a`. -/
def Lemma93 : Prop :=
  ∀ a : ℝ, 1 < a → xBase ≤ Real.log (Real.log a) →
    ∀ (V : Type u) [Fintype V] (J : SimpleGraph V),
      HadLt J a → (Fintype.card V : ℝ) ≤ a * Real.log a ^ beta0 →
      (chromatic J : ℝ) ≤ cBase * a

/-- **Lemma level′** (`lem:level`).  Let `T ≥ 1000.9`, `c ≥ 0`, `0 ≤ Φ ≤ 10⁴`,
`ζ > 0`, `γ ≤ 1` with `(γ - 2ζ) T ≥ 1` and `ζ T ≥ 5`.  If (a) `LevelBound T β c` and
(b) the Gyárfás level `LevelBound (T - 0.1) γ Φ` hold, then
`LevelBound T (β + ζ) (2c + c_S'(Φ) + ε)`, where `c_S' = WV.cS`. -/
def LemmaLevel : Prop :=
  ∀ T β ζ γ c Φ : ℝ, 1000.9 ≤ T → 0 ≤ c → 0 ≤ Φ → Φ ≤ 10 ^ 4 → 0 < ζ → γ ≤ 1 →
    1 ≤ (γ - 2 * ζ) * T → 5 ≤ ζ * T →
    LevelBound.{u} T β c → LevelBound.{u} (T - 0.1) γ Φ →
    LevelBound.{u} T (β + ζ) (2 * c + WV.cS Φ + eps)

/-- **Proposition 9.5** (`prop:explicitbootstrap`), threshold `xLev`: for real `a > 1` with
`log log a ≥ xLev`, every graph `J` with `had(J) < a` and `v(J) ≤ N_a` has
`χ(J) ≤ c_{9.5} a`. -/
def Prop95 : Prop :=
  ∀ a : ℝ, 1 < a → xLev ≤ Real.log (Real.log a) →
    ∀ (V : Type u) [Fintype V] (J : SimpleGraph V),
      HadLt J a → (Fintype.card V : ℝ) ≤ P81.Nt a →
      (chromatic J : ℝ) ≤ cStar * a

/-- **Lemma 9.6** (`lem:indep`): for every integer `a ≥ 3`, every graph `J` with no `K_a`
minor and `v(J) ≤ N_a` has `χ(J) ≤ (144.4 + 4 log log a) a`. -/
def Lemma96 : Prop :=
  ∀ a : ℕ, 3 ≤ a → ∀ (V : Type u) [Fintype V] (J : SimpleGraph V),
    ¬ HasCliqueMinor J a → (Fintype.card V : ℝ) ≤ P81.Nt a →
    (chromatic J : ℝ) ≤ (144.4 + 4 * Real.log (Real.log a)) * a

/-! ## Interfaces for the two parts -/

/-- **Gyárfás step** (paper Lemma 3.17 = NS Corollary 17, real-valued form).  Let `k ≥ 2`
and `Γ ≥ 0`.  Suppose every graph `J` with `had(J) < b` and `v(J) ≤ 2b·k(k-1)` has
`χ(J) ≤ Γ`.  If `had(H) < b`, `H` has no connected bipartite induced subgraph on exactly
`k` vertices, and `H` is `s`-chromatic-inseparable, then `s < Γ`.
(Proof: NS `Bootstrap.path_localization` with `q = ⌈χ(H) - s⌉₊`, and
`Bootstrap.card_le_twice_independence_mul_cliqueMinorNumber`.) -/
def Gyarfas : Prop :=
  ∀ (V : Type u) [Fintype V] (H : SimpleGraph V) (s b Γ : ℝ) (k : ℕ), 2 ≤ k → 0 ≤ Γ →
    HadLt H b → Bootstrap.NoLargeConnectedBipartite H k →
    (∀ (W : Type u) [Fintype W] (J : SimpleGraph W), HadLt J b →
      (Fintype.card W : ℝ) ≤ 2 * b * ((k : ℝ) * ((k : ℝ) - 1)) → (chromatic J : ℝ) ≤ Γ) →
    ¬ P81.ChromSep H s → s < Γ

/-- **Greedy colouring** (Theorem 3.13 + Lemma 3.14, with `p = 2(a-1)`):
every graph with no `K_a` minor has `χ ≤ (2 + max{log(v/p), 0}) p`.  (As in the paper, this uses
NS's Reed–Seymour consequence `v ≤ 2 α(J) had(J)`.) -/
def GreedyDM : Prop :=
  ∀ a : ℕ, 2 ≤ a → ∀ (V : Type u) [Fintype V] (J : SimpleGraph V),
    ¬ HasCliqueMinor J a →
    (chromatic J : ℝ) ≤
      (2 + max (Real.log ((Fintype.card V : ℝ) / (2 * ((a : ℝ) - 1)))) 0) *
        (2 * ((a : ℝ) - 1))

/-! ## Arithmetic of the schedule -/

/-- `c_S'(4.01) = 607.62` (even scheme). -/
theorem cS_four_one : WV.cS 4.01 = 607.62 := by
  unfold WV.cS; rw [min_eq_left (by norm_num)]; norm_num

/-- `c_S'(c_side) = 7095.901` (uneven scheme). -/
theorem cS_cSide : WV.cS cSide = 7095.901 := by
  unfold WV.cS cSide; rw [min_eq_right (by norm_num)]; norm_num

theorem cMain_five : cMain 5 = 18964.5431 := by
  simp only [cMain, cS_four_one, cBase, eps]; norm_num

theorem cMain_nonneg (j : ℕ) : 0 ≤ cMain j := by
  induction j with
  | zero => simp only [cMain, cBase]; norm_num
  | succ j ih => simp only [cMain, cS_four_one, eps]; linarith

/-- The side level: `2·4.01 + c_S'(4.01) + ε = c_side`. -/
theorem cSide_eq : 2 * cBase + WV.cS 4.01 + eps = cSide := by
  rw [cS_four_one]; simp only [cBase, eps, cSide]; norm_num

/-- The final level: `2 c₅ + c_S'(c_side) + ε = c* = 45024.9873`. -/
theorem cStar_eq : 2 * cMain 5 + WV.cS cSide + eps = cStar := by
  rw [cMain_five, cS_cSide]; simp only [eps, cStar]; norm_num

/-- `24 τ M² ≤ 2.7^79`. -/
theorem nt_const_le : 24 * T52.tauL * L44.Mst ^ 2 ≤ (2.7 : ℝ) ^ 79 := by
  simp only [T52.tauL, L44.Mst]; norm_num

/-- `2.7^79 ≤ exp 79`. -/
theorem pow_79_le_exp : (2.7 : ℝ) ^ 79 ≤ Real.exp 79 := by
  have h2 : (2.7 : ℝ) ≤ Real.exp 1 := by
    have := Real.exp_one_gt_d9; linarith
  have h : Real.exp 79 = Real.exp 1 ^ 79 := by
    rw [← Real.exp_nat_mul]; norm_num
  rw [h]
  exact pow_le_pow_left₀ (by norm_num) h2 79

/-- If `a > 1` and `log log a ≥ xLev` then `N_a ≤ a (log a)^{2.0792}` (Proposition 9.5;
`0.0792 · 1161 ≥ 79`). -/
theorem nt_le_rpow {a : ℝ} (ha : 1 < a) (hx : xLev ≤ Real.log (Real.log a)) :
    P81.Nt a ≤ a * Real.log a ^ (2.0792 : ℝ) := by
  have hL : 0 < Real.log a := Real.log_pos ha
  set L := Real.log a with hLdef
  have hx' : (1161 : ℝ) ≤ Real.log L := by simpa [xLev] using hx
  have hsplit : L ^ (2.0792 : ℝ) = L ^ (2 : ℝ) * L ^ (0.0792 : ℝ) := by
    rw [← Real.rpow_add hL]; norm_num
  have hpow : L ^ (0.0792 : ℝ) = Real.exp (Real.log L * 0.0792) :=
    Real.rpow_def_of_pos hL _
  have hbig : 24 * T52.tauL * L44.Mst ^ 2 ≤ L ^ (0.0792 : ℝ) := by
    rw [hpow]
    calc 24 * T52.tauL * L44.Mst ^ 2 ≤ (2.7 : ℝ) ^ 79 := nt_const_le
      _ ≤ Real.exp 79 := pow_79_le_exp
      _ ≤ Real.exp (Real.log L * 0.0792) := Real.exp_le_exp.mpr (by linarith)
  have hsq : L ^ (2 : ℝ) = L ^ 2 := by norm_cast
  rw [hsplit, hsq]
  unfold P81.Nt
  rw [← hLdef]
  have ha0 : 0 ≤ a := by linarith
  have hL2 : 0 ≤ a * L ^ 2 := by positivity
  nlinarith [mul_le_mul_of_nonneg_left hbig hL2]

/-! ## Reductions -/

/-- Monotonicity of levels: a higher threshold, a smaller exponent and a larger constant
give a weaker statement. -/
theorem levelBound_mono {T T' β β' c c' : ℝ} (hT : T ≤ T') (hT0 : 0 ≤ T) (hβ : β' ≤ β)
    (hc : c ≤ c') (h : LevelBound.{u} T β c) : LevelBound.{u} T' β' c' := by
  intro t ht hx V _ G hG hcard
  have hL : 0 < Real.log t := Real.log_pos ht
  have hL1 : 1 ≤ Real.log t := by
    by_contra h1
    push Not at h1
    have : Real.log (Real.log t) < 0 := Real.log_neg hL h1
    linarith
  have hpow : Real.log t ^ β' ≤ Real.log t ^ β := Real.rpow_le_rpow_of_exponent_le hL1 hβ
  have hcard' : (Fintype.card V : ℝ) ≤ t * Real.log t ^ β :=
    hcard.trans (mul_le_mul_of_nonneg_left hpow (by linarith))
  have h1 := h t ht (hT.trans hx) V G hG hcard'
  have : c * t ≤ c' * t := mul_le_mul_of_nonneg_right hc (by linarith)
  linarith

/-- **Proposition explicitbootstrap′ from Lemma 9.3 and Lemma level′**: base
`(1160, 0.49, 4.01)`; side level at `T = 1160.9`, `ζ = 0.2445` → `(0.7345, 615.6401)`;
five main levels at `T = 1161`, `ζ = 0.2445` → `(1.7125, 18964.5431)`; final level at
`T = 1161`, `ζ = 0.3667`, Gyárfás graphs coloured by the side level →
`(2.0792, 45024.9873)`. -/
theorem levelBound_final (h93 : Lemma93.{u}) (hL : LemmaLevel.{u}) :
    LevelBound.{u} xLev 2.0792 cStar := by
  have hbase : LevelBound.{u} 1160 0.49 4.01 := by
    intro t ht hx V _ G hG hcard
    exact h93 t ht (by simpa [xBase] using hx) V G hG (by simpa [beta0] using hcard)
  -- side level
  have hside : LevelBound.{u} 1160.9 0.7345 cSide := by
    have h := hL 1160.9 0.49 0.2445 0.49 4.01 4.01 (by norm_num) (by norm_num) (by norm_num)
      (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
      (levelBound_mono (by norm_num) (by norm_num) le_rfl le_rfl hbase)
      (levelBound_mono (by norm_num) (by norm_num) le_rfl le_rfl hbase)
    have e1 : (0.49 : ℝ) + 0.2445 = 0.7345 := by norm_num
    have e2 : 2 * (4.01 : ℝ) + WV.cS 4.01 + eps = cSide := by simpa [cBase] using cSide_eq
    rw [e1, e2] at h
    exact h
  -- main levels
  have hmain : ∀ j : ℕ, j ≤ 5 → LevelBound.{u} 1161 (0.49 + j * 0.2445) (cMain j) := by
    intro j
    induction j with
    | zero =>
      intro _
      simpa [cMain, cBase] using
        (levelBound_mono (by norm_num) (by norm_num) le_rfl le_rfl hbase :
          LevelBound.{u} 1161 0.49 4.01)
    | succ j ih =>
      intro hj
      have h := hL 1161 (0.49 + j * 0.2445) 0.2445 0.49 (cMain j) 4.01 (by norm_num)
        (cMain_nonneg j) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
        (by norm_num) (ih (by omega))
        (levelBound_mono (by norm_num) (by norm_num) le_rfl le_rfl hbase)
      have e1 : (0.49 : ℝ) + j * 0.2445 + 0.2445 = 0.49 + ((j + 1 : ℕ) : ℝ) * 0.2445 := by
        push_cast; ring
      rw [e1] at h
      exact h
  -- final level
  have h5 := hmain 5 le_rfl
  have h := hL 1161 (0.49 + (5 : ℕ) * 0.2445) 0.3667 0.7345 (cMain 5) cSide (by norm_num)
    (cMain_nonneg 5) (by simp [cSide]; norm_num) (by simp [cSide]; norm_num) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num) h5
    (by
      have : (1161 : ℝ) - 0.1 = 1160.9 := by norm_num
      rw [this]; exact hside)
  rw [cStar_eq] at h
  have e1 : (0.49 : ℝ) + (5 : ℕ) * 0.2445 + 0.3667 = 2.0792 := by norm_num
  rw [e1] at h
  simpa [xLev] using h

/-- **Proposition 9.5 from Lemma 9.3 and Lemma level′.** -/
theorem prop95_of_lemma93_level (h93 : Lemma93.{u}) (hL : LemmaLevel.{u}) :
    Prop95.{u} := by
  intro a ha hx V _ J hJ hcard
  exact levelBound_final h93 hL a ha hx V J hJ (hcard.trans (nt_le_rpow ha hx))

/-- `¬ K_a` minor gives `had < a`. -/
theorem hadLt_of_not {V : Type u} {J : SimpleGraph V} {a : ℕ}
    (h : ¬ HasCliqueMinor J a) : HadLt J a := by
  intro n hn hJ
  have hle : a ≤ n := by exact_mod_cast hn
  exact h (hasCliqueMinor_order_mono hle hJ)

/-- **Corollary 9.7 from Proposition 9.5 and Lemma 9.6.** -/
theorem allScales_of_prop95_lemma96 (h95 : Prop95.{u}) (h96 : Lemma96.{u}) :
    WV.AllScales.{u} := by
  intro a ha V _ J hJ hcard
  have ha1 : (1 : ℝ) < a := by exact_mod_cast (by omega : 1 < a)
  by_cases hx : xLev ≤ Real.log (Real.log a)
  · exact h95 a ha1 hx V J (hadLt_of_not hJ) hcard
  · push Not at hx
    have hb := h96 a ha V J hJ hcard
    have hx' : Real.log (Real.log a) < 1161 := by simpa [xLev] using hx
    have hc : 144.4 + 4 * Real.log (Real.log a) ≤ cStar := by
      unfold cStar; linarith
    have ha0 : (0 : ℝ) ≤ a := by positivity
    calc (chromatic J : ℝ) ≤ (144.4 + 4 * Real.log (Real.log a)) * a := hb
      _ ≤ cStar * a := mul_le_mul_of_nonneg_right hc ha0

/-- **Assembly**: Corollary 9.7 (`WV.AllScales`) from Lemma 9.3, Lemma level′ and
Lemma 9.6. -/
theorem allScales_of_parts (h93 : Lemma93.{u}) (hL : LemmaLevel.{u}) (h96 : Lemma96.{u}) :
    WV.AllScales.{u} :=
  allScales_of_prop95_lemma96 (prop95_of_lemma93_level h93 hL) h96

end HadwigerConstant.BS

#print axioms HadwigerConstant.BS.allScales_of_parts


==> anc/lean/HadwigerConstant/BSMain.lean <==
import HadwigerConstant.BSDefs
import HadwigerConstant.BSPartA
import HadwigerConstant.BSPartB
import HadwigerConstant.WVMain

/-!
# Corollary 9.7 and the main theorem

Assembles Lemma 9.3 (`PartA.lemma93_holds`), Lemma level′
(`PartB.lemmaLevel_holds`) and Lemma 9.6 (`PartA.lemma96_holds`) into Corollary 9.7
(`WV.AllScales`, with `c* = 45024.9873`) via `allScales_of_parts`, and then derives the main theorem `χ(G) ≤ 1118430 · had(G)` from
`WV.chromatic_le_mul_hadwiger_of_allScales`.
-/

namespace HadwigerConstant.BS

open HadwigerLean

universe u

/-- **Corollary 9.7** (`cor:allscales`). -/
theorem allScales_holds : WV.AllScales.{u} :=
  allScales_of_parts PartA.lemma93_holds PartB.lemmaLevel_holds PartA.lemma96_holds

/-- **Main theorem**: every graph satisfies `χ(G) ≤ 1118430 · had(G)`. -/
theorem chromatic_le_mul_hadwiger :
    ∀ (V : Type u) [Fintype V] (G : SimpleGraph V),
      chromatic G ≤ 1118430 * cliqueMinorNumber G :=
  WV.chromatic_le_mul_hadwiger_of_allScales allScales_holds

end HadwigerConstant.BS

#print axioms HadwigerConstant.BS.allScales_holds
#print axioms HadwigerConstant.BS.chromatic_le_mul_hadwiger


==> anc/lean/HadwigerConstant/BSPartA.lean <==
import HadwigerConstant.BSDefs
import HadwigerLean.Quantitative.Theorem2FinalBridge
import HadwigerLean.Bootstrap.Separation
import HadwigerLean.Bootstrap.Palette

/-!
# BS Part A: Lemma 9.3 (base lemma) and Lemma 9.6 (independence-number bound)


* `lemma93_holds : Lemma93` — from NS Theorem 2 (`Theorem2.quantitative_bound`) with
  `ε = 0.0099 / (log a)^{0.49}`.
* `greedyDM_holds : GreedyDM` — greedy removal of maximum stable sets, with NS's
  Reed–Seymour consequence `v ≤ 2 α h`.
* `lemma96_holds : Lemma96` — from `GreedyDM` and `log(24 τ M²) ≤ 70`.
-/

namespace HadwigerConstant.BS.PartA

open HadwigerLean

universe u

/-! ## Elementary certified bounds -/

/-- `2.7 ≤ e`. -/
theorem parta_e_ge : (2.7 : ℝ) ≤ Real.exp 1 := by
  have := Real.exp_one_gt_d9; linarith

/-- `2.7^n ≤ e^n`. -/
theorem parta_exp_nat_ge (n : ℕ) : (2.7 : ℝ) ^ n ≤ Real.exp n := by
  have h : Real.exp n = Real.exp 1 ^ n := by
    rw [← Real.exp_nat_mul]; ring_nf
  rw [h]
  exact pow_le_pow_left₀ (by norm_num) parta_e_ge n

/-- `log y ≤ n` whenever `0 < y ≤ 2.7^n`. -/
theorem parta_log_le_of_le_pow {y : ℝ} (hy : 0 < y) (n : ℕ) (h : y ≤ (2.7 : ℝ) ^ n) :
    Real.log y ≤ n := by
  rw [Real.log_le_iff_le_exp hy]
  exact h.trans (parta_exp_nat_ge n)

/-! ## A1. Numerics for Lemma 9.3 -/

/-- The constant `K = 2000 / 0.0099²` of Lemma 9.3. -/
noncomputable def partaK : ℝ := 2000 / (0.0099 : ℝ) ^ 2

/-- `exp 0.2 ≥ 1.22`. -/
theorem parta_exp_02 : (1.22 : ℝ) ≤ Real.exp 0.2 := by
  have h := Real.quadratic_le_exp_of_nonneg (x := (0.2 : ℝ)) (by norm_num)
  norm_num at h ⊢; linarith

/-- `exp 23.2 ≥ 2.7182818283^23 · 1.22`. -/
theorem parta_exp_232 : (2.7182818283 : ℝ) ^ 23 * 1.22 ≤ Real.exp 23.2 := by
  have h1 : (2.7182818283 : ℝ) < Real.exp 1 := Real.exp_one_gt_d9
  have h23 : Real.exp 23 = Real.exp 1 ^ 23 := by
    rw [← Real.exp_nat_mul]; norm_num
  have hpow : (2.7182818283 : ℝ) ^ 23 ≤ Real.exp 1 ^ 23 :=
    pow_le_pow_left₀ (by norm_num) h1.le 23
  have hsplit : Real.exp 23.2 = Real.exp 23 * Real.exp 0.2 := by
    rw [← Real.exp_add]; norm_num
  rw [hsplit, h23]
  exact mul_le_mul hpow parta_exp_02 (by norm_num) (by positivity)

/-- `K (10 + 0.49 x) + 10 ≤ exp(0.02 x)` for `x ≥ 1160`. -/
theorem parta_exp_poly {x : ℝ} (hx : 1160 ≤ x) :
    partaK * (10 + 0.49 * x) + 10 ≤ Real.exp (0.02 * x) := by
  have h232 := parta_exp_232
  have hsplit : Real.exp (0.02 * x) = Real.exp 23.2 * Real.exp (0.02 * x - 23.2) := by
    rw [← Real.exp_add]; ring_nf
  have hy := Real.add_one_le_exp (0.02 * x - 23.2)
  have hE : (0 : ℝ) ≤ Real.exp 23.2 := (Real.exp_pos _).le
  rw [hsplit]
  have hy0 : (0 : ℝ) ≤ 0.02 * x - 23.2 := by linarith
  have h1 : Real.exp 23.2 * (0.02 * x - 23.2 + 1) ≤
      Real.exp 23.2 * Real.exp (0.02 * x - 23.2) :=
    mul_le_mul_of_nonneg_left hy hE
  have h2 : (2.7182818283 : ℝ) ^ 23 * 1.22 * (0.02 * x - 23.2 + 1) ≤
      Real.exp 23.2 * (0.02 * x - 23.2 + 1) :=
    mul_le_mul_of_nonneg_right h232 (by linarith)
  unfold partaK
  norm_num at h2 ⊢
  nlinarith

/-- **Key numerics of Lemma 9.3**: for `a > 1` with `log log a ≥ 1160`,
`A_ε ≤ 0.0001 a` where `ε = 0.0099 / (log a)^{0.49}`. -/
theorem parta_aeps_le {a : ℝ} (ha : 1 < a) (hx : 1160 ≤ Real.log (Real.log a)) :
    Theorem2.Aepsilon (0.0099 / Real.log a ^ beta0) ≤ 0.0001 * a := by
  have hL : 0 < Real.log a := Real.log_pos ha
  set L := Real.log a with hLdef
  set x := Real.log L with hxdef
  have hLx : L = Real.exp x := (Real.exp_log hL).symm
  have hΥ : L ^ beta0 = Real.exp (0.49 * x) := by
    rw [Real.rpow_def_of_pos hL, beta0, ← hxdef]; ring_nf
  set U := Real.exp (0.98 * x) with hU
  have hU1 : 1 ≤ U := by
    rw [hU]; exact Real.one_le_exp (by linarith)
  have hΥ2 : Real.exp (0.49 * x) ^ 2 = U := by
    rw [hU, ← Real.exp_nat_mul]; ring_nf
  have hLU : L = U * Real.exp (0.02 * x) := by
    rw [hLx, hU, ← Real.exp_add]; ring_nf
  set Υ := Real.exp (0.49 * x) with hΥdef
  have hΥpos : 0 < Υ := Real.exp_pos _
  have h100 : 100 / (0.0099 / L ^ beta0) = (100 / 0.0099) * Υ := by
    rw [hΥ]; field_simp
  have h2000 : 2000 / (0.0099 / L ^ beta0) ^ 2 = partaK * U := by
    rw [hΥ, ← hΥ2]; unfold partaK; field_simp
  unfold Theorem2.Aepsilon
  rw [h100, h2000, Real.rpow_def_of_pos (by positivity)]
  have hlogΥ : Real.log ((100 / 0.0099) * Υ) = Real.log (100 / 0.0099) + 0.49 * x := by
    rw [Real.log_mul (by norm_num) hΥpos.ne', hΥdef, Real.log_exp]
  have hlogc : Real.log (100 / 0.0099) ≤ 10 :=
    parta_log_le_of_le_pow (by norm_num) 10 (by norm_num)
  have hlog1e4 : Real.log 10000 ≤ 10 :=
    parta_log_le_of_le_pow (by norm_num) 10 (by norm_num)
  have hlog : Real.log 0.0001 = - Real.log 10000 := by
    rw [show (0.0001 : ℝ) = (10000 : ℝ)⁻¹ by norm_num, Real.log_inv]
  have ha0 : 0 < a := by linarith
  have htarget : 0.0001 * a = Real.exp (Real.log 0.0001 + L) := by
    rw [Real.exp_add, Real.exp_log (by norm_num), hLdef, Real.exp_log ha0]
  rw [htarget, Real.exp_le_exp, hlogΥ]
  have hpoly := parta_exp_poly hx
  set E := Real.exp (0.02 * x)
  have hx0 : 0 ≤ x := by linarith
  have hK0 : 0 ≤ partaK := by unfold partaK; norm_num
  have hA : (Real.log (100 / 0.0099) + 0.49 * x) * (partaK * U) ≤
      partaK * (10 + 0.49 * x) * U := by
    have : (Real.log (100 / 0.0099) + 0.49 * x) ≤ 10 + 0.49 * x := by linarith
    have hKU : 0 ≤ partaK * U := by positivity
    nlinarith
  have hB : U * (partaK * (10 + 0.49 * x) + 10) ≤ U * E :=
    mul_le_mul_of_nonneg_left hpoly (by linarith)
  rw [hlog, hLU]
  nlinarith

/-! ## A1. Lemma 9.3 -/

/-- `had(J) < a` (real) gives `h(J) < a`. -/
theorem parta_cliqueMinorNumber_lt {V : Type u} [Fintype V] {J : SimpleGraph V} {a : ℝ}
    (hJ : HadLt J a) : (cliqueMinorNumber J : ℝ) < a := by
  by_contra hc
  push Not at hc
  exact hJ _ hc (hasCliqueMinor_cliqueMinorNumber J)

/-- **Lemma 9.3** (base lemma, threshold `xBase = 1160`). -/
theorem lemma93_holds : Lemma93.{u} := by
  intro a ha hx V _ J hJ hcard
  classical
  have hx' : (1160 : ℝ) ≤ Real.log (Real.log a) := by simpa [xBase] using hx
  have hh := parta_cliqueMinorNumber_lt hJ
  have hL : 0 < Real.log a := Real.log_pos ha
  have hL1 : 1 ≤ Real.log a := by
    have : Real.log a = Real.exp (Real.log (Real.log a)) := (Real.exp_log hL).symm
    rw [this]; exact Real.one_le_exp (by linarith)
  set Υ := Real.log a ^ beta0 with hΥ
  have hΥ1 : 1 ≤ Υ := Real.one_le_rpow hL1 (by norm_num [beta0])
  have hΥpos : 0 < Υ := by linarith
  set ε := 0.0099 / Υ with hε
  have hεpos : 0 < ε := by positivity
  have hε1 : ε ≤ 1 := by
    rw [hε, div_le_one hΥpos]; linarith
  have hT := Theorem2.quantitative_bound J ε hεpos hε1
  have hA : Theorem2.Aepsilon ε ≤ 0.0001 * a := parta_aeps_le ha hx'
  have hεv : ε * (Fintype.card V : ℝ) ≤ 0.0099 * a := by
    calc ε * (Fintype.card V : ℝ) ≤ ε * (a * Υ) :=
          mul_le_mul_of_nonneg_left hcard hεpos.le
      _ = 0.0099 * a := by rw [hε]; field_simp
  unfold cBase
  linarith

/-! ## A2. Greedy colouring (`GreedyDM`) -/

/-- An induced subgraph on a stable set has chromatic number at most `1`. -/
theorem parta_chromatic_induce_stable_le_one {V : Type u} [Fintype V] (J : SimpleGraph V)
    (I : Set V) (hI : J.IsIndepSet I) [Fintype ↥I] : chromatic (J.induce I) ≤ 1 := by
  rw [chromatic_le_iff_colorable]
  refine ⟨SimpleGraph.Coloring.mk (fun _ => (0 : Fin 1)) ?_⟩
  intro v w hvw
  exfalso
  have hne : (v : V) ≠ w := by
    intro h; exact (J.induce I).loopless.irrefl v (by
      have : v = w := Subtype.ext h
      rw [this] at hvw ⊢; exact hvw)
  exact hI v.2 w.2 hne hvw

/-- Reed–Seymour form: with no `K_a` minor, `v ≤ 2(a-1) α`. -/
theorem parta_card_le_alpha {V : Type u} [Fintype V] (J : SimpleGraph V) {a : ℕ}
    (hJ : ¬ HasCliqueMinor J a) :
    (Fintype.card V : ℝ) ≤ 2 * ((a : ℝ) - 1) * (independenceNumber J : ℝ) := by
  classical
  have hlt := (not_hasCliqueMinor_iff_cliqueMinorNumber_lt J a).1 hJ
  have hle : ((cliqueMinorNumber J : ℕ) : ℝ) ≤ (a : ℝ) - 1 := by
    have : cliqueMinorNumber J + 1 ≤ a := hlt
    have : ((cliqueMinorNumber J : ℕ) : ℝ) + 1 ≤ (a : ℝ) := by exact_mod_cast this
    linarith
  have hRS := Bootstrap.card_le_twice_independence_mul_cliqueMinorNumber J
  have hα : (0 : ℝ) ≤ independenceNumber J := Nat.cast_nonneg _
  nlinarith

/-- **Greedy iteration**: with no `K_a` minor and `p = 2(a-1)`,
`χ(J) ≤ m + v(J) (1 - 1/p)^m` for every `m`. -/
theorem parta_greedy_iter (a : ℕ) (ha : 2 ≤ a) :
    ∀ m : ℕ, ∀ (V : Type u) [Fintype V] (J : SimpleGraph V), ¬ HasCliqueMinor J a →
      (chromatic J : ℝ) ≤
        m + (Fintype.card V : ℝ) * (1 - 1 / (2 * ((a : ℝ) - 1))) ^ m := by
  have ha' : (2 : ℝ) ≤ a := by exact_mod_cast ha
  set p : ℝ := 2 * ((a : ℝ) - 1) with hp
  have hp2 : 2 ≤ p := by rw [hp]; linarith
  have hppos : 0 < p := by linarith
  have hq0 : 0 ≤ 1 - 1 / p := by
    rw [sub_nonneg, div_le_one hppos]; linarith
  intro m
  induction m with
  | zero =>
    intro V _ J _
    simpa using (show (chromatic J : ℝ) ≤ Fintype.card V by exact_mod_cast chromatic_le_card J)
  | succ m ih =>
    intro V _ J hJ
    classical
    obtain ⟨I, hI, hIcard⟩ := exists_stable_card_eq_independenceNumber J
    have hv := parta_card_le_alpha J hJ
    rw [← hp, ← hIcard] at hv
    have hsplit := Bootstrap.chromatic_le_add_induce J (I : Set V) ((I : Set V)ᶜ)
      (by simp)
    have h1 : chromatic (J.induce (I : Set V)) ≤ 1 :=
      parta_chromatic_induce_stable_le_one J _ hI
    have hR := ih ↥((I : Set V)ᶜ) (J.induce ((I : Set V)ᶜ))
      (WV.not_hasCliqueMinor_induce hJ _)
    have hcardR : (Fintype.card ↥((I : Set V)ᶜ) : ℝ) =
        (Fintype.card V : ℝ) - (I.card : ℝ) := by
      have : Fintype.card ↥((I : Set V)ᶜ) = Fintype.card V - I.card := by
        rw [Fintype.card_compl_set]; simp
      rw [this, Nat.cast_sub (by simpa using I.card_le_univ)]
    rw [hcardR] at hR
    have hcR : (Fintype.card V : ℝ) - (I.card : ℝ) ≤ (Fintype.card V : ℝ) * (1 - 1 / p) := by
      have : (Fintype.card V : ℝ) / p ≤ I.card := by
        rw [div_le_iff₀ hppos]; linarith
      have : (Fintype.card V : ℝ) * (1 - 1 / p) = Fintype.card V - Fintype.card V / p := by
        ring
      linarith
    have hqm : 0 ≤ (1 - 1 / p) ^ m := pow_nonneg hq0 m
    have hmul := mul_le_mul_of_nonneg_right hcR hqm
    have hsplit' : (chromatic J : ℝ) ≤
        (chromatic (J.induce (I : Set V)) : ℝ) + chromatic (J.induce ((I : Set V)ᶜ)) := by
      exact_mod_cast hsplit
    have h1' : (chromatic (J.induce (I : Set V)) : ℝ) ≤ 1 := by exact_mod_cast h1
    push_cast
    rw [pow_succ]
    nlinarith

/-- **`GreedyDM`** (Theorem 3.13 + Lemma 3.14, with Reed–Seymour for Duchet–Meyniel). -/
theorem greedyDM_holds : GreedyDM.{u} := by
  intro a ha V _ J hJ
  have ha' : (2 : ℝ) ≤ a := by exact_mod_cast ha
  set p : ℝ := 2 * ((a : ℝ) - 1) with hp
  have hp2 : 2 ≤ p := by rw [hp]; linarith
  have hppos : 0 < p := by linarith
  set v : ℝ := (Fintype.card V : ℝ) with hvdef
  have hiter := parta_greedy_iter a ha
  have hM0 : 0 ≤ max (Real.log (v / p)) 0 := le_max_right _ _
  by_cases hvp : v ≤ p
  · have h0 := hiter 0 V J hJ
    simp only [pow_zero, mul_one, Nat.cast_zero, zero_add] at h0
    nlinarith
  · push Not at hvp
    have hr : 1 < v / p := by rw [one_lt_div hppos]; exact hvp
    have hvpos : 0 < v := by linarith
    set ℓ := Real.log (v / p) with hℓ
    have hℓpos : 0 < ℓ := Real.log_pos hr
    set m : ℕ := ⌈p * ℓ⌉₊ with hm
    have hm1 : (m : ℝ) < p * ℓ + 1 := Nat.ceil_lt_add_one (by positivity)
    have hm2 : p * ℓ ≤ (m : ℝ) := Nat.le_ceil _
    have h := hiter m V J hJ
    rw [← hp, ← hvdef] at h
    have hq0 : 0 ≤ 1 - 1 / p := by
      rw [sub_nonneg, div_le_one hppos]; linarith
    have hqexp : 1 - 1 / p ≤ Real.exp (-(1 / p)) := by
      have := Real.add_one_le_exp (-(1 / p)); linarith
    have hpow : (1 - 1 / p) ^ m ≤ Real.exp (-(1 / p)) ^ m := pow_le_pow_left₀ hq0 hqexp m
    have hexp : Real.exp (-(1 / p)) ^ m ≤ p / v := by
      rw [← Real.exp_nat_mul]
      have hle : (m : ℝ) * (-(1 / p)) ≤ -ℓ := by
        have : ℓ ≤ (m : ℝ) / p := by rw [le_div_iff₀ hppos]; linarith
        have : (m : ℝ) * (-(1 / p)) = -((m : ℝ) / p) := by ring
        linarith
      calc Real.exp ((m : ℝ) * (-(1 / p))) ≤ Real.exp (-ℓ) := Real.exp_le_exp.mpr hle
        _ = p / v := by
          rw [Real.exp_neg, hℓ, Real.exp_log (by positivity)]; field_simp
    have hvq : v * (1 - 1 / p) ^ m ≤ p := by
      calc v * (1 - 1 / p) ^ m ≤ v * (p / v) :=
            mul_le_mul_of_nonneg_left (hpow.trans hexp) hvpos.le
        _ = p := by field_simp
    have hM : ℓ ≤ max (Real.log (v / p)) 0 := le_max_left _ _
    have : (2 + ℓ) * p ≤ (2 + max (Real.log (v / p)) 0) * p :=
      mul_le_mul_of_nonneg_right (by linarith) hppos.le
    nlinarith

/-! ## A3. Lemma 9.6 -/

/-- `log(24 τ M²) ≤ 70`. -/
theorem parta_log_K_le : Real.log (24 * T52.tauL * L44.Mst ^ 2) ≤ 70 := by
  apply parta_log_le_of_le_pow (by simp only [T52.tauL, L44.Mst]; norm_num) 70
  simp only [T52.tauL, L44.Mst]; norm_num

/-- `1 < log a` for `a ≥ 3`. -/
theorem parta_one_lt_log {a : ℝ} (ha : 3 ≤ a) : 1 < Real.log a := by
  rw [Real.lt_log_iff_exp_lt (by linarith)]
  have := Real.exp_one_lt_d9; linarith

/-- **Lemma 9.6 from `GreedyDM`.** -/
theorem lemma96_of_greedyDM (hG : GreedyDM.{u}) : Lemma96.{u} := by
  intro a ha V _ J hJ hcard
  have ha3 : (3 : ℝ) ≤ a := by exact_mod_cast ha
  have hgr := hG a (by omega) V J hJ
  set p : ℝ := 2 * ((a : ℝ) - 1) with hp
  have hp4 : 4 ≤ p := by rw [hp]; linarith
  have hppos : 0 < p := by linarith
  set L := Real.log (a : ℝ) with hLdef
  have hL1 : 1 < L := parta_one_lt_log ha3
  have hLpos : 0 < L := by linarith
  set x := Real.log L with hxdef
  have hx0 : 0 < x := Real.log_pos hL1
  set K : ℝ := 24 * T52.tauL * L44.Mst ^ 2 with hK
  have hKpos : 0 < K := by rw [hK]; simp only [T52.tauL, L44.Mst]; norm_num
  have hlogK : Real.log K ≤ 70 := parta_log_K_le
  set v : ℝ := (Fintype.card V : ℝ) with hvdef
  have hMle : max (Real.log (v / p)) 0 ≤ 70 + 2 * x := by
    apply max_le _ (by linarith)
    by_cases hl : Real.log (v / p) ≤ 0
    · linarith
    · push Not at hl
      have hvp : 0 < v / p := by
        rcases lt_trichotomy (v / p) 0 with h | h | h
        · exfalso
          have : 0 ≤ v / p := div_nonneg (Nat.cast_nonneg _) hppos.le
          linarith
        · rw [h, Real.log_zero] at hl; linarith
        · exact h
      have hNt : P81.Nt (a : ℝ) / p = K * ((a : ℝ) / p) * L ^ 2 := by
        unfold P81.Nt; rw [← hLdef, hK]; ring
      have hle : Real.log (v / p) ≤ Real.log (P81.Nt (a : ℝ) / p) :=
        Real.log_le_log hvp (div_le_div_of_nonneg_right hcard hppos.le)
      have ha0 : (0 : ℝ) < a := by linarith
      have hap : (a : ℝ) / p ≤ 1 := by rw [div_le_one hppos, hp]; linarith
      have hlogap : Real.log ((a : ℝ) / p) ≤ 0 :=
        Real.log_nonpos (by positivity) hap
      rw [hNt, Real.log_mul (by positivity) (by positivity),
        Real.log_mul hKpos.ne' (by positivity), Real.log_pow] at hle
      push_cast at hle
      linarith
  have hchrom : (chromatic J : ℝ) ≤ (2 + (70 + 2 * x)) * p :=
    hgr.trans (mul_le_mul_of_nonneg_right (by linarith) hppos.le)
  have : (2 + (70 + 2 * x)) * p ≤ (144.4 + 4 * x) * a := by
    rw [hp]; nlinarith
  linarith

/-- **Lemma 9.6.** -/
theorem lemma96_holds : Lemma96.{u} := lemma96_of_greedyDM greedyDM_holds

end HadwigerConstant.BS.PartA

#print axioms HadwigerConstant.BS.PartA.lemma93_holds
#print axioms HadwigerConstant.BS.PartA.lemma96_holds


==> anc/lean/HadwigerConstant/BSPartB.lean <==
import HadwigerConstant.BSDefs
import HadwigerConstant.WVMain
import HadwigerLean.Bootstrap.Packing
import HadwigerLean.Bootstrap.SeparationFromPath
import Mathlib

/-!
# Part B of the explicit bootstrap: Lemma level′ (`lem:level`)

Paper: `LinearHadwigerConstant.tex`, Section 9, Lemma level′.

* `gyarfas_holds : Gyarfas` (B1, real-valued NS Corollary 17 / paper Lemma 3.17),
* `partb_hPhi_remainder` (B2, hypothesis `(H_{Φ, t/log t})` for the remainder, with the
  Gyárfás graphs coloured by the level `LevelBound (T - 0.1) γ Φ`),
* `partb_dBound_small` (B3, `D(46a₀/3+4)+1 ≤ 10⁻⁷ t` for `log log t ≥ 100`),
* `partb_sep_numerics` (B4, the error terms are at most `ε t = 10⁻⁴ t`),
* `lemmaLevel_holds : LemmaLevel` (B5, assembly).
-/

namespace HadwigerConstant.BS.PartB

open HadwigerLean

universe u

/-! ## B1: the Gyárfás step -/

/-- `HadLt` passes to induced subgraphs. -/
theorem partb_hadLt_induce {V : Type u} {G : SimpleGraph V} {b : ℝ} (h : HadLt G b)
    (S : Set V) : HadLt (G.induce S) b := by
  intro n hn
  exact WV.not_hasCliqueMinor_induce (h n hn) S

/-- `HadLt G b` bounds the Hadwiger number: `cliqueMinorNumber G < b`. -/
theorem partb_cliqueMinorNumber_lt {V : Type u} [Fintype V] {G : SimpleGraph V} {b : ℝ}
    (h : HadLt G b) : (cliqueMinorNumber G : ℝ) < b := by
  by_contra hc
  push Not at hc
  exact h _ hc (hasCliqueMinor_cliqueMinorNumber G)

/-- **B1.  Gyárfás step** (paper Lemma 3.17, real-valued form). -/
theorem gyarfas_holds : Gyarfas.{u} := by
  classical
  intro V _ H s b Γ k hk hΓ hH hno hsmall hinsep
  by_contra hsΓ
  push Not at hsΓ
  have hs0 : 0 ≤ s := hΓ.trans hsΓ
  -- `s < χ(H)`
  have hsχ : s < (chromatic H : ℝ) := by
    by_contra h
    push Not at h
    apply hinsep
    refine ⟨∅, ∅, disjoint_bot_left, ?_, ?_⟩ <;>
      · have : (0 : ℝ) ≤ (chromatic (H.induce (∅ : Set V)) : ℝ) := Nat.cast_nonneg _
        linarith
  set q : ℕ := ⌈(chromatic H : ℝ) - s⌉₊ with hqdef
  have hq1 : 1 ≤ q := by
    rw [hqdef, Nat.one_le_ceil_iff]; linarith
  have hqχ : q ≤ chromatic H := by
    rw [hqdef, Nat.ceil_le]; linarith
  have hqge : (chromatic H : ℝ) - s ≤ q := Nat.le_ceil _
  have hqlt : (q : ℝ) < (chromatic H : ℝ) - s + 1 := Nat.ceil_lt_add_one (by linarith)
  have hnosplit : ∀ A B : Set V, Disjoint A B →
      chromatic (H.induce A) < q ∨ chromatic (H.induce B) < q := by
    intro A B hAB
    by_contra h
    push Not at h
    obtain ⟨hA, hB⟩ := h
    apply hinsep
    refine ⟨A, B, hAB, ?_, ?_⟩
    · have : (q : ℝ) ≤ (chromatic (H.induce A) : ℝ) := by exact_mod_cast hA
      linarith
    · have : (q : ℝ) ≤ (chromatic (H.induce B) : ℝ) := by exact_mod_cast hB
      linarith
  obtain ⟨J, hαJ, hcomp⟩ := Bootstrap.path_localization H k q hk hq1 hno hqχ hnosplit
  have hpal := Bootstrap.chromatic_le_add_induce H J Jᶜ (Set.union_compl_self J)
  have hpalR : (chromatic H : ℝ) ≤
      (chromatic (H.induce J) : ℝ) + (chromatic (H.induce Jᶜ) : ℝ) := by
    exact_mod_cast hpal
  have hcompR : (chromatic (H.induce Jᶜ) : ℝ) + 1 ≤ q := by
    exact_mod_cast hcomp
  have hJbig : s < (chromatic (H.induce J) : ℝ) := by linarith
  -- the Gyárfás graph `H[J]`
  have hJhad : HadLt (H.induce J) b := partb_hadLt_induce hH J
  have hk1 : (1 : ℝ) ≤ k := by exact_mod_cast (by omega : 1 ≤ k)
  have hαR : (independenceNumber (H.induce J) : ℝ) ≤ (k : ℝ) * ((k : ℝ) - 1) := by
    have h1 : ((independenceNumber (H.induce J) : ℕ) : ℝ) ≤ ((k * (k - 1) : ℕ) : ℝ) := by
      exact_mod_cast hαJ
    rw [Nat.cast_mul, Nat.cast_sub (by omega : 1 ≤ k)] at h1
    simpa using h1
  have hcard := Bootstrap.card_le_twice_independence_mul_cliqueMinorNumber (H.induce J)
  have hhb := partb_cliqueMinorNumber_lt hJhad
  have hα0 : (0 : ℝ) ≤ (independenceNumber (H.induce J) : ℝ) := Nat.cast_nonneg _
  have hh0 : (0 : ℝ) ≤ (cliqueMinorNumber (H.induce J) : ℝ) := Nat.cast_nonneg _
  have hkk : (0 : ℝ) ≤ (k : ℝ) * ((k : ℝ) - 1) := by nlinarith
  have hcard' : (Fintype.card J : ℝ) ≤ 2 * b * ((k : ℝ) * ((k : ℝ) - 1)) := by
    have h1 : 2 * (independenceNumber (H.induce J) : ℝ) *
        (cliqueMinorNumber (H.induce J) : ℝ) ≤
        2 * ((k : ℝ) * ((k : ℝ) - 1)) * b := by
      have := mul_le_mul hαR hhb.le hh0 hkk
      linarith
    linarith
  have hΓJ := hsmall J (H.induce J) hJhad hcard'
  linarith

/-! ## Scales with `log log t ≥ 100` -/

/-- `2 ≤ exp 1`. -/
theorem partb_two_le_exp_one : (2 : ℝ) ≤ Real.exp 1 := by
  have := Real.add_one_le_exp (1 : ℝ); linarith

/-- `32 ≤ exp 5`. -/
theorem partb_exp_five : (32 : ℝ) ≤ Real.exp 5 := by
  have h : Real.exp 5 = Real.exp 1 ^ 5 := by
    rw [← Real.exp_nat_mul]; norm_num
  rw [h]
  calc (32 : ℝ) = 2 ^ 5 := by norm_num
    _ ≤ Real.exp 1 ^ 5 := pow_le_pow_left₀ (by norm_num) partb_two_le_exp_one 5

/-- `10^30 ≤ exp 100`. -/
theorem partb_exp_100 : (10 : ℝ) ^ 30 ≤ Real.exp 100 := by
  have h : Real.exp 100 = Real.exp 1 ^ 100 := by
    rw [← Real.exp_nat_mul]; norm_num
  rw [h]
  calc (10 : ℝ) ^ 30 ≤ 2 ^ 100 := by norm_num
    _ ≤ Real.exp 1 ^ 100 := pow_le_pow_left₀ (by norm_num) partb_two_le_exp_one 100

/-- Basic facts at a scale `t > 1` with `log log t ≥ 100`, with `L = log t`, `x = log L`:
`L ≥ 10^30`, `11 x ≤ L`, `a₀ ≥ 10^59`, `a₀ ≤ t`, `log a₀ = L - x`. -/
theorem partb_scale {t : ℝ} (ht : 1 < t) (hx : 100 ≤ Real.log (Real.log t)) :
    0 < Real.log t ∧ (10 : ℝ) ^ 30 ≤ Real.log t ∧
    11 * Real.log (Real.log t) ≤ Real.log t ∧
    (10 : ℝ) ^ 59 ≤ a0 t ∧ a0 t ≤ t ∧
    Real.log (a0 t) = Real.log t - Real.log (Real.log t) := by
  have hL : 0 < Real.log t := Real.log_pos ht
  set L := Real.log t with hLdef
  have hLe : Real.exp (Real.log L) = L := Real.exp_log hL
  have hL30 : (10 : ℝ) ^ 30 ≤ L := by
    have := Real.exp_le_exp.mpr hx
    rw [hLe] at this; exact partb_exp_100.trans this
  have h11 : 11 * Real.log L ≤ L := by
    have h := Real.pow_div_factorial_le_exp (x := Real.log L) (by linarith) 2
    rw [hLe] at h
    simp [Nat.factorial] at h
    nlinarith
  have htpos : 0 < t := by linarith
  have ht' : t = Real.exp L := (Real.exp_log htpos).symm
  have hexp : L ^ 3 / 6 ≤ Real.exp L := by
    have := Real.pow_div_factorial_le_exp (x := L) hL.le 3
    simpa [Nat.factorial] using this
  refine ⟨hL, hL30, h11, ?_, ?_, ?_⟩
  · unfold a0
    rw [← hLdef, le_div_iff₀ hL, ht']
    have hL2 : (10 : ℝ) ^ 60 ≤ L ^ 2 := by nlinarith
    have : (10 : ℝ) ^ 59 * L ≤ L ^ 3 / 6 := by
      have h3 : L ^ 3 = L ^ 2 * L := by ring
      rw [h3]; nlinarith
    linarith
  · unfold a0; rw [← hLdef, div_le_iff₀ hL]; nlinarith
  · unfold a0; rw [← hLdef, Real.log_div htpos.ne' hL.ne']

/-! ## B3: the Kostochka bound `D(46a₀/3+4) + 1 ≤ 10⁻⁷ t` -/

/-- **B3.**  For `log log t ≥ 100`, `10⁻⁷ t - 1` bounds `D(s₀)`, `s₀ = ⌊46a₀/3+4⌋`. -/
theorem partb_dBound_small {t : ℝ} (ht1 : 1 < t) (hx : (100 : ℝ) ≤ Real.log (Real.log t)) :
    WV.DBound.{u} (WV.s0 (a0 t)) (t / 10 ^ 7 - 1) := by
  classical
  obtain ⟨hLpos, hL30, -, hA, hAt, -⟩ := partb_scale ht1 hx
  set L := Real.log t with hLdef
  set A := a0 t with hAdef
  have hAL : A * L = t := by
    rw [hAdef]; unfold a0; rw [← hLdef]; field_simp
  have htpos : (0 : ℝ) < t := by linarith
  have hs0le : ((WV.s0 A : ℕ) : ℝ) ≤ 16 * A := by
    have h1 : ((WV.s0 A : ℕ) : ℝ) ≤ 46 / 3 * A + 4 := Nat.floor_le (by positivity)
    linarith
  have hs02 : 2 ≤ WV.s0 A := by
    unfold WV.s0; apply Nat.le_floor; push_cast; nlinarith
  have hs0pos : (0 : ℝ) < (WV.s0 A : ℕ) := by exact_mod_cast (by omega : 0 < WV.s0 A)
  have hlog16 : Real.log 16 < 3 := by
    have h16 : Real.log 16 = 4 * Real.log 2 := by
      rw [show (16 : ℝ) = 2 ^ 4 by norm_num, Real.log_pow]; norm_num
    have := Real.log_two_lt_d9; rw [h16]; linarith
  have hlogs0 : Real.log ((WV.s0 A : ℕ) : ℝ) ≤ 2 * L := by
    have h1 : Real.log ((WV.s0 A : ℕ) : ℝ) ≤ Real.log (16 * t) :=
      Real.log_le_log hs0pos (by linarith)
    have h2 : Real.log (16 * t) = Real.log 16 + L := by
      rw [Real.log_mul (by norm_num) htpos.ne']
    linarith
  have hsqrt : Real.sqrt (Real.log ((WV.s0 A : ℕ) : ℝ)) ≤ L / 10 ^ 12 := by
    have h1 : Real.sqrt (Real.log ((WV.s0 A : ℕ) : ℝ)) ≤ Real.sqrt (2 * L) :=
      Real.sqrt_le_sqrt hlogs0
    have h2 : Real.sqrt (2 * L) ≤ L / 10 ^ 12 := by
      rw [Real.sqrt_le_left (by positivity)]
      nlinarith
    linarith
  have hprod : ((WV.s0 A : ℕ) : ℝ) * Real.sqrt (Real.log ((WV.s0 A : ℕ) : ℝ)) ≤
      16 * A * (L / 10 ^ 12) :=
    mul_le_mul hs0le hsqrt (Real.sqrt_nonneg _) (by positivity)
  have hbig : (60 : ℝ) * ((WV.s0 A : ℕ) : ℝ) * Real.sqrt (Real.log ((WV.s0 A : ℕ) : ℝ)) + 1 ≤
      t / 10 ^ 7 - 1 := by
    have hA' : (10 : ℝ) ^ 59 ≤ t := hA.trans hAt
    have h16 : 16 * A * (L / 10 ^ 12) = 16 / 10 ^ 12 * (A * L) := by ring
    rw [h16, hAL] at hprod
    nlinarith
  intro W _ J hJ
  have hk := chromatic_lt_kt_color_threshold J (WV.s0 A) hs02 hJ
  linarith

/-! ## Numerics of the Gyárfás graphs -/

/-- `log (11 / 10) ≤ 0.1`. -/
theorem partb_log_11 : Real.log (11 / 10) ≤ 0.1 := by
  have h := Real.add_one_le_exp (0.1 : ℝ)
  rw [← Real.log_exp 0.1]
  exact Real.log_le_log (by norm_num) (by linarith)

/-- `k = ⌈(log t)^ζ⌉₊ ≥ 2`. -/
theorem partb_two_le_k {t ζ : ℝ} (ht : 1 < t) (hx : 100 ≤ Real.log (Real.log t)) (hζ : 0 < ζ) :
    2 ≤ ⌈Real.log t ^ ζ⌉₊ := by
  obtain ⟨hL, hL30, -⟩ := partb_scale ht hx
  have h : 1 < Real.log t ^ ζ := Real.one_lt_rpow (by linarith) hζ
  have : 1 < ⌈Real.log t ^ ζ⌉₊ := Nat.lt_ceil.mpr (by exact_mod_cast h)
  omega

/-- **Numerics (ii)**: for `a₀ = t/log t ≤ b ≤ t`, the Gyárfás level applies at `b`:
`b > 1`, `log log b ≥ T - 0.1` and `2 b k(k-1) ≤ b (log b)^γ`, `k = ⌈(log t)^ζ⌉₊`. -/
theorem partb_gyarfas_numerics {t T ζ γ : ℝ} (ht : 1 < t) (hT : 100 ≤ T)
    (hx : T ≤ Real.log (Real.log t)) (hζ : 0 < ζ) (hγ : γ ≤ 1)
    (hγζ : 1 ≤ (γ - 2 * ζ) * T) (hζT : 5 ≤ ζ * T)
    {b : ℝ} (hb : a0 t ≤ b) :
    1 < b ∧ T - 0.1 ≤ Real.log (Real.log b) ∧
    2 * b * (((⌈Real.log t ^ ζ⌉₊ : ℕ) : ℝ) * (((⌈Real.log t ^ ζ⌉₊ : ℕ) : ℝ) - 1)) ≤
      b * Real.log b ^ γ := by
  obtain ⟨hL, hL30, h11, hA, -, hlogA⟩ := partb_scale ht (by linarith)
  set L := Real.log t with hLdef
  set x := Real.log L with hxdef
  have hA1 : (1 : ℝ) < a0 t := by
    have : (1 : ℝ) < 10 ^ 59 := by norm_num
    linarith
  have hb1 : 1 < b := by linarith
  have hbpos : 0 < b := by linarith
  have hApos : 0 < a0 t := by linarith
  -- `log b ≥ L / (11 / 10)`
  have hlogb : L / (11 / 10) ≤ Real.log b := by
    have := Real.log_le_log hApos hb
    linarith
  have hL11pos : 0 < L / (11 / 10) := by linarith
  have hγ0 : 0 ≤ γ - 2 * ζ := by
    by_contra h; push Not at h; nlinarith
  refine ⟨hb1, ?_, ?_⟩
  · have h1 : Real.log (L / (11 / 10)) ≤ Real.log (Real.log b) := Real.log_le_log hL11pos hlogb
    have h3 : Real.log (L / (11 / 10)) = x - Real.log (11 / 10) := Real.log_div hL.ne' (by norm_num)
    have h4 := partb_log_11
    linarith
  · set p : ℝ := L ^ ζ with hpdef
    set k : ℕ := ⌈p⌉₊ with hkdef
    have hp32 : 32 ≤ p := by
      rw [hpdef, Real.rpow_def_of_pos hL]
      calc (32 : ℝ) ≤ Real.exp 5 := partb_exp_five
        _ ≤ Real.exp (x * ζ) := Real.exp_le_exp.mpr (by nlinarith)
    have hk1 : (p : ℝ) ≤ k := Nat.le_ceil p
    have hk2 : (k : ℝ) < p + 1 := Nat.ceil_lt_add_one (by linarith)
    have hkk : (k : ℝ) * ((k : ℝ) - 1) ≤ 33 / 32 * p ^ 2 := by nlinarith
    -- `L^γ = p² L^{γ-2ζ}` and `L^{γ-2ζ} ≥ e ≥ 2.7`
    have hsplit : L ^ γ = p * p * L ^ (γ - 2 * ζ) := by
      rw [hpdef, ← Real.rpow_add hL, ← Real.rpow_add hL]
      congr 1; ring
    have hsmall : (2.7 : ℝ) ≤ L ^ (γ - 2 * ζ) := by
      rw [Real.rpow_def_of_pos hL]
      have he : (2.7 : ℝ) ≤ Real.exp 1 := by have := Real.exp_one_gt_d9; linarith
      calc (2.7 : ℝ) ≤ Real.exp 1 := he
        _ ≤ Real.exp (x * (γ - 2 * ζ)) := Real.exp_le_exp.mpr (by nlinarith)
    have hγpos : 0 ≤ γ := by nlinarith
    have hdiv : (L / (11 / 10)) ^ γ = L ^ γ / (11 / 10) ^ γ := Real.div_rpow hL.le (by norm_num) _
    have h11γ : (11 / 10 : ℝ) ^ γ ≤ (11 / 10) := by
      have := Real.rpow_le_rpow_of_exponent_le (x := (11 / 10 : ℝ)) (by norm_num) hγ
      simpa using this
    have h11pos : (0 : ℝ) < (11 / 10) ^ γ := by positivity
    have hmono : (L / (11 / 10)) ^ γ ≤ Real.log b ^ γ :=
      Real.rpow_le_rpow hL11pos.le hlogb hγpos
    have hLb : L ^ γ / (11 / 10) ≤ (L / (11 / 10)) ^ γ := by
      rw [hdiv]
      exact div_le_div_of_nonneg_left (by positivity) h11pos h11γ
    have hp2 : 0 ≤ p * p := by positivity
    have : 2 * ((k : ℝ) * ((k : ℝ) - 1)) ≤ Real.log b ^ γ := by
      have h5 : 2.7 * (p * p) ≤ L ^ γ := by rw [hsplit]; nlinarith
      nlinarith
    nlinarith

/-! ## B2: hypothesis `(H_{Φ, t/log t})` for the remainder -/

/-- **B2.**  If `had(G) < t` and `G[R]` has no connected bipartite induced subgraph on
`k = ⌈(log t)^ζ⌉₊` vertices, then `G[R]` satisfies `(H_{Φ, t/log t})`, where the Gyárfás
graphs are coloured by the level `LevelBound (T - 0.1) γ Φ` at `b' = min(b, t)`. -/
theorem partb_hPhi_remainder {T ζ γ Φ : ℝ} (hT : 100 ≤ T) (hζ : 0 < ζ) (hγ : γ ≤ 1)
    (hγζ : 1 ≤ (γ - 2 * ζ) * T) (hζT : 5 ≤ ζ * T) (hΦ : 0 ≤ Φ)
    (hGy : LevelBound.{u} (T - 0.1) γ Φ) {t : ℝ} (ht : 1 < t)
    (hx : T ≤ Real.log (Real.log t)) {V : Type u} [Fintype V] (G : SimpleGraph V)
    (hG : HadLt G t)
    (R : Set V) (hR : Bootstrap.NoLargeConnectedBipartite (G.induce R) ⌈Real.log t ^ ζ⌉₊) :
    WV.HPhi (G.induce R) Φ (a0 t) := by
  classical
  intro S s b hb hbH hinsep
  obtain ⟨-, -, -, -, hAt, -⟩ := partb_scale ht (by linarith)
  set b' : ℝ := min b t with hb'def
  have hb' : a0 t ≤ b' := le_min hb hAt
  obtain ⟨hb'1, hxb', hnum⟩ := partb_gyarfas_numerics ht hT hx hζ hγ hγζ hζT hb'
  have hHad : HadLt ((G.induce R).induce S) b' := by
    intro n hn
    rcases min_le_iff.mp hn with h | h
    · exact hbH n h
    · exact WV.not_hasCliqueMinor_induce (WV.not_hasCliqueMinor_induce (hG n h) R) S
  have hno : Bootstrap.NoLargeConnectedBipartite ((G.induce R).induce S)
      ⌈Real.log t ^ ζ⌉₊ :=
    Bootstrap.noLargeConnectedBipartite_induce _ S _ hR
  have hΓ : (0 : ℝ) ≤ Φ * b' := by
    have : (0 : ℝ) ≤ b' := by linarith
    positivity
  have hlt := gyarfas_holds.{u} S ((G.induce R).induce S) s b' (Φ * b')
    ⌈Real.log t ^ ζ⌉₊ (partb_two_le_k ht (by linarith) hζ) hΓ hHad hno
    (by
      intro W _ J hJ hcardJ
      exact hGy b' hb'1 hxb' W J hJ (hcardJ.trans hnum))
    hinsep
  have : b' ≤ b := min_le_left _ _
  have : Φ * b' ≤ Φ * b := mul_le_mul_of_nonneg_left this hΦ
  linarith

/-! ## B4: the numerics of the separation step -/

/-- `η = 5/(a₀ - 4)` is tiny: `0 < η ≤ 10^{-58}`, and `4 + 5/η = a₀`. -/
theorem partb_eta {t : ℝ} (hA : (10 : ℝ) ^ 59 ≤ a0 t) :
    0 < eta t ∧ eta t ≤ 1 / 10 ^ 58 ∧ 4 + 5 / eta t = a0 t := by
  have hpos : 0 < a0 t - 4 := by linarith
  refine ⟨?_, ?_, ?_⟩
  · unfold eta; positivity
  · unfold eta; rw [div_le_div_iff₀ hpos (by norm_num)]; nlinarith
  · unfold eta; field_simp; ring

/-- **B4.**  `(10⁻⁷ t - 1) + 1 + 42 t' + min(Λ^E, Λ^U) t' ≤ (c_S'(Φ) + ε) t` for
`t' ≤ t + 1`, `0 ≤ Φ ≤ 10⁴`, `η = 5/(a₀-4)` and `a₀ = t/log t ≥ 10^59`. -/
theorem partb_sep_numerics {t t' Φ : ℝ} (hA : (10 : ℝ) ^ 59 ≤ a0 t) (hAt : a0 t ≤ t)
    (hΦ0 : 0 ≤ Φ) (hΦ : Φ ≤ 10 ^ 4) (_ht'0 : 0 ≤ t') (ht' : t' ≤ t + 1) :
    (t / 10 ^ 7 - 1) + 1 + 42 * t' + min (WV.LamE (eta t) Φ) (WV.LamU (eta t) Φ) * t' ≤
      (WV.cS Φ + eps) * t := by
  obtain ⟨hη0, hη1, -⟩ := partb_eta hA
  set c0 : ℝ := min (517.5 + 12 * Φ) (897.5 + 10 * Φ) with hc0
  have hc00 : 0 ≤ c0 := le_min (by linarith) (by linarith)
  have hc0le : c0 ≤ 897.5 + 10 * Φ := min_le_right _ _
  have hmin : min (WV.LamE (eta t) Φ) (WV.LamU (eta t) Φ) = (1 + eta t) * c0 := by
    simp only [WV.LamE, WV.LamU, WV.Lam, hc0]
    rw [mul_min_of_nonneg _ _ (by linarith : (0 : ℝ) ≤ 1 + eta t)]
  have hcS : WV.cS Φ = 42 + c0 := by simp only [WV.cS, hc0]
  rw [hmin, hcS]
  have ht : (10 : ℝ) ^ 59 ≤ t := hA.trans hAt
  have h1 : (1 + eta t) * c0 * t' ≤ (1 + eta t) * c0 * (t + 1) :=
    mul_le_mul_of_nonneg_left ht' (by positivity)
  have h2 : eta t * c0 ≤ 1 / 10 ^ 58 * 10 ^ 6 := by
    have : c0 ≤ 10 ^ 6 := by linarith
    exact mul_le_mul hη1 this hc00 (by norm_num)
  have h3 : 42 * t' ≤ 42 * (t + 1) := by linarith
  have h4 : (1 + eta t) * c0 * (t + 1) = c0 * t + c0 + (eta t * c0) * (t + 1) := by ring
  have h5 : (eta t * c0) * (t + 1) ≤ 1 / 10 ^ 58 * 10 ^ 6 * (t + 1) :=
    mul_le_mul_of_nonneg_right h2 (by linarith)
  simp only [eps]
  nlinarith

/-! ## B5: assembly -/

/-- **Lemma level′** (`lem:level`). -/
theorem lemmaLevel_holds : LemmaLevel.{u} := by
  classical
  intro T β ζ γ c Φ hT hc hΦ0 hΦ hζ hγ hγζ hζT hLB hGy t ht hx V _ G hG hcard
  have hx100 : (100 : ℝ) ≤ Real.log (Real.log t) := by linarith
  obtain ⟨hL, hL30, -, hA, hAt, -⟩ := partb_scale ht hx100
  set k := ⌈Real.log t ^ ζ⌉₊ with hkdef
  have hk2 : 2 ≤ k := partb_two_le_k ht hx100 hζ
  obtain ⟨P, W, R, Q, -, hcover, hminor, hcardP, hnobip, hχW⟩ :=
    Bootstrap.exists_packing G k hk2
  -- (i) colouring `G[W]` via the quotient `Q`
  have hQhad : HadLt Q t := fun n hn hQ => hG n hn (hasCliqueMinor_of_minor hminor hQ)
  have hQcard : (Fintype.card P : ℝ) ≤ t * Real.log t ^ β := by
    have hkpos : (0 : ℝ) < k := by exact_mod_cast (by omega : 0 < k)
    have hpk : Real.log t ^ ζ ≤ k := Nat.le_ceil _
    have hp0 : 0 < Real.log t ^ ζ := Real.rpow_pos_of_pos hL _
    have h1 : (Fintype.card P : ℝ) ≤ ((Fintype.card V / k : ℕ) : ℝ) := by
      exact_mod_cast hcardP
    have h2 : ((Fintype.card V / k : ℕ) : ℝ) ≤ (Fintype.card V : ℝ) / k := Nat.cast_div_le
    have h3 : (Fintype.card V : ℝ) / k ≤
        (t * Real.log t ^ (β + ζ)) / Real.log t ^ ζ := by
      calc (Fintype.card V : ℝ) / k ≤ (t * Real.log t ^ (β + ζ)) / k :=
            div_le_div_of_nonneg_right hcard hkpos.le
        _ ≤ _ := div_le_div_of_nonneg_left (by positivity) hp0 hpk
    have h4 : t * Real.log t ^ (β + ζ) / Real.log t ^ ζ = t * Real.log t ^ β := by
      rw [Real.rpow_add hL]; field_simp
    linarith
  have hχQ := hLB t ht hx P Q hQhad hQcard
  have hχW' : (chromatic (G.induce W) : ℝ) ≤ 2 * (c * t) := by
    have : (chromatic (G.induce W) : ℝ) ≤ 2 * (chromatic Q : ℝ) := by exact_mod_cast hχW
    linarith
  -- (ii)+(iii) colouring the remainder `G[R]` by Theorem 6.3
  set t' : ℕ := ⌈t⌉₊ with ht'def
  have htt' : t ≤ (t' : ℝ) := Nat.le_ceil t
  have ht'lt : (t' : ℝ) < t + 1 := Nat.ceil_lt_add_one (by linarith)
  have ht'2 : 2 ≤ t' := by
    have : (2 : ℝ) ≤ (t' : ℝ) := by
      have : (2 : ℝ) ≤ 10 ^ 59 := by norm_num
      linarith
    exact_mod_cast this
  have hnoK : ¬ HasCliqueMinor (G.induce R) t' :=
    WV.not_hasCliqueMinor_induce (hG t' htt') R
  obtain ⟨hη0, hη1, hηa⟩ := partb_eta hA
  have hη1' : eta t ≤ 1 := hη1.trans (by norm_num)
  have hthm := WV.thm63_holds.{u} t' ht'2 (eta t) (a0 t) Φ hη0 hη1' hηa.le hΦ0
    (t / 10 ^ 7 - 1) (partb_dBound_small ht hx100) R (G.induce R) hnoK
    (partb_hPhi_remainder (by linarith) hζ hγ hγζ hζT hΦ0 hGy ht hx G hG R hnobip)
  have hnum := partb_sep_numerics (t' := (t' : ℝ)) hA hAt hΦ0 hΦ (Nat.cast_nonneg _) ht'lt.le
  have hpal := Bootstrap.chromatic_le_add_induce G W R hcover
  have hpalR : (chromatic G : ℝ) ≤
      (chromatic (G.induce W) : ℝ) + (chromatic (G.induce R) : ℝ) := by
    exact_mod_cast hpal
  have hexp : (2 * c + WV.cS Φ + eps) * t = 2 * (c * t) + (WV.cS Φ + eps) * t := by ring
  rw [hexp]
  linarith

end HadwigerConstant.BS.PartB

#print axioms HadwigerConstant.BS.PartB.gyarfas_holds
#print axioms HadwigerConstant.BS.PartB.lemmaLevel_holds


==> anc/lean/HadwigerConstant/Bootstrap.lean <==
import HadwigerConstant.Skeleton
import Mathlib

/-!
# The bootstrap arithmetic (Section 8 and Sections 10.2–10.3 of the paper)

**Legacy.**  Arithmetic checks of a superseded schedule (`c* = 126115.1`);
not used by the main theorem.  The current schedule is in `BSDefs.lean`.

This file checks the arithmetic of the bootstrap.

* `cS`, the constant of Corollary 7.4, its values `cS 4 = 979.5` and `cS 4.1 = 987.9`, and
  the slope bound `cS (c + ξ) ≤ cS c + 84 ξ` used in the proof of Theorem 8.1.
* `cL L = c^(L)` of Corollary 8.2, the recursion `c^(L+1) = 2 c^(L) + cS 4`, the value
  `c^(7) = 124,908.5`, and the induction of Corollary 8.2, for an abstract admissibility
  predicate satisfying Theorem 4.15 (Norin–Steiner) and Theorem 8.1.
* `cBar j`, the constants of Proposition 10.5, with `cBar 7 = c* = 126,115.1`, the
  exponents `β_j = 0.49 + 0.2425 j` with `β_7 = 2.1875`, and the chaining of Lemma 10.4
  seven times starting from Lemma 10.3, for an abstract colouring predicate.
-/

namespace HadwigerConstant

/-! ## The constant of Corollary 7.4 -/

/-- `cS(x) = 42 + min {517.5 + 84(1+x), 897.5 + 230/3 (1+x)}` (Corollary 7.4). -/
noncomputable def cS (x : ℝ) : ℝ :=
  42 + min (517.5 + 84 * (1 + x)) (897.5 + 230 / 3 * (1 + x))

lemma cS_four : cS 4 = 979.5 := by
  unfold cS
  rw [min_eq_left (by norm_num)]
  norm_num

lemma cS_four_one : cS 4.1 = 987.9 := by
  unfold cS
  rw [min_eq_left (by norm_num)]
  norm_num

/-- `cS` is the minimum of two affine functions with slopes `84` and `230/3`. -/
lemma cS_add_le (c ξ : ℝ) (hξ : 0 ≤ ξ) : cS (c + ξ) ≤ cS c + 84 * ξ := by
  unfold cS
  rcases le_total (517.5 + 84 * (1 + c)) (897.5 + 230 / 3 * (1 + c)) with h | h
  · rw [min_eq_left h]
    have := min_le_left (517.5 + 84 * (1 + (c + ξ))) (897.5 + 230 / 3 * (1 + (c + ξ)))
    linarith
  · rw [min_eq_right h]
    have := min_le_right (517.5 + 84 * (1 + (c + ξ))) (897.5 + 230 / 3 * (1 + (c + ξ)))
    nlinarith

/-- The constant `Σ* = cS(4.1) + 1 = 988.9` of Lemma 10.4. -/
lemma cS_four_one_add_one : cS 4.1 + 1 = 988.9 := by
  rw [cS_four_one]; norm_num

/-- In Lemma 10.4(iii), Theorem 7.3 at `Φ = 4.1` gives the even scheme `945.9`, which is
cheaper than the uneven scheme. -/
lemma even_scheme_at_four_one :
    (517.5 : ℝ) + 84 * (1 + 4.1) = 945.9 ∧
      (517.5 : ℝ) + 84 * (1 + 4.1) < 897.5 + 230 / 3 * (1 + 4.1) := by
  constructor <;> norm_num

/-- The two schemes cost the same exactly at `Φ = 559/11`. -/
lemma scheme_crossover :
    (517.5 : ℝ) + 84 * (1 + 559 / 11) = 897.5 + 230 / 3 * (1 + 559 / 11) := by
  norm_num

/-! ## Corollary 8.2 -/

/-- `c^(L) = 2^L · 4 + (2^L - 1) · cS(4)` (Corollary 8.2). -/
noncomputable def cL (L : ℕ) : ℝ := 2 ^ L * 4 + (2 ^ L - 1) * cS 4

lemma cL_zero : cL 0 = 4 := by unfold cL; norm_num

lemma cL_succ (L : ℕ) : cL (L + 1) = 2 * cL L + cS 4 := by
  unfold cL; rw [pow_succ]; ring

lemma cL_seven : cL 7 = 124908.5 := by
  unfold cL; rw [cS_four]; norm_num

lemma cL_nonneg (L : ℕ) : 0 ≤ cL L := by
  unfold cL
  rw [cS_four]
  have : (1 : ℝ) ≤ 2 ^ L := one_le_pow₀ (by norm_num)
  nlinarith

/-- **Corollary 8.2**, for an abstract admissibility predicate `Adm c β` ("`c` is
admissible for exponent `β`"). The hypothesis `hNS` is Theorem 4.15 of Norin and Steiner
(`4` is admissible for every exponent `β < 1/2`), and `hstep` is Theorem 8.1. -/
theorem cor_bootstrap (Adm : ℝ → ℝ → Prop)
    (hNS : ∀ β : ℝ, 0 < β → β < 1 / 2 → Adm 4 β)
    (hstep : ∀ β β₀ c c₀ ζ : ℝ, 0 < β → 0 < β₀ → 0 ≤ c → 0 ≤ c₀ → 0 < ζ → ζ < β₀ / 2 →
      (∀ β' : ℝ, 0 < β' → β' < β₀ → Adm c₀ β') → Adm c β → Adm (2 * c + cS c₀) (β + ζ)) :
    ∀ (L : ℕ) (β : ℝ), 0 < β → β < 1 / 2 + L / 4 → Adm (cL L) β := by
  intro L
  induction L with
  | zero =>
    intro β hβ hβL
    rw [cL_zero]
    exact hNS β hβ (by simpa using hβL)
  | succ L ih =>
    intro β hβ hβL
    push_cast at hβL
    have hL : (0 : ℝ) ≤ L := Nat.cast_nonneg L
    -- Choose `ζ` with `max {0, β - 1/2 - L/4} < ζ < min {1/4, β}`.
    set lo := max 0 (β - 1 / 2 - L / 4) with hlo
    set hi := min (1 / 4) β with hhi
    have hlohi : lo < hi := by
      rw [hlo, hhi, max_lt_iff, lt_min_iff, lt_min_iff]
      refine ⟨⟨by norm_num, hβ⟩, by linarith, by linarith⟩
    set ζ := (lo + hi) / 2 with hζ
    have hζlo : lo < ζ := by rw [hζ]; linarith
    have hζhi : ζ < hi := by rw [hζ]; linarith
    have h0 : 0 < ζ := lt_of_le_of_lt (le_max_left _ _) hζlo
    have h1 : β - 1 / 2 - L / 4 < ζ := lt_of_le_of_lt (le_max_right _ _) hζlo
    have h2 : ζ < 1 / 4 := lt_of_lt_of_le hζhi (min_le_left _ _)
    have h3 : ζ < β := lt_of_lt_of_le hζhi (min_le_right _ _)
    have hIH : Adm (cL L) (β - ζ) := ih (β - ζ) (by linarith) (by linarith)
    have := hstep (β - ζ) (1 / 2) (cL L) 4 ζ (by linarith) (by norm_num) (cL_nonneg L)
      (by norm_num) h0 (by linarith) (fun β' h h' => hNS β' h h') hIH
    rw [cL_succ]
    simpa using this

/-- In particular `c^(7) = 124,908.5` is admissible for every exponent in `(0, 2.25)`. -/
theorem cor_bootstrap_seven (Adm : ℝ → ℝ → Prop)
    (hNS : ∀ β : ℝ, 0 < β → β < 1 / 2 → Adm 4 β)
    (hstep : ∀ β β₀ c c₀ ζ : ℝ, 0 < β → 0 < β₀ → 0 ≤ c → 0 ≤ c₀ → 0 < ζ → ζ < β₀ / 2 →
      (∀ β' : ℝ, 0 < β' → β' < β₀ → Adm c₀ β') → Adm c β → Adm (2 * c + cS c₀) (β + ζ))
    (β : ℝ) (hβ : 0 < β) (hβ' : β < 2.25) : Adm 124908.5 β := by
  rw [← cL_seven]
  exact cor_bootstrap Adm hNS hstep 7 β hβ (by norm_num; linarith)

/-! ## Proposition 10.5 -/

/-- The constants `c̄_j = 2^j · 4.1 + (2^j - 1) · 988.9` of Proposition 10.5. -/
noncomputable def cBar (j : ℕ) : ℝ := 2 ^ j * 4.1 + (2 ^ j - 1) * 988.9

/-- The exponents `β_j = 0.49 + 0.2425 j` of Lemma 10.4. -/
noncomputable def betaJ (j : ℕ) : ℝ := 0.49 + j * 0.2425

lemma cBar_zero : cBar 0 = 4.1 := by unfold cBar; norm_num

lemma cBar_succ (j : ℕ) : cBar (j + 1) = 2 * cBar j + 988.9 := by
  unfold cBar; rw [pow_succ]; ring

lemma cBar_seven : cBar 7 = 126115.1 := by unfold cBar; norm_num

lemma betaJ_seven : betaJ 7 = 2.1875 := by unfold betaJ; norm_num

lemma cBar_nonneg (j : ℕ) : 0 ≤ cBar j := by
  unfold cBar
  have : (1 : ℝ) ≤ 2 ^ j := one_le_pow₀ (by norm_num)
  nlinarith

/-- In Lemma 10.4, `2ζ = 0.485 < 0.49 = β_0`. -/
lemma two_zeta_lt_beta0 : 2 * (0.2425 : ℝ) < betaJ 0 := by unfold betaJ; norm_num

/-- **Proposition 10.5**, the chaining: if Lemma 10.3 gives the colouring bound `4.1` at
exponent `β_0`, and Lemma 10.4 turns the bound `c` at exponent `β_{j-1}` into `2c + 988.9`
at exponent `β_j`, then the bound `c̄_j` holds at exponent `β_j` for every `j`, and in
particular `c* = 126,115.1` holds at exponent `2.1875`. Here `Col c β` stands for "for every
real `t` with `log log t ≥ 881`, every graph `G` with `had(G) < t` and
`v(G) ≤ t (log t)^β` satisfies `χ(G) ≤ c t`". -/
theorem explicit_bootstrap_chain (Col : ℝ → ℝ → Prop) (hbase : Col 4.1 (betaJ 0))
    (hlevel : ∀ j : ℕ, 1 ≤ j → ∀ c : ℝ, 0 ≤ c → Col c (betaJ (j - 1)) →
      Col (2 * c + 988.9) (betaJ j)) :
    ∀ j : ℕ, Col (cBar j) (betaJ j) := by
  intro j
  induction j with
  | zero => rw [cBar_zero]; exact hbase
  | succ j ih =>
    rw [cBar_succ]
    exact hlevel (j + 1) (by omega) (cBar j) (cBar_nonneg j) (by simpa using ih)

theorem explicit_bootstrap_seven (Col : ℝ → ℝ → Prop) (hbase : Col 4.1 (betaJ 0))
    (hlevel : ∀ j : ℕ, 1 ≤ j → ∀ c : ℝ, 0 ≤ c → Col c (betaJ (j - 1)) →
      Col (2 * c + 988.9) (betaJ j)) :
    Col 126115.1 2.1875 := by
  rw [← cBar_seven, ← betaJ_seven]
  exact explicit_bootstrap_chain Col hbase hlevel 7

/-- Small scales (before Corollary 10.7): `144.4 + 4 · 881 < 3700 ≤ c*`. -/
lemma small_scales : (144.4 : ℝ) + 4 * 881 < 3700 ∧ (3700 : ℝ) ≤ 126115.1 := by
  constructor <;> norm_num

end HadwigerConstant


==> anc/lean/HadwigerConstant/BootstrapLevel.lean <==
import HadwigerConstant.BootstrapLog

/-!
# Size thresholds of Lemma 10.4, Proposition 10.5 and Lemma 10.6

**Legacy (v1).**  Threshold arithmetic of the old paper numbering; not used by the main theorem.

As in the paper, `x = log log t`, so that `log t = exp x`.
-/

namespace HadwigerConstant

open Real

/-! ## Auxiliary bounds -/

lemma exp_sixteen_six_ge : (1.6e7 : ℝ) ≤ exp 16.6 := by
  have h1 : exp 16.6 = exp 1 ^ 16 * exp 0.2 ^ 3 := by
    rw [← exp_nat_mul, ← exp_nat_mul, ← exp_add]; norm_num
  have h2 : (2.7182818283 : ℝ) ^ 16 ≤ exp 1 ^ 16 :=
    pow_le_pow_left₀ (by norm_num) exp_one_gt_d9.le 16
  have h3 : (1.22 : ℝ) ≤ exp 0.2 := by
    have := quadratic_le_exp_of_nonneg (show (0 : ℝ) ≤ 0.2 by norm_num)
    norm_num at this ⊢; linarith
  have h4 : (1.22 : ℝ) ^ 3 ≤ exp 0.2 ^ 3 := pow_le_pow_left₀ (by norm_num) h3 3
  rw [h1]
  have h5 : (0 : ℝ) ≤ (2.7182818283 : ℝ) ^ 16 := by positivity
  calc (1.6e7 : ℝ) ≤ (2.7182818283 : ℝ) ^ 16 * 1.22 ^ 3 := by norm_num
    _ ≤ exp 1 ^ 16 * exp 0.2 ^ 3 :=
        mul_le_mul h2 h4 (by positivity) (by positivity)

lemma log_sixteen_lt : log 16 < 2.78 := by
  have h : (16 : ℝ) = 2 ^ 4 := by norm_num
  rw [h, log_pow]; push_cast; linarith [log_two_lt_d9]

/-- `log (24 τ M²) < 69.172`, where `τ = 4.56 · 10^18` and `M = 10^5`. -/
lemma log_NP_lt : log (24 * 4.56e18 * (1e5) ^ 2) < 69.172 := by
  have h : (24 * 4.56e18 * (1e5) ^ 2 : ℝ) = 10 ^ 30 * 1.0944 := by norm_num
  rw [h, log_mul (by positivity) (by norm_num), log_pow]
  have h1 := log_le_sub_one_of_pos (show (0 : ℝ) < 1.0944 by norm_num)
  push_cast
  linarith [log_ten_lt]

lemma log_NP_pos : 0 < log (24 * 4.56e18 * (1e5) ^ 2) := log_pos (by norm_num)

/-! ## Lemma 10.4 -/

/-- **Lemma 10.4(ii)** in the variable `x = log log t`: for `x ≥ 138.7`,
`log 2 + 0.485 x ≤ 0.49 log(e^x - x)`, that is, `2(log t)^{2ζ} ≤ (log t - log log t)^{β_0}`. -/
lemma level_ii_x {x : ℝ} (hx : 138.7 ≤ x) : log 2 + 0.485 * x ≤ 0.49 * log (exp x - x) := by
  have hE : x ^ 4 / 24 ≤ exp x := by
    have h := pow_div_factorial_le_exp (x := x) (by linarith) 4
    norm_num [Nat.factorial] at h; exact h
  have hx3 : (138.7 : ℝ) ^ 3 ≤ x ^ 3 := pow_le_pow_left₀ (by norm_num) hx 3
  have hE0 : 0 < exp x := exp_pos x
  set u := x / exp x with hu
  have hu0 : 0 ≤ u := by positivity
  have hu1 : u ≤ 1e-5 := by
    rw [hu, div_le_iff₀ hE0]
    have : 1e5 * x ≤ x ^ 4 / 24 := by
      have : x ^ 4 = x * x ^ 3 := by ring
      rw [this]
      nlinarith
    linarith
  have hsplit : exp x - x = exp x * (1 - u) := by
    rw [hu]; field_simp
  have hlog : log (exp x - x) = x + log (1 - u) := by
    rw [hsplit, log_mul hE0.ne' (by linarith), log_exp]
  have h1u := one_sub_inv_le_log_of_pos (show (0 : ℝ) < 1 - u by linarith)
  have hinv : (1 - u)⁻¹ ≤ 1 + 2 * u := by
    rw [inv_le_iff_one_le_mul₀ (by linarith)]
    nlinarith
  rw [hlog]
  linarith [log_two_lt_d9]

/-- **Lemma 10.4(ii)**, in terms of `t`. -/
lemma level_ii {t : ℝ} (ht : 1 < t) (hx : 138.7 ≤ log (log t)) :
    2 * (log t) ^ (2 * 0.2425 : ℝ) ≤ (log t - log (log t)) ^ (0.49 : ℝ) := by
  set L := log t with hL
  have hL0 : 0 < L := log_pos ht
  set x := log L with hxdef
  have hLx : L = exp x := (exp_log hL0).symm
  have h := level_ii_x hx
  have hpos : 0 < exp x - x := by
    have := add_one_le_exp x
    have : x ≤ exp x - 1 := by linarith
    nlinarith [quadratic_le_exp_of_nonneg (show 0 ≤ x by linarith)]
  have hLft : 2 * L ^ (2 * 0.2425 : ℝ) = exp (log 2 + 0.485 * x) := by
    rw [exp_add, exp_log (by norm_num : (0 : ℝ) < 2), hLx, rpow_def_of_pos (exp_pos x), log_exp]
    congr 2; ring
  have hR : (L - x) ^ (0.49 : ℝ) = exp (0.49 * log (exp x - x)) := by
    rw [hLx, rpow_def_of_pos hpos]; congr 1; ring
  rw [hLft, hR]
  exact exp_le_exp.mpr h

/-- In Lemma 10.4(ii), `log b' ≥ log t - log log t ≥ e^{879.8}` when `log log t ≥ 881`. -/
lemma level_logb {x : ℝ} (hx : 881 ≤ x) : exp 879.8 ≤ exp x - x := by
  have h1 : exp x = exp 879.8 * exp (x - 879.8) := by rw [← exp_add]; ring_nf
  have h2 : (x - 879.8) + 1 ≤ exp (x - 879.8) := add_one_le_exp _
  have h3 : (879.8 : ℝ) + 1 ≤ exp 879.8 := add_one_le_exp _
  have h4 : exp 879.8 * ((x - 879.8) + 1) ≤ exp 879.8 * exp (x - 879.8) :=
    mul_le_mul_of_nonneg_left h2 (exp_pos _).le
  nlinarith

/-- **Lemma 10.4(iii)**, the Kostochka term: if `log log t ≥ 16.6`, then
`960 a₀ √(log 16t) + 2 ≤ t/4`, where `a₀ = t / log t`. -/
lemma level_iii_D {t : ℝ} (ht : 1 < t) (hx : 16.6 ≤ log (log t)) :
    960 * (t / log t) * sqrt (log (16 * t)) + 2 ≤ t / 4 := by
  set L := log t with hL
  have hL0 : 0 < L := log_pos ht
  have hLbig : 1.6e7 ≤ L := by
    have := exp_le_exp.mpr hx
    rw [exp_log hL0] at this
    linarith [exp_sixteen_six_ge]
  have ht0 : 0 < t := by linarith
  have htL : L ≤ t := by
    have := add_one_le_exp L
    rw [hL, exp_log ht0] at this
    linarith
  have h16 : log (16 * t) = log 16 + L := by
    rw [log_mul (by norm_num) ht0.ne']
  have hsq : sqrt (log (16 * t)) ≤ 0.00026 * L := by
    rw [h16, sqrt_le_left (by positivity)]
    have := log_sixteen_lt
    nlinarith
  have h1 : 960 * (t / L) * sqrt (log (16 * t)) ≤ 960 * (t / L) * (0.00026 * L) :=
    mul_le_mul_of_nonneg_left hsq (by positivity)
  have h2 : 960 * (t / L) * (0.00026 * L) = 0.2496 * t := by
    field_simp; ring
  linarith

/-- In Lemma 10.4(iii), `s₀ ≤ 16 a₀` gives `60 s₀ √(log s₀) ≤ 960 a₀ √(log 16t)`. -/
lemma kostochka_term_le {t s : ℝ} (ht : 1 < t) (hl1 : 1 ≤ log t) (hs : 1 ≤ s)
    (hs16 : s ≤ 16 * (t / log t)) :
    60 * s * sqrt (log s) ≤ 960 * (t / log t) * sqrt (log (16 * t)) := by
  have hL0 : 0 < log t := log_pos ht
  have ht0 : 0 < t := by linarith
  have hLt : log t ≤ t := by
    have := add_one_le_exp (log t)
    rw [exp_log ht0] at this; linarith
  have hs' : s ≤ 16 * t := by
    have : t / log t ≤ t := div_le_self ht0.le hl1
    linarith
  have hlog : sqrt (log s) ≤ sqrt (log (16 * t)) :=
    sqrt_le_sqrt (log_le_log (by linarith) hs')
  calc 60 * s * sqrt (log s) ≤ 60 * (16 * (t / log t)) * sqrt (log (16 * t)) :=
        mul_le_mul (by linarith) hlog (sqrt_nonneg _) (by positivity)
    _ = 960 * (t / log t) * sqrt (log (16 * t)) := by ring

/-- In Lemma 10.4(iii): if `log log t ≥ 16.6`, then `t ≥ 10^6`, `a₀ = t / log t ≥ 6` and
`η = 5/(a₀ - 4) ∈ (0, 10^{-6}]`. -/
lemma level_iii_eta {t : ℝ} (ht : 1 < t) (hx : 16.6 ≤ log (log t)) :
    1e6 ≤ t ∧ 6 ≤ t / log t ∧ 0 < 5 / (t / log t - 4) ∧ 5 / (t / log t - 4) ≤ 1e-6 := by
  set L := log t with hL
  have hL0 : 0 < L := log_pos ht
  have hLbig : 1.6e7 ≤ L := by
    have := exp_le_exp.mpr hx
    rw [exp_log hL0] at this
    linarith [exp_sixteen_six_ge]
  have ht0 : 0 < t := by linarith
  have htexp : t = exp L := (exp_log ht0).symm
  have hq := quadratic_le_exp_of_nonneg hL0.le
  have ha0 : L / 2 ≤ t / L := by
    rw [le_div_iff₀ hL0]; rw [htexp]; nlinarith
  refine ⟨by rw [htexp]; nlinarith, by linarith, ?_, ?_⟩
  · apply div_pos (by norm_num); linarith
  · rw [div_le_iff₀ (by linarith)]; linarith

/-- **Lemma 10.4(iii)**, the final estimate. -/
lemma level_iii_final {t η : ℝ} (ht : 1e6 ≤ t) (hη0 : 0 ≤ η) (hη : η ≤ 1e-6) :
    t / 4 + (42 + 945.9) * (t + 1) + 945.9 * η * (t + 1) ≤ 988.9 * t := by
  have : η * (t + 1) ≤ 1e-6 * (t + 1) := mul_le_mul_of_nonneg_right hη (by linarith)
  nlinarith

/-! ## Proposition 10.5 and Lemma 10.6 -/

/-- **Proposition 10.5**: if `log log a ≥ 369`, then `N_a = 24 τ M² a log² a ≤ a (log a)^{2.1875}`. -/
lemma explicit_bootstrap_order {a : ℝ} (ha : 1 < a) (hx : 369 ≤ log (log a)) :
    24 * 4.56e18 * (1e5) ^ 2 * a * (log a) ^ 2 ≤ a * (log a) ^ (2.1875 : ℝ) := by
  set L := log a with hL
  have hL0 : 0 < L := log_pos ha
  have hsplit : L ^ (2.1875 : ℝ) = L ^ 2 * L ^ (0.1875 : ℝ) := by
    rw [show (2.1875 : ℝ) = 2 + 0.1875 by norm_num, rpow_add hL0]; norm_cast
  have hbig : 24 * 4.56e18 * (1e5) ^ 2 ≤ L ^ (0.1875 : ℝ) := by
    rw [rpow_def_of_pos hL0]
    have := log_NP_lt
    calc (24 * 4.56e18 * (1e5) ^ 2 : ℝ) = exp (log (24 * 4.56e18 * (1e5) ^ 2)) :=
          (exp_log (by norm_num)).symm
      _ ≤ exp (log L * 0.1875) := exp_le_exp.mpr (by nlinarith)
  rw [hsplit]
  have ha0 : 0 < a := by linarith
  have : 24 * 4.56e18 * (1e5) ^ 2 * (a * L ^ 2) ≤ L ^ (0.1875 : ℝ) * (a * L ^ 2) :=
    mul_le_mul_of_nonneg_right hbig (by positivity)
  linarith

/-- **Lemma 10.6**, the arithmetic: with `p = 2(a-1)` and `N_a = 24 τ M² a log² a`, for
`a ≥ 3`, `(2 + log(N_a/p)) p ≤ (6 + 2 log(24 τ M²) + 4 log log a) a ≤ (144.4 + 4 log log a) a`. -/
lemma indep_arith {a : ℝ} (ha : 3 ≤ a) :
    (2 + log (24 * 4.56e18 * (1e5) ^ 2 * a * (log a) ^ 2 / (2 * (a - 1)))) * (2 * (a - 1)) ≤
        (6 + 2 * log (24 * 4.56e18 * (1e5) ^ 2) + 4 * log (log a)) * a ∧
      (6 + 2 * log (24 * 4.56e18 * (1e5) ^ 2) + 4 * log (log a)) * a ≤
        (144.4 + 4 * log (log a)) * a := by
  set K : ℝ := 24 * 4.56e18 * (1e5) ^ 2 with hK
  clear_value K
  have hK0 : 0 < K := by rw [hK]; norm_num
  have ha0 : 0 < a := by linarith
  have hL0 : 0 < log a := log_pos (by linarith)
  have hL1 : 0 < log (log a) := by
    apply log_pos
    have : (1 : ℝ) < log 3 := by linarith [log_three_gt_d9]
    linarith [log_le_log (by norm_num : (0 : ℝ) < 3) ha]
  have hsplit : log (K * a * (log a) ^ 2 / (2 * (a - 1))) =
      log (K / 2) + 2 * log (log a) + log (a / (a - 1)) := by
    rw [show K * a * (log a) ^ 2 / (2 * (a - 1)) = (K / 2) * (log a) ^ 2 * (a / (a - 1)) by
      field_simp]
    have hdiv : 0 < a / (a - 1) := div_pos ha0 (by linarith)
    rw [log_mul (mul_pos (by positivity) (pow_pos hL0 2)).ne' hdiv.ne',
      log_mul (by positivity) (pow_pos hL0 2).ne', log_pow]
    push_cast; ring
  have hK2 : log (K / 2) = log K - log 2 := log_div hK0.ne' (by norm_num)
  have hratio : log (a / (a - 1)) ≤ 1 / 2 := by
    have h1 := log_le_sub_one_of_pos (show 0 < a / (a - 1) by
      apply div_pos ha0; linarith)
    have h2 : a / (a - 1) ≤ 3 / 2 := by
      rw [div_le_iff₀ (by linarith)]; linarith
    linarith
  have hratio0 : 0 ≤ log (a / (a - 1)) := by
    apply log_nonneg
    rw [le_div_iff₀ (by linarith)]; linarith
  have hKlog : 0 < log K - log 2 := by
    rw [← log_div hK0.ne' (by norm_num)]
    apply log_pos; rw [hK]; norm_num
  have hNP := log_NP_lt
  rw [← hK] at hNP
  constructor
  · rw [hsplit, hK2]
    have hB : 0 ≤ 2 + (log K - log 2 + 2 * log (log a) + log (a / (a - 1))) := by
      nlinarith [hKlog, hL1, hratio0]
    have hl2 : 0 < log 2 := by linarith [log_two_gt_d9]
    have : (2 + (log K - log 2 + 2 * log (log a) + log (a / (a - 1)))) * (2 * (a - 1)) ≤
        (2 + (log K - log 2 + 2 * log (log a) + log (a / (a - 1)))) * (2 * a) :=
      mul_le_mul_of_nonneg_left (by linarith) hB
    have h2 : (2 + (log K - log 2 + 2 * log (log a) + log (a / (a - 1)))) * (2 * a) ≤
        (6 + 2 * log K + 4 * log (log a)) * a := by
      have : 2 + (log K - log 2 + 2 * log (log a) + log (a / (a - 1))) ≤
          (6 + 2 * log K + 4 * log (log a)) / 2 := by linarith
      nlinarith
    linarith
  · apply mul_le_mul_of_nonneg_right _ ha0.le
    linarith

/-- In Lemma 10.6, `2 log(24 τ M²) < 138.4`. -/
lemma two_log_NP_lt : 2 * log (24 * 4.56e18 * (1e5) ^ 2) < 138.4 := by
  linarith [log_NP_lt]

end HadwigerConstant


==> anc/lean/HadwigerConstant/BootstrapLog.lean <==
import Mathlib

/-!
# Logarithmic inequalities of the bootstrap (Sections 10.2–10.3 of the paper)

**Legacy (v1).**  Not used by the main theorem.

As in the paper, inequalities for all `t` above a size threshold are written in terms
of `x = log log t`, so that `log t = exp x`. The only numerical inputs are Mathlib's
certified bounds on `log 2`, `log 3`, `log 5` and `exp 1`.
-/

namespace HadwigerConstant

open Real

/-! ## Certified constants -/

lemma log_50000_lt : log 50000 < 10.81977829 := by
  have h : (50000 : ℝ) = 2 ^ 4 * 5 ^ 5 := by norm_num
  rw [h, log_mul (by positivity) (by positivity), log_pow, log_pow]
  push_cast
  linarith [log_two_lt_d9, log_five_lt_d9]

lemma log_375000_lt : log 375000 < 12.83468131 := by
  have h : (375000 : ℝ) = 3 * 5 ^ 6 * 2 ^ 3 := by norm_num
  rw [h, log_mul (by positivity) (by positivity), log_mul (by positivity) (by positivity),
    log_pow, log_pow]
  push_cast
  linarith [log_two_lt_d9, log_three_lt_d9, log_five_lt_d9]

lemma log_375000_gt : 12.83468130 < log 375000 := by
  have h : (375000 : ℝ) = 3 * 5 ^ 6 * 2 ^ 3 := by norm_num
  rw [h, log_mul (by positivity) (by positivity), log_mul (by positivity) (by positivity),
    log_pow, log_pow]
  push_cast
  linarith [log_two_gt_d9, log_three_gt_d9, log_five_gt_d9]

lemma log_864_lt : log 864 < 6.76157278 := by
  have h : (864 : ℝ) = 2 ^ 5 * 3 ^ 3 := by norm_num
  rw [h, log_mul (by positivity) (by positivity), log_pow, log_pow]
  push_cast
  linarith [log_two_lt_d9, log_three_lt_d9]

lemma log_501_lt : log 501 < 6.2384 := by
  have h1 : log 501 < log 512 := log_lt_log (by norm_num) (by norm_num)
  have h2 : (512 : ℝ) = 2 ^ 9 := by norm_num
  rw [h2, log_pow] at h1
  push_cast at h1
  linarith [log_two_lt_d9]

lemma log_ten_lt : log 10 < 2.3025850935 := by
  have h : (10 : ℝ) = 2 * 5 := by norm_num
  rw [h, log_mul (by positivity) (by positivity)]
  linarith [log_two_lt_d9, log_five_lt_d9]

/-- `log z ≤ log 864 + (z/864 - 1)`, a certified upper bound near `z = 864`. -/
lemma log_le_near_864 {z : ℝ} (hz : 0 < z) : log z ≤ 6.76157278 + (z / 864 - 1) := by
  have h : log z = log 864 + log (z / 864) := by
    rw [log_div hz.ne' (by norm_num)]; ring
  have h2 := log_le_sub_one_of_pos (show 0 < z / 864 by positivity)
  linarith [log_864_lt]

/-! ## Lemma 10.3 -/

/-- `y(x) = log 375,000 + 0.98 x` of Lemma 10.3. -/
noncomputable def yB (x : ℝ) : ℝ := log 375000 + 0.98 * x

lemma yB_ge {x : ℝ} (hx : 879.8 ≤ x) : 875 ≤ yB x := by
  unfold yB; linarith [log_375000_gt]

lemma yB_le (x : ℝ) : yB x ≤ 12.83468131 + 0.98 * x := by
  unfold yB; linarith [log_375000_lt]

/-- First inequality of Lemma 10.3, in the form `log(501 y) < 0.51 x` for `x ≥ 879.8`. -/
lemma base_first {x : ℝ} (hx : 879.8 ≤ x) : log (501 * yB x) < 0.51 * x := by
  have hy := yB_ge hx
  have hy0 : 0 < yB x := by linarith
  rw [log_mul (by norm_num) hy0.ne']
  have h1 := log_le_near_864 hy0
  have h2 := yB_le x
  linarith [log_501_lt]

/-- Second inequality of Lemma 10.3: `F(x) ≤ x - 0.0018` for `x ≥ 879.8`, where
`F(x) = log 50,000 + 0.98 x + log y(x)`. (In an earlier version of the paper, `F(879.8) < 879.799`.) -/
lemma base_F {x : ℝ} (hx : 879.8 ≤ x) :
    log 50000 + 0.98 * x + log (yB x) ≤ x - 0.0018 := by
  have hy := yB_ge hx
  have hy0 : 0 < yB x := by linarith
  have h1 := log_le_near_864 hy0
  have h2 := yB_le x
  linarith [log_50000_lt]

lemma log_fifty_lt : log 50 < 3.92 := by
  have h : (50 : ℝ) = 2 * 5 ^ 2 := by norm_num
  rw [h, log_mul (by positivity) (by positivity), log_pow]
  push_cast
  linarith [log_two_lt_d9, log_five_lt_d9]

/-- **Lemma 10.3, arithmetic.** Let `log log a ≥ 879.8`, `Υ = (log a)^0.49`,
`m = ⌈25Υ⌉ - 1`, `γ = 0.04/Υ`, `q = 600(m+2)/γ` and `d = q^(20m+41)`. Then `2 ≤ m ≤ 25Υ`,
`25Υ ≤ m + 1`, `γ ∈ (0,1)`, `q^(20m+40) ≤ a` and `(d+1)^(4m) ≤ 0.02 a`. These are the
inequalities that the proof of Lemma 10.3 feeds into Lemmas 10.1 and 10.2 of Norin and
Steiner. -/
theorem base_arith (a : ℝ) (ha : 1 < a) (hx : 879.8 ≤ log (log a))
    (Υ : ℝ) (hΥd : Υ = (log a) ^ (0.49 : ℝ)) (m : ℕ) (hmd : m = ⌈25 * Υ⌉₊ - 1)
    (γ : ℝ) (hγd : γ = 0.04 / Υ) (q : ℝ) (hqd : q = 600 * ((m : ℝ) + 2) / γ)
    (d : ℝ) (hdd : d = q ^ (20 * m + 41)) :
    2 ≤ m ∧ (m : ℝ) ≤ 25 * Υ ∧ 25 * Υ ≤ m + 1 ∧ 0 < γ ∧ γ < 1 ∧
      q ^ (20 * m + 40) ≤ a ∧ (d + 1) ^ (4 * m) ≤ 0.02 * a := by
  set L := log a with hLdef
  have hL : 0 < L := log_pos ha
  set x := log L with hxdef
  have hLx : L = exp x := (exp_log hL).symm
  clear_value x L
  have hΥ : Υ = exp (0.49 * x) := by
    rw [hΥd, rpow_def_of_pos hL, ← hxdef]; ring_nf
  -- Size of `Υ`.
  have h431 : (431 : ℝ) ^ 2 / 2 ≤ exp 431 := by
    simpa using pow_div_factorial_le_exp (x := (431 : ℝ)) (by norm_num) 2
  have hU : 1000 ≤ Υ := by
    rw [hΥ]
    have : exp 431 ≤ exp (0.49 * x) := exp_le_exp.mpr (by linarith)
    nlinarith
  have hU0 : 0 < Υ := by linarith
  -- The integer `m`.
  set N := ⌈25 * Υ⌉₊ with hN
  have hN1 : 25 * Υ ≤ (N : ℝ) := Nat.le_ceil _
  have hN2 : (N : ℝ) < 25 * Υ + 1 := Nat.ceil_lt_add_one (by positivity)
  have hN3 : 3 ≤ N := by
    have : (3 : ℝ) ≤ N := by linarith
    exact_mod_cast this
  have hmN : (m : ℝ) = N - 1 := by
    rw [hmd, Nat.cast_sub (by omega)]; simp
  have hm2 : 2 ≤ m := by rw [hmd]; omega
  have hm_le : (m : ℝ) ≤ 25 * Υ := by linarith
  have hm_ge : 25 * Υ ≤ (m : ℝ) + 1 := by linarith
  have hm0 : (0 : ℝ) ≤ m := Nat.cast_nonneg m
  clear hmN hN1 hN2 hN3 hmd hN N h431
  refine ⟨hm2, hm_le, hm_ge, by rw [hγd]; positivity, by
    rw [hγd, div_lt_one hU0]; linarith, ?_, ?_⟩
  all_goals
    -- Common preparation for the two main inequalities.
    set w := 1 / Υ with hw
    have hUw : Υ * w = 1 := by rw [hw]; field_simp
    have hw0 : 0 < w := by positivity
    have hw1 : w ≤ 0.001 := by
      rw [hw, div_le_iff₀ hU0]; linarith
    have hq : q = 15000 * Υ * ((m : ℝ) + 2) := by
      rw [hqd, hγd]
      field_simp; ring
    have hq1 : 1 ≤ q := by rw [hq]; nlinarith
    have hq0 : 0 < q := by linarith
    set Y := yB x with hY
    clear_value Y
    have hY875 : 875 ≤ Y := by rw [hY]; exact yB_ge hx
    -- `log q ≤ y + 0.08/Υ`.
    have hlq : log q ≤ Y + 0.08 * w := by
      have hqle : q ≤ 375000 * Υ ^ 2 * (1 + 0.08 * w) := by
        rw [hq]
        have : 15000 * Υ * ((m : ℝ) + 2) ≤ 15000 * Υ * (25 * Υ + 2) := by
          apply mul_le_mul_of_nonneg_left (by linarith) (by positivity)
        nlinarith
      have h1 := log_le_log hq0 hqle
      rw [log_mul (by positivity) (by positivity), log_mul (by positivity) (by positivity),
        log_pow, hΥ, log_exp] at h1
      have h2 := log_le_sub_one_of_pos (show 0 < 1 + 0.08 * w by positivity)
      rw [hY]; unfold yB; push_cast at h1; linarith
    have hlq0 : 0 ≤ log q := log_nonneg hq1
  · -- `q^(20m+40) ≤ a`.
    have hA : ((20 * m + 40 : ℕ) : ℝ) * log q ≤ 501 * Υ * Y := by
      push_cast
      have h1 : (20 * (m : ℝ) + 40) * log q ≤ (500 * Υ + 40) * (Y + 0.08 * w) :=
        mul_le_mul (by linarith) hlq hlq0 (by positivity)
      have h2 : (500 * Υ + 40) * (Y + 0.08 * w) ≤ 501 * Υ * Y := by
        have : (500 * Υ + 40) * (Y + 0.08 * w) = 500 * Υ * Y + 40 * (Υ * w) + 40 * Y +
            3.2 * w := by ring
        rw [this, hUw]
        have hΥY : 1000 * Y ≤ Υ * Y := mul_le_mul_of_nonneg_right hU (by linarith)
        linarith only [hΥY, hw1, hw0, hY875]
      linarith
    have hB : 501 * Υ * Y < L := by
      have h1 : log (501 * Y) < 0.51 * x := by rw [hY]; exact base_first hx
      have h2 : 501 * Υ * Y = exp (0.49 * x + log (501 * Y)) := by
        rw [exp_add, exp_log (by positivity), ← hΥ]; ring
      calc 501 * Υ * Y = exp (0.49 * x + log (501 * Y)) := h2
        _ < exp x := exp_lt_exp.mpr (by linarith)
        _ = L := hLx.symm
    have hpow : q ^ (20 * m + 40) = exp (((20 * m + 40 : ℕ) : ℝ) * log q) := by
      rw [exp_nat_mul, exp_log hq0]
    calc q ^ (20 * m + 40) = exp (((20 * m + 40 : ℕ) : ℝ) * log q) := hpow
      _ ≤ exp L := exp_le_exp.mpr (by linarith only [hA, hB])
      _ = a := by rw [hLdef]; exact exp_log (lt_trans zero_lt_one ha)
  · -- `(d+1)^(4m) ≤ 0.02 a`.
    have hd1 : 1 ≤ d := by rw [hdd]; exact one_le_pow₀ hq1
    have hld : log (d + 1) ≤ log 2 + ((20 * m + 41 : ℕ) : ℝ) * log q := by
      have h1 : log (d + 1) ≤ log (2 * d) := log_le_log (by positivity) (by linarith)
      rw [log_mul (by norm_num) (by positivity)] at h1
      have h2 : log d = ((20 * m + 41 : ℕ) : ℝ) * log q := by
        rw [hdd, log_pow]
      linarith
    have hld0 : 0 ≤ log (d + 1) := log_nonneg (by linarith)
    have hC : ((4 * m : ℕ) : ℝ) * log (d + 1) ≤ 50000 * Υ ^ 2 * Y * (1 + 0.1 * w) := by
      push_cast at hld ⊢
      have h1 : 4 * (m : ℝ) * log (d + 1) ≤ 100 * Υ * (log 2 + (500 * Υ + 41) * (Y + 0.08 * w)) := by
        apply mul_le_mul (by linarith) _ hld0 (by positivity)
        have : (20 * (m : ℝ) + 41) * log q ≤ (500 * Υ + 41) * (Y + 0.08 * w) :=
          mul_le_mul (by linarith) hlq hlq0 (by positivity)
        linarith
      have h2 : 100 * Υ * (log 2 + (500 * Υ + 41) * (Y + 0.08 * w)) ≤
          50000 * Υ ^ 2 * Y * (1 + 0.1 * w) := by
        have e1 : 100 * Υ * (log 2 + (500 * Υ + 41) * (Y + 0.08 * w)) =
            100 * Υ * log 2 + 50000 * Υ ^ 2 * Y + 4100 * Υ * Y + 4000 * Υ * (Υ * w) +
              328 * (Υ * w) := by ring
        have e2 : 50000 * Υ ^ 2 * Y * (1 + 0.1 * w) = 50000 * Υ ^ 2 * Y + 5000 * Υ * Y * (Υ * w) := by
          ring
        rw [e1, e2, hUw]
        have hl2 : log 2 < 0.7 := by linarith [log_two_lt_d9]
        have hΥY : Υ * 875 ≤ Υ * Y := mul_le_mul_of_nonneg_left hY875 hU0.le
        have hΥl : Υ * log 2 ≤ Υ * 0.7 := mul_le_mul_of_nonneg_left hl2.le hU0.le
        linarith
      linarith
    have hD : 50000 * Υ ^ 2 * Y * (1 + 0.1 * w) ≤ L - log 50 := by
      have hP0 : 0 < 50000 * Υ ^ 2 * Y * (1 + 0.1 * w) := by positivity
      have hlogP : log (50000 * Υ ^ 2 * Y * (1 + 0.1 * w)) ≤ x - 0.0017 := by
        rw [log_mul (by positivity) (by positivity), log_mul (by positivity) (by positivity),
          log_mul (by positivity) (by positivity), log_pow, hΥ, log_exp]
        have h1 : log 50000 + 0.98 * x + log Y ≤ x - 0.0018 := by rw [hY]; exact base_F hx
        have h2 := log_le_sub_one_of_pos (show 0 < 1 + 0.1 * w by positivity)
        push_cast
        linarith
      have hP : 50000 * Υ ^ 2 * Y * (1 + 0.1 * w) ≤ L / 1.0017 := by
        have h1 : 50000 * Υ ^ 2 * Y * (1 + 0.1 * w) ≤ exp (x - 0.0017) := by
          calc _ = exp (log (50000 * Υ ^ 2 * Y * (1 + 0.1 * w))) := (exp_log hP0).symm
            _ ≤ exp (x - 0.0017) := exp_le_exp.mpr hlogP
        have h2 : exp (x - 0.0017) * exp 0.0017 = L := by rw [← exp_add, hLx]; ring_nf
        have h3 : 1.0017 ≤ exp 0.0017 := by linarith [add_one_le_exp (0.0017 : ℝ)]
        rw [le_div_iff₀ (by norm_num)]
        have hE0 : 0 ≤ exp (x - 0.0017) := (exp_pos _).le
        calc 50000 * Υ ^ 2 * Y * (1 + 0.1 * w) * 1.0017 ≤ exp (x - 0.0017) * 1.0017 :=
              mul_le_mul_of_nonneg_right h1 (by norm_num)
          _ ≤ exp (x - 0.0017) * exp 0.0017 := mul_le_mul_of_nonneg_left h3 hE0
          _ = L := h2
      have hLbig : (879.8 : ℝ) ^ 2 / 2 ≤ L := by
        rw [hLx]
        have h1 := pow_div_factorial_le_exp (x := x) (by linarith) 2
        have h2 : (879.8 : ℝ) ^ 2 ≤ x ^ 2 := pow_le_pow_left₀ (by norm_num) hx 2
        norm_num at h1 ⊢
        linarith
      have h50 := log_fifty_lt
      have : L / 1.0017 ≤ L - log 50 := by
        rw [div_le_iff₀ (by norm_num)]; linarith only [hLbig, h50]
      linarith only [hP, this]
    have hE : log (0.02 * a) = L - log 50 := by
      rw [hLdef, log_mul (by norm_num) (lt_trans zero_lt_one ha).ne', show (0.02 : ℝ) = (50)⁻¹ by norm_num, log_inv]
      ring
    have hpow : (d + 1) ^ (4 * m) = exp (((4 * m : ℕ) : ℝ) * log (d + 1)) := by
      rw [exp_nat_mul, exp_log (by positivity)]
    calc (d + 1) ^ (4 * m) = exp (((4 * m : ℕ) : ℝ) * log (d + 1)) := hpow
      _ ≤ exp (log (0.02 * a)) :=
          exp_le_exp.mpr (by rw [hE]; linarith only [hC, hD])
      _ = 0.02 * a := exp_log (by have := lt_trans zero_lt_one ha; positivity)

end HadwigerConstant


==> anc/lean/HadwigerConstant/DoubleFanTwo.lean <==
import HadwigerLean.Woven.DoubleFanMenger
import HadwigerLean.Woven.DoubleFanCost
import HadwigerLean.Woven.DoubleFanTransport
import Mathlib

/-!
# The double fan with `2|Z|`-connectivity (Lemma 3.16(a))

The clone construction needs only `2|Z|`-connectivity (rather than the library's
`3|Z|`). These lemmas were moved here from `WVPartA.lean` so that both Lemma 4.2
(`WVPartA`) and Proposition 8.1 (`P81PartA`) can import them. The last lemma,
`parta_exists_double_fan_inside_connected_region`, is a copy of the library lemma
`HadwigerLean.Woven.exists_double_fan_inside_connected_region` with hypothesis
`2|Z| ≤ k` in place of `3|Z| ≤ k`.
-/

namespace HadwigerConstant.WV.PartA

open HadwigerLean

set_option linter.unusedSectionVars false

section Fan

variable {V : Type*} [Fintype V] [DecidableEq V]

/-- A walk ending outside `Z` either avoids `Z`, or has a final segment starting at a
vertex `z'` of `Z` and meeting `Z` only in `z'`. -/
theorem parta_walk_tail {G : SimpleGraph V} (Z : Set V) {h : V} (hh : h ∉ Z) :
    ∀ {x : V} (w : G.Walk x h), (∀ v ∈ w.support, v ∉ Z) ∨
      ∃ z' ∈ Z, ∃ w' : G.Walk z' h, (∀ v ∈ w'.support, v ∈ w.support) ∧
        (∀ v ∈ w'.support, v ∈ Z → v = z')
  | _, .nil => Or.inl (by simpa using hh)
  | x, .cons hadj w => by
      rcases parta_walk_tail Z hh w with hav | ⟨z', hz', w', hsub, honly⟩
      · by_cases hx : x ∈ Z
        · right
          refine ⟨x, hx, .cons hadj w, fun v hv => hv, ?_⟩
          intro v hv hvZ
          rw [SimpleGraph.Walk.support_cons, List.mem_cons] at hv
          rcases hv with rfl | hv'
          · rfl
          · exact absurd hvZ (hav v hv')
        · left
          intro v hv
          rw [SimpleGraph.Walk.support_cons, List.mem_cons] at hv
          rcases hv with rfl | hv
          · exact hx
          · exact hav v hv
      · right
        refine ⟨z', hz', w', fun v hv => ?_, honly⟩
        rw [SimpleGraph.Walk.support_cons, List.mem_cons]
        exact Or.inr (hsub v hv)

/-- The sharpened clone separator bound: `2|Z|`-connectivity suffices. -/
theorem parta_doubleClone_separator_card_ge
    (G : SimpleGraph V) (Z H : Finset V) (r : ℕ)
    (hconn : VertexConnected G r) (hr : 2 * Z.card ≤ r) (hH : 2 * Z.card ≤ H.card)
    (hdis : Disjoint Z H) (Q : Finset (Woven.DoubleCloneVertex V Z))
    (hsep : SetMenger.IsABSeparator (Woven.doubleCloneGraph G Z)
      (Woven.doubleCloneSources Z) (Woven.doubleCloneTargets Z H hdis) Q) :
    2 * Z.card ≤ Q.card := by
  classical
  by_contra hsmall
  have hQsmall : Q.card < 2 * Z.card := by omega
  have hsourceNotSubset : ¬ Woven.doubleCloneSources Z ⊆ Q := by
    intro hsub
    have hcard := Finset.card_le_card hsub
    rw [Woven.doubleCloneSources_card] at hcard
    omega
  obtain ⟨c, hcA, hcQ⟩ := Finset.not_subset.mp hsourceNotSubset
  unfold Woven.doubleCloneSources at hcA
  obtain ⟨slot, -, hslot⟩ := Finset.mem_image.mp hcA
  have hclone0 : Woven.doubleClone Z slot.1 slot.2 ∉ Q := by simpa [hslot] using hcQ
  let O : Finset V := Woven.doubleCloneOriginalCut Z Q
  let Z0 : Finset V := Z.filter (fun z => ∀ (hz : z ∈ Z) (i : Fin 2),
    Woven.doubleClone Z ⟨z, hz⟩ i ∈ Q)
  let D : Finset V := O ∪ Z0
  have hOsub : O ⊆ (Q.filter (fun x => x.isLeft = true)).image
      (Woven.doubleCloneCollapse Z) := by
    intro x hx
    obtain ⟨hx1, hxZ⟩ := Finset.mem_sdiff.mp hx
    obtain ⟨q, hq, rfl⟩ := Finset.mem_image.mp hx1
    refine Finset.mem_image.mpr ⟨q, Finset.mem_filter.mpr ⟨hq, ?_⟩, rfl⟩
    cases q with
    | inl v => rfl
    | inr s => exact absurd s.1.2 hxZ
  have hZ0sub : Z0 ⊆ (Q.filter (fun x => ¬ x.isLeft = true)).image
      (Woven.doubleCloneCollapse Z) := by
    intro z hz
    obtain ⟨hzZ, hall⟩ := Finset.mem_filter.mp hz
    exact Finset.mem_image.mpr ⟨Woven.doubleClone Z ⟨z, hzZ⟩ 0,
      Finset.mem_filter.mpr ⟨hall hzZ 0, by simp [Woven.doubleClone]⟩, rfl⟩
  have hDcard : D.card < r := by
    have h1 := Finset.card_le_card hOsub
    have h2 := Finset.card_le_card hZ0sub
    have h3 := Finset.card_image_le (s := Q.filter (fun x => x.isLeft = true))
      (f := Woven.doubleCloneCollapse Z)
    have h4 := Finset.card_image_le (s := Q.filter (fun x => ¬ x.isLeft = true))
      (f := Woven.doubleCloneCollapse Z)
    have h5 := Finset.card_filter_add_card_filter_not (s := Q)
      (fun x => x.isLeft = true)
    have h6 := Finset.card_union_le O Z0
    change (O ∪ Z0).card < r
    omega
  have hnotH : ¬ H ⊆ O := by
    intro hsub
    have hc := Finset.card_le_card hsub
    have : O.card ≤ Q.card := Woven.doubleCloneOriginalCut_card_le Z Q
    omega
  obtain ⟨h, hhH, hhO⟩ := Finset.not_subset.mp hnotH
  have hhZ : h ∉ Z := fun hz => (Finset.disjoint_left.mp hdis) hz hhH
  have hzD : slot.1.1 ∉ D := by
    intro hz
    rcases Finset.mem_union.mp hz with hzO | hzZ0
    · exact (Finset.mem_sdiff.mp hzO).2 slot.1.2
    · exact hclone0 ((Finset.mem_filter.mp hzZ0).2 slot.1.2 slot.2)
  have hhD : h ∉ D := by
    intro hh
    rcases Finset.mem_union.mp hh with h1 | h2
    · exact hhO h1
    · exact hhZ (Finset.mem_filter.mp h2).1
  have hconnD := hconn.connected_delete D hDcard
  let zz : ((D : Set V)ᶜ : Set V) := ⟨slot.1.1, hzD⟩
  let hh' : ((D : Set V)ᶜ : Set V) := ⟨h, hhD⟩
  obtain ⟨w⟩ := hconnD.preconnected zz hh'
  let w0 : G.Walk slot.1.1 h := w.map (SimpleGraph.Embedding.induce _).toHom
  have hw0 : ∀ v ∈ w0.support, v ∉ D := by
    intro v hv
    change v ∈ (w.map (SimpleGraph.Embedding.induce _).toHom).support at hv
    rw [SimpleGraph.Walk.support_map] at hv
    obtain ⟨u, -, rfl⟩ := List.mem_map.mp hv
    exact u.2
  rcases parta_walk_tail (Z : Set V) hhZ w0 with hav | ⟨z', hz', w', hsub, honly⟩
  · exact hav _ w0.start_mem_support slot.1.2
  have hz'D : z' ∉ D := hw0 _ (hsub _ w'.start_mem_support)
  have hz'Z0 : z' ∉ Z0 := fun hm => hz'D (Finset.mem_union_right _ hm)
  obtain ⟨i', hi'⟩ : ∃ i', Woven.doubleClone Z ⟨z', hz'⟩ i' ∉ Q := by
    by_contra hall
    push Not at hall
    exact hz'Z0 (Finset.mem_filter.mpr ⟨hz', fun hz i => hall i⟩)
  let D' : Finset V := O ∪ Z.erase z'
  have hZ' : Z.erase z' ⊆ D' := Finset.subset_union_right
  have hcut : O ⊆ D' := Finset.subset_union_left
  have hw'D : ∀ v ∈ w'.support, v ∈ ((D' : Set V)ᶜ) := by
    intro v hv hvD
    rcases Finset.mem_union.mp hvD with hvO | hvE
    · exact hw0 v (hsub v hv) (Finset.mem_union_left _ hvO)
    · exact (Finset.mem_erase.mp hvE).1 (honly v hv (Finset.mem_of_mem_erase hvE))
  let wi := w'.induce ((D' : Set V)ᶜ) hw'D
  let f := Woven.doubleCloneLiftHom G Z D' ⟨z', hz'⟩ i' hZ'
  let wl := wi.map f
  have hstart : f ⟨z', hw'D _ w'.start_mem_support⟩ =
      Woven.doubleClone Z ⟨z', hz'⟩ i' := by
    simp [f, Woven.doubleCloneLiftHom, Woven.doubleCloneLiftVertex]
  have hne : h ≠ z' := fun heq => hhZ (heq ▸ hz')
  have hend : f ⟨h, hw'D _ w'.end_mem_support⟩ = Woven.doubleCloneTarget Z h hhZ := by
    simp [f, Woven.doubleCloneLiftHom, Woven.doubleCloneLiftVertex,
      Woven.doubleCloneTarget, hne]
  let p := (wl.copy hstart hend).toPath
  have hsource : Woven.doubleClone Z ⟨z', hz'⟩ i' ∈ Woven.doubleCloneSources Z :=
    Woven.doubleClone_mem_sources Z _ _
  have htarget : Woven.doubleCloneTarget Z h hhZ ∈ Woven.doubleCloneTargets Z H hdis := by
    let hh0 : H := ⟨h, hhH⟩
    simpa [hh0] using Woven.doubleCloneTarget_mem_targets Z H hdis hh0
  obtain ⟨q, hqQ, hqp⟩ := hsep _ hsource _ htarget p
  have hxcopy : q ∈ (wl.copy hstart hend).support :=
    (wl.copy hstart hend).support_toPath_subset_support hqp
  have hxw : q ∈ wl.support := by simpa [SimpleGraph.Walk.support_copy] using hxcopy
  change q ∈ (wi.map f).support at hxw
  rw [SimpleGraph.Walk.support_map] at hxw
  obtain ⟨v, -, rfl⟩ := List.mem_map.mp hxw
  exact Woven.doubleCloneLiftVertex_not_mem_cut Z Q D' ⟨z', hz'⟩ i' hi' hZ' hcut v hqQ

/-- Menger in the double-clone graph with only `2|Z|`-connectivity. -/
theorem parta_exists_double_clone_linkage
    (G : SimpleGraph V) (Z H : Finset V) (r : ℕ)
    (hconn : VertexConnected G r) (hr : 2 * Z.card ≤ r)
    (hH : 2 * Z.card ≤ H.card) (hdis : Disjoint Z H) :
    ∃ (P : IndexedPairs (Fin (2 * Z.card)) (Woven.DoubleCloneVertex V Z))
      (L : IndexedLinkage (Woven.doubleCloneGraph G Z) P),
      SetMenger.IsABLinkage L
        (Woven.doubleCloneSources Z) (Woven.doubleCloneTargets Z H hdis) := by
  classical
  apply SetMenger.exists_linkage_of_separator_lower_bound
  intro Q hQ
  exact parta_doubleClone_separator_card_ge G Z H r hconn hr hH hdis Q hQ

/-- **Step 4** (double fan) with `2|Z| ≤ r` (the paper's clone construction). -/
theorem parta_exists_double_fan
    (G : SimpleGraph V) (Z H : Finset V) (r : ℕ)
    (hconn : VertexConnected G r) (hr : 2 * Z.card ≤ r)
    (hH : 2 * Z.card ≤ H.card) (hdis : Disjoint Z H) :
    Nonempty (Woven.DoubleFan G Z H) := by
  classical
  obtain ⟨P,L,hAB⟩ := parta_exists_double_clone_linkage G Z H r hconn hr hH hdis
  obtain ⟨f,hfinj,hf⟩ := Woven.doubleClone_slot_index G Z H hdis P L hAB
  let finish (slot : Z × Fin 2) : V :=
    Woven.doubleCloneCollapse Z (P.finish (f slot))
  let p (slot : Z × Fin 2) : G.Path slot.1.1 (finish slot) := by
    have hp := Woven.collapseClonePath G Z H hdis P L hAB (f slot)
    have hstart : Woven.doubleCloneCollapse Z (P.start (f slot)) = slot.1.1 := by
      rw [hf]
      rfl
    exact ⟨(hp : G.Walk
      (Woven.doubleCloneCollapse Z (P.start (f slot)))
      (Woven.doubleCloneCollapse Z (P.finish (f slot)))).copy hstart rfl,
      by simpa using hp.property⟩
  have hpverts (slot : Z × Fin 2) :
      pathVertexSet (p slot) =
        pathVertexSet (Woven.collapseClonePath G Z H hdis P L hAB (f slot)) := by
    ext v
    simp [p, pathVertexSet, SimpleGraph.Walk.support_copy]
  have hpmem (slot : Z × Fin 2) : finish slot ∈ H :=
    Woven.doubleClone_finish_mem_hub G Z H hdis P L hAB (f slot)
  have hpsource (slot : Z × Fin 2) (v : V)
      (hv : v ∈ pathVertexSet (p slot)) (hvZ : v ∈ Z) : v = slot.1.1 := by
    have hv' : v ∈ pathVertexSet (Woven.collapseClonePath G Z H hdis P L hAB (f slot)) := by
      rw [← hpverts slot]
      exact hv
    have hsource :=
      Woven.collapseClonePath_source_only G Z H hdis P L hAB (f slot) v hv' hvZ
    simpa [hf, Woven.doubleClone, Woven.doubleCloneCollapse] using hsource
  have hpdis : Pairwise fun slot₁ slot₂ : Z × Fin 2 =>
      Disjoint (pathVertexSet (p slot₁) \ (Z : Set V))
        (pathVertexSet (p slot₂) \ (Z : Set V)) := by
    intro slot₁ slot₂ hne
    have hne' : f slot₁ ≠ f slot₂ := fun h => hne (hfinj h)
    rw [hpverts slot₁, hpverts slot₂]
    exact Woven.collapseClonePath_disjoint_outside G Z H hdis P L hAB
      (f slot₁) (f slot₂) hne'
  exact ⟨{
    finish := finish
    path := p
    finish_mem := hpmem
    source_only := hpsource
    disjoint_outside := hpdis }⟩

/-- The double fan with chordless paths, whose vertex union is `4|Z|`-colourable. -/
theorem parta_exists_double_fan_chromatic
    {G : SimpleGraph V} {Z H : Finset V} (r : ℕ)
    (hconn : VertexConnected G r) (hr : 2 * Z.card ≤ r)
    (hH : 2 * Z.card ≤ H.card) (hdis : Disjoint Z H) :
    ∃ F : Woven.DoubleFan G Z H,
      chromatic (G.induce (F.vertexFinset : Set V)) ≤ 4 * Z.card := by
  obtain ⟨F⟩ := parta_exists_double_fan G Z H r hconn hr hH hdis
  obtain ⟨F', hchord, -⟩ := F.exists_chordless_subfan
  exact ⟨F', F'.chromatic_vertexFinset_le_four_mul hchord⟩

end Fan

/-- Copy of `HadwigerLean.Woven.exists_double_fan_inside_connected_region` using the
`2|Z|` clone bound: a double fan inside an induced `k`-connected region `R`, with
`2|Z| ≤ k`, whose vertex union is `4|Z|`-colourable. -/
theorem parta_exists_double_fan_inside_connected_region
    {V : Type*} [Fintype V] [DecidableEq V]
    (G : SimpleGraph V) (R Z D : Finset V) (k : ℕ)
    (hR : VertexConnected (G.induce (R : Set V)) k)
    (hZR : Z ⊆ R) (hDR : D ⊆ R)
    (hcount : 2 * Z.card ≤ k)
    (hDcard : 2 * Z.card ≤ D.card)
    (hdis : Disjoint Z D) :
    ∃ F : Woven.DoubleFan G Z D,
      F.vertexFinset ⊆ R ∧
      chromatic (G.induce (F.vertexFinset : Set V)) ≤ 4 * Z.card := by
  classical
  let Z' : Finset (R : Set V) :=
    Finset.univ.filter (fun z : (R : Set V) => (z : V) ∈ Z)
  let D' : Finset (R : Set V) :=
    Finset.univ.filter (fun z : (R : Set V) => (z : V) ∈ D)
  have hZimage : Z'.image Subtype.val = Z := by
    ext v
    constructor
    · intro hv
      obtain ⟨z,hz,rfl⟩ := Finset.mem_image.mp hv
      exact (Finset.mem_filter.mp hz).2
    · intro hv
      exact Finset.mem_image.mpr
        ⟨⟨v,hZR hv⟩,Finset.mem_filter.mpr ⟨Finset.mem_univ _,hv⟩,rfl⟩
  have hDimage : D'.image Subtype.val = D := by
    ext v
    constructor
    · intro hv
      obtain ⟨z,hz,rfl⟩ := Finset.mem_image.mp hv
      exact (Finset.mem_filter.mp hz).2
    · intro hv
      exact Finset.mem_image.mpr
        ⟨⟨v,hDR hv⟩,Finset.mem_filter.mpr ⟨Finset.mem_univ _,hv⟩,rfl⟩
  have hZcard : Z'.card = Z.card := by
    rw [← hZimage]
    exact (Finset.card_image_of_injective _ Subtype.val_injective).symm
  have hDcard' : D'.card = D.card := by
    rw [← hDimage]
    exact (Finset.card_image_of_injective _ Subtype.val_injective).symm
  have hdis' : Disjoint Z' D' := by
    apply Finset.disjoint_left.mpr
    intro z hzZ hzD
    exact (Finset.disjoint_left.mp hdis)
      (Finset.mem_filter.mp hzZ).2
      (Finset.mem_filter.mp hzD).2
  obtain ⟨F₀⟩ := parta_exists_double_fan
    (G.induce (R : Set V)) Z' D' k hR
    (by rw [hZcard]; exact hcount)
    (by rw [hZcard,hDcard']; exact hDcard) hdis'
  let e : (G.induce (R : Set V)) ↪g G :=
    SimpleGraph.Embedding.induce (R : Set V)
  let F₁ := F₀.map e
  have hZimageE : Z'.image e = Z := hZimage
  have hDimageE : D'.image e = D := hDimage
  have hmap : ∃ F : Woven.DoubleFan G (Z'.image e) (D'.image e),
      ∀ slot, pathVertexSet (F.path slot) ⊆ (R : Set V) := by
    refine ⟨F₁,?_⟩
    intro slot v hv
    obtain ⟨u,rfl⟩ := F₀.map_path_subset_range e slot hv
    exact u.property
  rw [hZimageE,hDimageE] at hmap
  obtain ⟨F₁,hF₁R⟩ := hmap
  obtain ⟨F,hchord,hsub⟩ := F₁.exists_chordless_subfan
  have hFR : F.vertexFinset ⊆ R := by
    intro v hv
    obtain ⟨slot,_,hslot⟩ := Finset.mem_biUnion.mp hv
    have hvpath : v ∈ pathVertexSet (F.path slot) :=
      List.mem_toFinset.mp hslot
    exact hF₁R slot (hsub slot hvpath)
  exact ⟨F,hFR,F.chromatic_vertexFinset_le_four_mul hchord⟩

end HadwigerConstant.WV.PartA


==> anc/lean/HadwigerConstant/Hub.lean <==
import HadwigerConstant.Mader
import HadwigerLean.Graph.ChromaticSlice
import HadwigerLean.Graph.Linkedness.Massed
import Mathlib

/-!
# The hub (Lemma 7.1 of the paper)

Let `m ≥ 1` and `q = ⌈25m/2⌉ + 1`. Every graph `F` with `χ(F) ≥ q` has an `m`-linked
induced subgraph `H₀` with `v(H₀) > 10m` and `χ(H₀) ≤ q`.

The proof uses Lemma 6.5 (`mader_sharp`) and the density form of the Thomas–Wollan
linkage theorem, which is stated here as the hypothesis `TWDensity`.
-/

namespace HadwigerConstant

open HadwigerLean

universe u

/-- Thomas and Wollan, Corollary 1.2: every `2m`-connected graph with at least `5m`
edges per vertex is `m`-linked. -/
def TWDensity : Prop :=
  ∀ (W : Type u) [Fintype W] [DecidableEq W] (H : SimpleGraph W) (m : ℕ), 1 ≤ m →
    VertexConnected H (2 * m) → (5 * m : ℝ) * Fintype.card W ≤ (edgeCount H : ℝ) →
    Linkedness.KLinked H m

section Critical

variable {V : Type u} [Fintype V] [DecidableEq V]

/-- Extending a colouring of `G[s - v]` to `G[s]` when `v` has few neighbours in `s`.
This is the inner step of `HadwigerLean.colorable_of_induced_low_degree`. -/
theorem colorable_of_erase (G : SimpleGraph V) [DecidableRel G.Adj] (s : Finset V) (v : V)
    (hv : v ∈ s) (d : ℕ) (hcol : (G.induce (s.erase v : Set V)).Colorable d)
    (hdeg : (G.induce (s : Set V)).degree ⟨v, hv⟩ < d) :
    (G.induce (s : Set V)).Colorable d := by
  classical
  let t : Finset V := s.erase v
  let C : (G.induce (t : Set V)).Coloring (Fin d) := Classical.choice hcol
  let N : Finset V := G.neighborFinset v ∩ s
  have hNmap : N =
      ((G.induce (s : Set V)).neighborFinset ⟨v, hv⟩).map
        (.subtype (· ∈ (s : Set V))) := by
    ext x
    simp [N, SimpleGraph.mem_neighborFinset, and_comm, and_left_comm]
  have hNcard : N.card < d := by
    rw [hNmap, Finset.card_map]
    simpa only [SimpleGraph.card_neighborFinset_eq_degree] using hdeg
  have hNa {x : V} (hx : x ∈ N) : G.Adj v x :=
    (G.mem_neighborFinset v x).mp (Finset.mem_inter.mp hx).1
  have hNs {x : V} (hx : x ∈ N) : x ∈ s := (Finset.mem_inter.mp hx).2
  have hNt {x : V} (hx : x ∈ N) : x ∈ t :=
    Finset.mem_erase.mpr ⟨(G.ne_of_adj (hNa hx)).symm, hNs hx⟩
  let neighborColor : N → Fin d := fun x => C ⟨x.1, hNt x.2⟩
  let used : Finset (Fin d) := Finset.univ.image neighborColor
  have hused : used.card ≤ N.card := by
    simpa [used] using
      (Finset.card_image_le (s := (Finset.univ : Finset N)) (f := neighborColor))
  have hmissing : ∃ a : Fin d, a ∉ used := by
    by_contra h
    push Not at h
    have hsubset : (Finset.univ : Finset (Fin d)) ⊆ used := fun a _ => h a
    have hcard := Finset.card_le_card hsubset
    simp only [Finset.card_univ, Fintype.card_fin] at hcard
    omega
  obtain ⟨a, ha⟩ := hmissing
  let color : {x : V // x ∈ (s : Set V)} → Fin d := fun x =>
    if hx : x.1 = v then a else C ⟨x.1, Finset.mem_erase.mpr ⟨hx, x.2⟩⟩
  refine ⟨SimpleGraph.Coloring.mk color ?_⟩
  intro x y hxy
  change G.Adj x.1 y.1 at hxy
  by_cases hx : x.1 = v
  · by_cases hy : y.1 = v
    · rw [hx, hy] at hxy
      exact False.elim (G.irrefl hxy)
    · have hyN : y.1 ∈ N := by
        apply Finset.mem_inter.mpr
        exact ⟨(G.mem_neighborFinset v y.1).mpr (by simpa only [hx] using hxy), y.2⟩
      have hcy : C ⟨y.1, hNt hyN⟩ ∈ used := by
        apply Finset.mem_image.mpr
        exact ⟨⟨y.1, hyN⟩, Finset.mem_univ _, rfl⟩
      intro heq
      have heq' : a = C ⟨y.1, hNt hyN⟩ := by
        simpa only [color, dif_pos hx, dif_neg hy] using heq
      exact ha (heq' ▸ hcy)
  · by_cases hy : y.1 = v
    · have hxN : x.1 ∈ N := by
        apply Finset.mem_inter.mpr
        exact ⟨(G.mem_neighborFinset v x).mpr (by simpa only [hy] using hxy.symm), x.2⟩
      have hcx : C ⟨x.1, hNt hxN⟩ ∈ used := by
        apply Finset.mem_image.mpr
        exact ⟨⟨x.1, hxN⟩, Finset.mem_univ _, rfl⟩
      intro heq
      have heq' : C ⟨x.1, hNt hxN⟩ = a := by
        simpa only [color, dif_neg hx, dif_pos hy] using heq
      exact ha (heq' ▸ hcx)
    · have hxy' : (G.induce (t : Set V)).Adj
          ⟨x.1, Finset.mem_erase.mpr ⟨hx, x.2⟩⟩
          ⟨y.1, Finset.mem_erase.mpr ⟨hy, y.2⟩⟩ := hxy
      simpa only [color, dif_neg hx, dif_neg hy] using C.valid hxy'

/-- A vertex-critical induced subgraph: if `χ(F) ≥ q ≥ 1`, then some induced subgraph
`F[S]` has `χ(F[S]) = q` and minimum degree at least `q - 1`. -/
theorem exists_critical (F : SimpleGraph V) [DecidableRel F.Adj] (q : ℕ) (hq1 : 1 ≤ q)
    (hq : q ≤ chromatic F) :
    ∃ S : Finset V, chromatic (F.induce (S : Set V)) = q ∧
      ∀ (v : V) (hv : v ∈ S), q - 1 ≤ (F.induce (S : Set V)).degree ⟨v, hv⟩ := by
  classical
  let P : Finset (Finset V) :=
    Finset.univ.filter fun S => q ≤ chromatic (F.induce (S : Set V))
  have hP : P.Nonempty := by
    refine ⟨Finset.univ, ?_⟩
    simp only [P, Finset.mem_filter, Finset.mem_univ, true_and]
    rw [chromatic_induce_univ_finset]; exact hq
  obtain ⟨S, hSP, hSmin⟩ := Finset.exists_min_image P Finset.card hP
  have hS : q ≤ chromatic (F.induce (S : Set V)) := by
    simpa [P] using hSP
  have herase : ∀ v ∈ S, chromatic (F.induce (S.erase v : Set V)) < q := by
    intro v hv
    by_contra hc
    push Not at hc
    have hmem : S.erase v ∈ P := by simpa [P] using hc
    have := hSmin _ hmem
    have := Finset.card_erase_lt_of_mem hv
    omega
  have hSne : S.Nonempty := by
    by_contra hne
    rw [Finset.not_nonempty_iff_eq_empty] at hne
    subst hne
    have : chromatic (F.induce ((∅ : Finset V) : Set V)) = 0 := by
      rw [chromatic_eq_zero_iff]
      simp
    omega
  obtain ⟨v0, hv0⟩ := hSne
  have hle : chromatic (F.induce (S : Set V)) ≤ q := by
    have h1 := chromatic_induce_le_erase_add_one F S v0 hv0
    have h2 := herase v0 hv0
    omega
  refine ⟨S, le_antisymm hle hS, ?_⟩
  intro v hv
  by_contra hdeg
  push Not at hdeg
  have hcol : (F.induce (S.erase v : Set V)).Colorable (q - 1) := by
    apply (chromatic_le_iff_colorable _ _).mp
    have := herase v hv
    omega
  have hcolS := colorable_of_erase F S v hv (q - 1) hcol hdeg
  have := (chromatic_le_iff_colorable _ _).mpr hcolS
  omega

end Critical

/-- **Lemma 7.1 (the hub), conditional on `TWDensity`.** Let `m ≥ 1` and
`q = ⌈25m/2⌉ + 1`. If `χ(F) ≥ q`, then `F` has an `m`-linked induced subgraph
(given by an injective parametrisation `g`) with more than `10m` vertices and
chromatic number at most `q`. -/
theorem hub (hTW : TWDensity.{u}) {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) (m : ℕ) (hm : 1 ≤ m)
    (hχ : ⌈(25 * m : ℝ) / 2⌉₊ + 1 ≤ chromatic F) :
    ∃ (X : Type u) (_ : Fintype X) (_ : DecidableEq X) (g : X ↪ V),
      Linkedness.KLinked (F.comap g) m ∧ 10 * m < Fintype.card X ∧
      chromatic (F.comap g) ≤ ⌈(25 * m : ℝ) / 2⌉₊ + 1 := by
  classical
  set q := ⌈(25 * m : ℝ) / 2⌉₊ + 1 with hqdef
  obtain ⟨S, hSχ, hSdeg⟩ := exists_critical F q (by omega) hχ
  -- `S` is non-empty, so `F0` has vertices
  have hSne : 0 < Fintype.card ↥(S : Set V) := by
    rw [show Fintype.card ↥(S : Set V) = S.card by simpa using Fintype.card_coe S]
    rcases Finset.eq_empty_or_nonempty S with h | h
    · subst h
      have : chromatic (F.induce ((∅ : Finset V) : Set V)) = 0 := by
        rw [chromatic_eq_zero_iff]; simp
      omega
    · exact h.card_pos
  set F0 := F.induce (S : Set V) with hF0
  have hmR : (1 : ℝ) ≤ m := by exact_mod_cast hm
  have hq1 : (25 * m : ℝ) / 2 ≤ ((q - 1 : ℕ) : ℝ) := by
    have : q - 1 = ⌈(25 * m : ℝ) / 2⌉₊ := by omega
    rw [this]; exact Nat.le_ceil _
  -- density of `F0` is at least `25m/4`
  have hdens : (25 * m : ℝ) / 4 ≤ edgeDensity F0 := by
    have hsum := SimpleGraph.sum_degrees_eq_twice_card_edges F0
    have hlow : ∀ x : ↥(S : Set V), q - 1 ≤ F0.degree x := fun x => hSdeg x.1 x.2
    have hge : Fintype.card ↥(S : Set V) * (q - 1) ≤ ∑ x, F0.degree x := by
      calc Fintype.card ↥(S : Set V) * (q - 1) = ∑ _x : ↥(S : Set V), (q - 1) := by
            simp
        _ ≤ ∑ x, F0.degree x := Finset.sum_le_sum fun x _ => hlow x
    have hE : edgeCount F0 = F0.edgeFinset.card := edgeCount_eq_card_edgeFinset F0
    have hgeR : (Fintype.card ↥(S : Set V) : ℝ) * ((q - 1 : ℕ) : ℝ) ≤
        2 * (edgeCount F0 : ℝ) := by
      have : Fintype.card ↥(S : Set V) * (q - 1) ≤ 2 * edgeCount F0 := by
        rw [hE, ← hsum]; exact hge
      exact_mod_cast this
    have hnR : (0 : ℝ) < Fintype.card ↥(S : Set V) := by exact_mod_cast hSne
    unfold edgeDensity
    rw [le_div_iff₀ hnR]
    nlinarith
  have hdens2 : 2 * ((2 * m : ℕ) : ℝ) ≤ edgeDensity F0 := by push_cast; nlinarith
  obtain ⟨X, instX, f, hconn, -, hord, hedge, -⟩ :=
    mader_sharp F0 (2 * m) (by omega) hSne hdens2
  letI := instX
  set γ := edgeDensity F0 with hγ
  set γ' := (γ + Real.sqrt (γ ^ 2 - 2 * γ * ((2 * m : ℕ) : ℝ))) / 2 with hγ'
  -- `γ' ≥ 5m`
  have h5 : (5 * m : ℝ) ≤ γ' := by
    rw [hγ']
    push_cast
    by_cases hbig : (10 * m : ℝ) ≤ γ
    · have := Real.sqrt_nonneg (γ ^ 2 - 2 * γ * (2 * (m : ℝ)))
      linarith
    · push Not at hbig
      have hsq : (10 * m - γ) ≤ Real.sqrt (γ ^ 2 - 2 * γ * (2 * (m : ℝ))) := by
        apply Real.le_sqrt_of_sq_le
        nlinarith
      linarith
  set H := F0.comap f with hH
  have hXcard : (10 * m : ℝ) < Fintype.card X := by linarith
  have hconn2 : VertexConnected H (2 * m) := hconn.of_le (by omega)
  have hedge5 : (5 * m : ℝ) * Fintype.card X ≤ (edgeCount H : ℝ) := by
    have : (5 * m : ℝ) * Fintype.card X ≤ γ' * Fintype.card X :=
      mul_le_mul_of_nonneg_right h5 (by positivity)
    linarith
  have hlink : Linkedness.KLinked H m := hTW X H m hm hconn2 hedge5
  let g : X ↪ V := f.trans (Function.Embedding.subtype (· ∈ (S : Set V)))
  refine ⟨X, instX, inferInstance, g, hlink, ?_, ?_⟩
  · exact_mod_cast hXcard
  · -- `χ(H) ≤ χ(F0) = q`
    have hcol : F0.Colorable q := by
      rw [← hSχ]; exact colorable_chromatic F0
    obtain ⟨C⟩ := hcol
    have : (F.comap g).Colorable q := ⟨C.comp (SimpleGraph.Embedding.comap f F0).toHom⟩
    exact (chromatic_le_iff_colorable _ _).mpr this

end HadwigerConstant


==> anc/lean/HadwigerConstant/KKYDefs.lean <==
import HadwigerConstant.TW16Defs

/-!
# Kawarabayashi–Kostochka–Yu, upper bound: definitions and claim interfaces

Source: K. Kawarabayashi, A. Kostochka, G. Yu, *On sufficient degree conditions for a
graph to be k-linked*, Combin. Probab. Comput. 15 (2006) 685–694, Section 3.
Blueprint: `HadwigerConstant/KKY_blueprint.md` (`§n` below refers to it).

Target: `HadwigerConstant.TW16.EgawaKKY` (TW Theorem 4.1).  We prove the minimum-degree
version directly, and pairs with adjacent terminals are kept as *direct* pairs instead of
KKY's induction step (blueprint §10, K1–K2).

This file contains

* the standing hypotheses `Setting G P δ` (a bad pairing in a graph satisfying the
  hypotheses of `EgawaKKY`);
* partial 2-linkages `Link` (KKY's matching in the auxiliary bipartite graph) and
  configurations `Config` (KKY's assignment `A`), with the lexicographic optimality
  `Config.Opt`;
* the blocks `Xb c j` (KKY's `X_j`) and their union `Xall c` (KKY's `X`);
* every lemma/claim of KKY §3 as a `Prop` (`ClaimHall`, `Lemma31`, `ClaimConfigExists`,
  `Lemma32`, `Claim34self`, `Claim34open`, `Claim34mid`, `Claim35`, `ClaimXcard`,
  `ClaimDoubleCount`, `Lemma33`);
* proofs of the easy parts: Fact D (`Setting.two_mul_delta`), Fact P
  (`Link.card_partition`), existence of a maximum link (`claimMaxExists`), a configuration
  from Lemma 3.1 (`claimConfigExists_of_lemma31`), an optimal configuration
  (`claimOptExists`), Claim 3.4-direct (`claim34direct`), the final linkage
  (`claimFinalLinkage`), the count deriving Lemma 3.3 (`lemma33_of_claims`), and the
  top-level reductions `egawaKKY_of_claims` (from `ClaimConfigExists`, `Lemma32`,
  `Lemma33`) and `egawaKKY_of_fine_claims` (from `Lemma31`, `Lemma32`, `Claim34self`,
  `Claim34open`, `Claim34mid`, `Claim35`, `ClaimXcard`, `ClaimDoubleCount`).

Remaining claim `Prop`s to prove (intended dependencies): `ClaimHall` (Hall's theorem;
no `Setting` field beyond finiteness), `Lemma31` (`Setting`, `ClaimHall`), `Lemma32`
(`Setting`), `Claim34self`, `Claim34open`, `Claim34mid`, `Claim35` (`Setting`: distinct
terminals), `ClaimXcard`, `ClaimDoubleCount` (`Setting`: distinct terminals).

## Conventions

Claims about a fixed graph `G` and pairing `P` are `Prop`s `ClaimXX G P`; they do not
include the standing hypotheses, which are bundled in `Setting G P δ`.  Intended shape:
```
theorem claimXX (S : Setting G P δ) (hYY : ClaimYY G P) ... : ClaimXX G P
```
with dependencies as listed in blueprint §9.
-/

namespace HadwigerConstant
namespace KKY

open HadwigerLean HadwigerLean.Linkedness
open HadwigerConstant.TW16 (EgawaKKY degIn)

set_option linter.unusedSectionVars false

universe u

variable {V : Type u} [Fintype V] [DecidableEq V]

/-! ## Standing hypotheses (§0) -/

/-- The standing hypotheses of KKY §3 in min-degree form (blueprint §0): `P` is a
pairing with `2k` distinct terminals and no linkage in `G`, `δ(G) ≥ δ`, `n ≥ 3k`, and
TW's degree conditions (`2δ ≥ n + 2k − 3` if `n ≥ 4k`; `3δ ≥ n + 5k − 5` if `n < 4k`). -/
structure Setting (G : SimpleGraph V) [DecidableRel G.Adj] {k : ℕ}
    (P : IndexedPairs (Fin k) V) (δ : ℕ) : Prop where
  hP : P.DisjointTerminals
  hne : ∀ i, P.start i ≠ P.finish i
  hnot : ¬ Nonempty (IndexedLinkage G P)
  hdeg : ∀ x, δ ≤ G.degree x
  h3k : 3 * k ≤ Fintype.card V
  h4 : 4 * k ≤ Fintype.card V → Fintype.card V + 2 * k ≤ 2 * δ + 3
  h5 : Fintype.card V < 4 * k → Fintype.card V + 5 * k ≤ 3 * δ + 5

/-- **Fact D** (blueprint §0): under `Setting`, `n + 2k ≤ 2δ + 3` in both ranges. -/
theorem Setting.two_mul_delta {G : SimpleGraph V} [DecidableRel G.Adj] {k : ℕ}
    {P : IndexedPairs (Fin k) V} {δ : ℕ} (S : Setting G P δ) :
    Fintype.card V + 2 * k ≤ 2 * δ + 3 := by
  rcases Nat.lt_or_ge (Fintype.card V) (4 * k) with h | h
  · have := S.h5 h
    omega
  · exact S.h4 h

/-! ## Partial 2-linkages (§2) -/

/-- Common neighbours of pair `i` outside the terminal set (`N_H(M_i)` in KKY). -/
noncomputable def cn (G : SimpleGraph V) [DecidableRel G.Adj] {k : ℕ}
    (P : IndexedPairs (Fin k) V) (i : Fin k) : Finset V :=
  (G.neighborFinset (P.start i) ∩ G.neighborFinset (P.finish i)) \ terminalFinset P

/-- The direct pairs: `s_i t_i ∈ E(G)`. -/
noncomputable def directs (G : SimpleGraph V) [DecidableRel G.Adj] {k : ℕ}
    (P : IndexedPairs (Fin k) V) : Finset (Fin k) :=
  Finset.univ.filter (fun i => G.Adj (P.start i) (P.finish i))

/-- A partial 2-linkage (blueprint §2): an injective partial choice of middle vertices
`y_i ∈ cn(i)` for non-direct pairs (a matching of KKY's bipartite graph `H`). -/
structure Link (G : SimpleGraph V) {k : ℕ} (P : IndexedPairs (Fin k) V) where
  mid : Fin k → Option V
  ok : ∀ i y, mid i = some y → ¬ G.Adj (P.start i) (P.finish i) ∧
    y ∉ terminalFinset P ∧ G.Adj (P.start i) y ∧ G.Adj (P.finish i) y
  inj : ∀ i j y, mid i = some y → mid j = some y → i = j

namespace Link

variable {G : SimpleGraph V} {k : ℕ} {P : IndexedPairs (Fin k) V}

/-- Pair `i` is open: neither direct nor linked through a middle vertex. -/
def IsOpen (L : Link G P) (i : Fin k) : Prop :=
  ¬ G.Adj (P.start i) (P.finish i) ∧ L.mid i = none

instance [DecidableRel G.Adj] (L : Link G P) : DecidablePred L.IsOpen := fun i => by
  unfold IsOpen; infer_instance

variable [DecidableRel G.Adj]

/-- The linked pairs: direct or with a middle vertex. -/
noncomputable def linked (L : Link G P) : Finset (Fin k) :=
  Finset.univ.filter (fun i => G.Adj (P.start i) (P.finish i) ∨ (L.mid i).isSome)

/-- The pairs with a middle vertex (`μ = |mids|`). -/
noncomputable def mids (L : Link G P) : Finset (Fin k) :=
  Finset.univ.filter (fun i => (L.mid i).isSome)

/-- The open pairs (`u = |opens|`). -/
noncomputable def opens (L : Link G P) : Finset (Fin k) :=
  Finset.univ.filter L.IsOpen

/-- The middle vertices. -/
noncomputable def midVerts (L : Link G P) : Finset V :=
  Finset.univ.biUnion (fun i => (L.mid i).toFinset)

/-- A maximum link: no link has more linked pairs. -/
def Max (L : Link G P) : Prop := ∀ L' : Link G P, L'.linked.card ≤ L.linked.card

/-- The empty link. -/
def empty (G : SimpleGraph V) (P : IndexedPairs (Fin k) V) : Link G P where
  mid := fun _ => none
  ok := by simp
  inj := by simp

end Link

/-! ## Configurations (§5) -/

/-- A configuration (KKY's assignment `A`, blueprint §5): a link together with two
distinct free vertices `z_i, z'_i` for each open pair, outside the terminals and the
middle vertices, and distinct across open pairs.  Values at non-open pairs are junk. -/
structure Config (G : SimpleGraph V) {k : ℕ} (P : IndexedPairs (Fin k) V) where
  link : Link G P
  z : Fin k → V
  z' : Fin k → V
  zM : ∀ i, link.IsOpen i → z i ∉ terminalFinset P ∧ z' i ∉ terminalFinset P ∧ z i ≠ z' i
  zmid : ∀ i, link.IsOpen i → ∀ j, link.mid j ≠ some (z i) ∧ link.mid j ≠ some (z' i)
  zdisj : ∀ i j, link.IsOpen i → link.IsOpen j → i ≠ j →
    z i ≠ z j ∧ z i ≠ z' j ∧ z' i ≠ z' j

namespace Config

variable {G : SimpleGraph V} [DecidableRel G.Adj] {k : ℕ} {P : IndexedPairs (Fin k) V}

/-- KKY's number of edges `z_i s_i`, `z'_i t_i` (open pairs only). -/
noncomputable def good (c : Config G P) : ℕ :=
  ∑ i ∈ c.link.opens, ((if G.Adj (P.start i) (c.z i) then 1 else 0) +
    (if G.Adj (P.finish i) (c.z' i) then 1 else 0))

/-- The number of edges `z_i z'_i` (open pairs only). -/
noncomputable def zz (c : Config G P) : ℕ :=
  ∑ i ∈ c.link.opens, (if G.Adj (c.z i) (c.z' i) then 1 else 0)

/-- Lexicographic optimality (blueprint §5): maximum link, then maximum `good`, then
maximum `zz`, over all configurations with a maximum link. -/
def Opt (c : Config G P) : Prop :=
  c.link.Max ∧ (∀ c' : Config G P, c'.link.Max → c'.good ≤ c.good) ∧
    (∀ c' : Config G P, c'.link.Max → c'.good = c.good → c'.zz ≤ c.zz)

/-- The block `X_j` (blueprint §7): `{s_j,t_j,z_j,z'_j}` (open), `{s_j,t_j,y_j}` (mid),
`{s_j,t_j}` (direct). -/
noncomputable def Xb (c : Config G P) (j : Fin k) : Finset V :=
  {P.start j, P.finish j} ∪ (c.link.mid j).toFinset ∪
    (if c.link.IsOpen j then {c.z j, c.z' j} else ∅)

/-- `X = ⋃_j X_j`. -/
noncomputable def Xall (c : Config G P) : Finset V :=
  Finset.univ.biUnion c.Xb

end Config

/-! ## Claim `Prop`s -/

section Claims

variable (G : SimpleGraph V) [DecidableRel G.Adj] {k : ℕ} (P : IndexedPairs (Fin k) V)

open Link Config

/-- Existence of a maximum link (Fact E, proved as `claimMaxExists`). -/
def ClaimMaxExists : Prop := ∃ L : Link G P, L.Max

/-- **Hall deficiency** (§3; KKY's König–Egerváry step): for a maximum link there is a
set `Q` of non-direct pairs with `|⋃_{i∈Q} cn(i)| + u ≤ |Q|`. -/
def ClaimHall : Prop :=
  ∀ L : Link G P, L.Max → ∃ Q : Finset (Fin k),
    (∀ i ∈ Q, ¬ G.Adj (P.start i) (P.finish i)) ∧
      (Q.biUnion (cn G P)).card + L.opens.card ≤ Q.card

/-- **Lemma 3.1** (§4): for a maximum link, `2k + μ + 2u ≤ n`
(needs `Setting.h5` and `ClaimHall`). -/
def Lemma31 : Prop :=
  ∀ L : Link G P, L.Max → 2 * k + L.mids.card + 2 * L.opens.card ≤ Fintype.card V

/-- Some configuration has a maximum link (§5; from `claimMaxExists` and `Lemma31`). -/
def ClaimConfigExists : Prop := ∃ c : Config G P, c.link.Max

/-- An optimal configuration exists (proved from `ClaimConfigExists` as
`claimOptExists`). -/
def ClaimOptExists : Prop := ∃ c : Config G P, c.Opt

/-- **Lemma 3.2** (§6): in an optimal configuration every `z_i` is adjacent to `s_i`
and every `z'_i` to `t_i` (needs Fact D). -/
def Lemma32 : Prop :=
  ∀ c : Config G P, c.Opt → ∀ i, c.link.IsOpen i →
    G.Adj (P.start i) (c.z i) ∧ G.Adj (P.finish i) (c.z' i)

/-- **Claim 3.4-self** (§7, KKY `k₁ = 4`): `Σ_{x ∈ X₀} deg_{X₀}(x) ≤ 4`. -/
def Claim34self : Prop :=
  ∀ c : Config G P, c.Opt → ∀ i0, c.link.IsOpen i0 → ¬ G.Adj (c.z i0) (c.z' i0) →
    ∑ x ∈ c.Xb i0, degIn G (c.Xb i0) x ≤ 4

/-- **Claim 3.4, Case 1** (§7): `k(X_j) ≤ 12` for open `j ≠ i₀`. -/
def Claim34open : Prop :=
  ∀ c : Config G P, c.Opt → ∀ i0, c.link.IsOpen i0 → ¬ G.Adj (c.z i0) (c.z' i0) →
    ∀ j, c.link.IsOpen j → j ≠ i0 → ∑ x ∈ c.Xb i0, degIn G (c.Xb j) x ≤ 12

/-- **Claim 3.4, Case 2** (§7): `k(X_j) ≤ 10` for mid `j`. -/
def Claim34mid : Prop :=
  ∀ c : Config G P, c.Opt → ∀ i0, c.link.IsOpen i0 → ¬ G.Adj (c.z i0) (c.z' i0) →
    ∀ j, (c.link.mid j).isSome → ∑ x ∈ c.Xb i0, degIn G (c.Xb j) x ≤ 10

/-- **Claim 3.4-direct** (§7, new; proved as `claim34direct` given distinct terminals):
`k(X_j) ≤ 8` for direct `j`. -/
def Claim34direct : Prop :=
  ∀ c : Config G P, ∀ i0, c.link.IsOpen i0 →
    ∀ j, G.Adj (P.start j) (P.finish j) → ∑ x ∈ c.Xb i0, degIn G (c.Xb j) x ≤ 8

/-- **Claim 3.5** (§7): every `v ∉ X` has at most two neighbours in `X₀`. -/
def Claim35 : Prop :=
  ∀ c : Config G P, c.Opt → ∀ i0, c.link.IsOpen i0 → ¬ G.Adj (c.z i0) (c.z' i0) →
    ∀ v, v ∉ c.Xall → degIn G (c.Xb i0) v ≤ 2

/-- **Xcard** (§7): `|X| = 4u + 3μ + 2e`, and `|X₀| = 4` for open `i₀`
(pure counting; needs distinct terminals). -/
def ClaimXcard : Prop :=
  ∀ c : Config G P,
    c.Xall.card = 4 * c.link.opens.card + 3 * c.link.mids.card + 2 * (directs G P).card ∧
    ∀ i0, c.link.IsOpen i0 → (c.Xb i0).card = 4

/-- **Double counting** (§7): `Σ_{x∈X₀} deg x = Σ_{v ∉ X} deg_{X₀}(v) + Σ_j k(X_j)`
(pure counting; needs the blocks pairwise disjoint, i.e. distinct terminals). -/
def ClaimDoubleCount : Prop :=
  ∀ c : Config G P, ∀ i0,
    ∑ x ∈ c.Xb i0, G.degree x =
      ∑ v ∈ Finset.univ \ c.Xall, degIn G (c.Xb i0) v +
        ∑ j, ∑ x ∈ c.Xb i0, degIn G (c.Xb j) x

/-- **Lemma 3.3** (§7): in an optimal configuration every `z_i` is adjacent to `z'_i`. -/
def Lemma33 : Prop :=
  ∀ c : Config G P, c.Opt → ∀ i, c.link.IsOpen i → G.Adj (c.z i) (c.z' i)

end Claims

/-! ## Proved parts -/

section Proved

variable {G : SimpleGraph V} [DecidableRel G.Adj] {k : ℕ} {P : IndexedPairs (Fin k) V}

/-- **Fact P**: open, mid and direct pairs partition `[k]`. -/
theorem Link.card_partition (L : Link G P) :
    L.opens.card + L.mids.card + (directs G P).card = k := by
  have h : ∀ i, ((if L.IsOpen i then 1 else 0) + (if (L.mid i).isSome then 1 else 0) +
      (if G.Adj (P.start i) (P.finish i) then 1 else 0) : ℕ) = 1 := by
    intro i
    by_cases hm : L.mid i = none
    · have h2 : ¬ (L.mid i).isSome := by simp [hm]
      by_cases ha : G.Adj (P.start i) (P.finish i)
      · have h1 : ¬ L.IsOpen i := fun h => h.1 ha
        rw [if_neg h1, if_neg h2, if_pos ha]
      · have h1 : L.IsOpen i := ⟨ha, hm⟩
        rw [if_pos h1, if_neg h2, if_neg ha]
    · obtain ⟨y, hy⟩ := Option.ne_none_iff_exists'.mp hm
      have ha := (L.ok i y hy).1
      have h1 : ¬ L.IsOpen i := fun h => hm h.2
      have h2 : (L.mid i).isSome := by simp [hy]
      rw [if_neg h1, if_pos h2, if_neg ha]
  simp only [Link.opens, Link.mids, directs, Finset.card_filter]
  rw [← Finset.sum_add_distrib, ← Finset.sum_add_distrib]
  simp [h]

theorem Link.linked_card_le (L : Link G P) : L.linked.card ≤ k := by
  unfold Link.linked
  exact (Finset.card_filter_le _ _).trans (by simp)

/-- **Fact E**: a maximum link exists. -/
theorem claimMaxExists : ClaimMaxExists G P := by
  classical
  let N := Nat.findGreatest (fun n => ∃ L : Link G P, L.linked.card = n) k
  have hN : ∃ L : Link G P, L.linked.card = N :=
    Nat.findGreatest_spec (P := fun n => ∃ L : Link G P, L.linked.card = n)
      (m := (Link.empty G P).linked.card) (Link.linked_card_le _) ⟨_, rfl⟩
  obtain ⟨L, hL⟩ := hN
  exact ⟨L, fun L' => hL ▸ Nat.le_findGreatest (Link.linked_card_le L') ⟨L', rfl⟩⟩

theorem Link.opens_card_le (L : Link G P) : L.opens.card ≤ k := by
  unfold Link.opens
  exact (Finset.card_filter_le _ _).trans (by simp)

theorem Config.good_le (c : Config G P) : c.good ≤ 2 * k := by
  unfold Config.good
  have h := Finset.sum_le_card_nsmul c.link.opens
    (fun i => ((if G.Adj (P.start i) (c.z i) then 1 else 0) +
      (if G.Adj (P.finish i) (c.z' i) then 1 else 0) : ℕ)) 2
    (fun i _ => by split_ifs <;> simp)
  have := c.link.opens_card_le
  simp only [smul_eq_mul] at h
  omega

theorem Config.zz_le (c : Config G P) : c.zz ≤ k := by
  unfold Config.zz
  have h := Finset.sum_le_card_nsmul c.link.opens
    (fun i => (if G.Adj (c.z i) (c.z' i) then 1 else 0 : ℕ)) 1
    (fun i _ => by split_ifs <;> simp)
  have := c.link.opens_card_le
  simp only [smul_eq_mul] at h
  omega

/-- An optimal configuration exists once some configuration has a maximum link. -/
theorem claimOptExists (h : ClaimConfigExists G P) : ClaimOptExists G P := by
  classical
  obtain ⟨c0, hc0⟩ := h
  let A := fun g => ∃ c : Config G P, c.link.Max ∧ c.good = g
  let Gm := Nat.findGreatest A (2 * k)
  obtain ⟨c1, hc1, hg1⟩ : A Gm :=
    Nat.findGreatest_spec (P := A) (m := c0.good) c0.good_le ⟨c0, hc0, rfl⟩
  have hGm : ∀ c : Config G P, c.link.Max → c.good ≤ Gm := fun c hc =>
    Nat.le_findGreatest c.good_le ⟨c, hc, rfl⟩
  let B := fun z => ∃ c : Config G P, c.link.Max ∧ c.good = Gm ∧ c.zz = z
  let Zm := Nat.findGreatest B k
  obtain ⟨c2, hc2, hg2, hz2⟩ : B Zm :=
    Nat.findGreatest_spec (P := B) (m := c1.zz) c1.zz_le ⟨c1, hc1, hg1, rfl⟩
  refine ⟨c2, hc2, fun c' hc' => hg2 ▸ hGm c' hc', fun c' hc' hg' => ?_⟩
  rw [hz2]
  exact Nat.le_findGreatest c'.zz_le ⟨c', hc', hg'.trans hg2, rfl⟩

theorem Config.Xb_card_le_four (c : Config G P) {i : Fin k} (hi : c.link.IsOpen i) :
    (c.Xb i).card ≤ 4 := by
  unfold Config.Xb
  rw [if_pos hi, hi.2]
  refine (Finset.card_union_le _ _).trans ?_
  refine (Nat.add_le_add_right (Finset.card_union_le _ _) _).trans ?_
  have h1 : ({P.start i, P.finish i} : Finset V).card ≤ 2 := Finset.card_le_two
  have h2 : ({c.z i, c.z' i} : Finset V).card ≤ 2 := Finset.card_le_two
  simp only [Option.toFinset_none, Finset.card_empty]
  omega

/-- **Claim 3.4-direct**: `k(X_j) ≤ 8` for direct `j`. -/
theorem claim34direct : Claim34direct G P := by
  intro c i0 hi0 j hj
  have hmid : c.link.mid j = none := by
    rcases hm : c.link.mid j with _ | y
    · rfl
    · exact absurd hj (c.link.ok j y hm).1
  have hnopen : ¬ c.link.IsOpen j := fun h => h.1 hj
  have hXj : (c.Xb j).card ≤ 2 := by
    unfold Config.Xb
    rw [if_neg hnopen, hmid]
    simpa using (Finset.card_le_two : ({P.start j, P.finish j} : Finset V).card ≤ 2)
  have h := Finset.sum_le_card_nsmul (c.Xb i0) (fun x => degIn G (c.Xb j) x) 2
    (fun x _ => (Finset.card_le_card Finset.inter_subset_right).trans hXj)
  have := c.Xb_card_le_four hi0
  simp only [smul_eq_mul] at h
  omega



/-! ### Configurations from Lemma 3.1 (§5) -/

theorem Link.midVerts_card_le (L : Link G P) : L.midVerts.card ≤ L.mids.card := by
  unfold Link.midVerts Link.mids
  refine Finset.card_biUnion_le.trans (le_of_eq ?_)
  rw [Finset.card_filter]
  refine Finset.sum_congr rfl fun i _ => ?_
  rcases L.mid i with _ | y <;> simp

theorem Link.mem_midVerts {L : Link G P} {v : V} : v ∈ L.midVerts ↔ ∃ j, L.mid j = some v := by
  simp [Link.midVerts, Option.mem_toFinset]

theorem Link.mem_opens {L : Link G P} {i : Fin k} : i ∈ L.opens ↔ L.IsOpen i := by
  simp [Link.opens]

/-- **ClaimConfigExists** from Lemma 3.1 (§5): the free vertices
`Z = V − M − midVerts(L)` of a maximum link `L` number at least `2u`. -/
theorem claimConfigExists_of_lemma31 (h31 : Lemma31 G P) : ClaimConfigExists G P := by
  classical
  obtain ⟨L, hL⟩ := claimMaxExists (G := G) (P := P)
  have h := h31 L hL
  set Zs : Finset V := Finset.univ \ (terminalFinset P ∪ L.midVerts) with hZs
  have hM : (terminalFinset P).card ≤ 2 * k := by
    simpa using terminalFinset_card_le P
  have hZcard : 2 * L.opens.card ≤ Zs.card := by
    rw [hZs, Finset.card_univ_sdiff]
    have := Finset.card_union_le (terminalFinset P) L.midVerts
    have := L.midVerts_card_le
    omega
  have hcard : Fintype.card ({i // i ∈ L.opens} × Bool) ≤ Fintype.card {v // v ∈ Zs} := by
    simpa [Fintype.card_prod, mul_comm] using hZcard
  obtain ⟨e⟩ := Function.Embedding.nonempty_of_card_le hcard
  let zf : Bool → Fin k → V := fun b i =>
    if h : i ∈ L.opens then (e (⟨i, h⟩, b)).1 else P.start i
  have hzf : ∀ b i (h : i ∈ L.opens), zf b i = (e (⟨i, h⟩, b)).1 := fun b i h => by
    simp [zf, h]
  have hZ : ∀ b i (h : i ∈ L.opens), zf b i ∉ terminalFinset P ∧ zf b i ∉ L.midVerts := by
    intro b i h
    have := (e (⟨i, h⟩, b)).2
    rw [hzf b i h]
    simp only [hZs, Finset.mem_sdiff, Finset.mem_univ, Finset.mem_union, true_and] at this
    exact not_or.mp this
  have hinj : ∀ b b' i i' (h : i ∈ L.opens) (h' : i' ∈ L.opens), zf b i = zf b' i' →
      i = i' ∧ b = b' := by
    intro b b' i i' h h' heq
    rw [hzf b i h, hzf b' i' h'] at heq
    have := e.injective (Subtype.ext heq)
    simp only [Prod.mk.injEq, Subtype.mk.injEq] at this
    exact this
  refine ⟨⟨L, zf true, zf false, ?_, ?_, ?_⟩, hL⟩
  · intro i hi
    have h := Link.mem_opens.mpr hi
    refine ⟨(hZ true i h).1, (hZ false i h).1, fun heq => ?_⟩
    exact Bool.noConfusion (hinj true false i i h h heq).2
  · intro i hi j
    have h := Link.mem_opens.mpr hi
    exact ⟨fun hj => (hZ true i h).2 (Link.mem_midVerts.mpr ⟨j, hj⟩),
      fun hj => (hZ false i h).2 (Link.mem_midVerts.mpr ⟨j, hj⟩)⟩
  · intro i j hi hj hij
    have h := Link.mem_opens.mpr hi
    have h' := Link.mem_opens.mpr hj
    exact ⟨fun heq => hij (hinj _ _ i j h h' heq).1, fun heq => hij (hinj _ _ i j h h' heq).1,
      fun heq => hij (hinj _ _ i j h h' heq).1⟩

/-! ### The final linkage (§8) -/

/-- The vertex list of the path of pair `i` in the final linkage (§8):
`s_i t_i` (direct), `s_i y_i t_i` (mid), `s_i z_i z'_i t_i` (open). -/
def Config.pathList (c : Config G P) (i : Fin k) : List V :=
  if G.Adj (P.start i) (P.finish i) then [P.start i, P.finish i]
  else (c.link.mid i).elim [P.start i, c.z i, c.z' i, P.finish i]
    (fun y => [P.start i, y, P.finish i])

theorem start_mem_terminalFinset (P : IndexedPairs (Fin k) V) (i : Fin k) :
    P.start i ∈ terminalFinset P := (mem_terminalFinset P _).mpr (Or.inl ⟨i, rfl⟩)

theorem finish_mem_terminalFinset (P : IndexedPairs (Fin k) V) (i : Fin k) :
    P.finish i ∈ terminalFinset P := (mem_terminalFinset P _).mpr (Or.inr ⟨i, rfl⟩)

theorem Config.mem_pathList (c : Config G P) {i : Fin k} {x : V} (hx : x ∈ c.pathList i) :
    (x = P.start i ∨ x = P.finish i) ∨
      (x ∉ terminalFinset P ∧ (c.link.mid i = some x ∨
        (c.link.IsOpen i ∧ (x = c.z i ∨ x = c.z' i)))) := by
  unfold Config.pathList at hx
  by_cases ha : G.Adj (P.start i) (P.finish i)
  · rw [if_pos ha] at hx
    simp only [List.mem_cons, List.not_mem_nil, or_false] at hx
    exact Or.inl hx
  · rw [if_neg ha] at hx
    rcases hm : c.link.mid i with _ | y
    · rw [hm] at hx
      have ho : c.link.IsOpen i := ⟨ha, hm⟩
      obtain ⟨hz, hz', -⟩ := c.zM i ho
      simp only [Option.elim, List.mem_cons, List.not_mem_nil, or_false] at hx
      rcases hx with rfl | rfl | rfl | rfl
      · exact Or.inl (Or.inl rfl)
      · exact Or.inr ⟨hz, Or.inr ⟨ho, Or.inl rfl⟩⟩
      · exact Or.inr ⟨hz', Or.inr ⟨ho, Or.inr rfl⟩⟩
      · exact Or.inl (Or.inr rfl)
    · rw [hm] at hx
      simp only [Option.elim, List.mem_cons, List.not_mem_nil, or_false] at hx
      rcases hx with rfl | rfl | rfl
      · exact Or.inl (Or.inl rfl)
      · exact Or.inr ⟨(c.link.ok i _ hm).2.1, Or.inl rfl⟩
      · exact Or.inl (Or.inr rfl)

theorem Config.pathList_ne_nil (c : Config G P) (i : Fin k) : c.pathList i ≠ [] := by
  unfold Config.pathList
  split_ifs
  · simp
  · rcases c.link.mid i with _ | y <;> simp [Option.elim]

theorem Config.pathList_ok (c : Config G P) (hne : ∀ i, P.start i ≠ P.finish i)
    (h : ∀ i, c.link.IsOpen i → G.Adj (P.start i) (c.z i) ∧ G.Adj (c.z i) (c.z' i) ∧
      G.Adj (c.z' i) (P.finish i)) (i : Fin k) :
    TW16.PathOK G P i (c.pathList i) := by
  have hs := start_mem_terminalFinset P i
  have ht := finish_mem_terminalFinset P i
  refine ⟨?_, ?_, ?_, ?_, ?_, ?_⟩
  · unfold Config.pathList
    by_cases ha : G.Adj (P.start i) (P.finish i)
    · rw [if_pos ha]; simpa using ha
    · rw [if_neg ha]
      rcases hm : c.link.mid i with _ | y
      · obtain ⟨h1, h2, h3⟩ := h i ⟨ha, hm⟩
        simp [Option.elim, h1, h2, h3]
      · obtain ⟨-, -, h1, h2⟩ := c.link.ok i y hm
        simp [Option.elim, h1, h2.symm]
  · unfold Config.pathList
    by_cases ha : G.Adj (P.start i) (P.finish i)
    · rw [if_pos ha]; simpa using hne i
    · rw [if_neg ha]
      rcases hm : c.link.mid i with _ | y
      · obtain ⟨hz, hz', hzz⟩ := c.zM i ⟨ha, hm⟩
        have e1 : P.start i ≠ c.z i := fun e => hz (e ▸ hs)
        have e2 : P.start i ≠ c.z' i := fun e => hz' (e ▸ hs)
        have e3 : c.z i ≠ P.finish i := fun e => hz (e ▸ ht)
        have e4 : c.z' i ≠ P.finish i := fun e => hz' (e ▸ ht)
        simp [Option.elim, e1, e2, e3, e4, hzz, hne i]
      · obtain ⟨-, hy, -, -⟩ := c.link.ok i y hm
        have e1 : P.start i ≠ y := fun e => hy (e ▸ hs)
        have e3 : y ≠ P.finish i := fun e => hy (e ▸ ht)
        simp [Option.elim, e1, e3, hne i]
  · intro _
    unfold Config.pathList
    split_ifs
    · simp
    · rcases c.link.mid i with _ | y <;> simp [Option.elim]
  · intro _
    unfold Config.pathList
    split_ifs
    · simp
    · rcases c.link.mid i with _ | y <;> simp [Option.elim]
  · unfold Config.pathList
    split_ifs
    · simp
    · rcases c.link.mid i with _ | y <;> simp [Option.elim]
  · intro x hx hxM
    rcases c.mem_pathList hx with h1 | ⟨h2, -⟩
    · exact h1
    · exact absurd hxM h2

theorem Config.pathList_disj (c : Config G P) (hP : P.DisjointTerminals) {i j : Fin k}
    (hij : i ≠ j) {x : V} (hi : x ∈ c.pathList i) (hj : x ∈ c.pathList j) : False := by
  rcases c.mem_pathList hi with hti | ⟨hMi, hi'⟩ <;>
    rcases c.mem_pathList hj with htj | ⟨hMj, hj'⟩
  · have h1 : x ∈ P.terminals i := by
      rcases hti with rfl | rfl <;> simp [IndexedPairs.terminals]
    have h2 : x ∈ P.terminals j := by
      rcases htj with rfl | rfl <;> simp [IndexedPairs.terminals]
    exact Set.disjoint_left.mp (hP hij) h1 h2
  · rcases hti with rfl | rfl
    · exact hMj (start_mem_terminalFinset P i)
    · exact hMj (finish_mem_terminalFinset P i)
  · rcases htj with rfl | rfl
    · exact hMi (start_mem_terminalFinset P j)
    · exact hMi (finish_mem_terminalFinset P j)
  · rcases hi' with hmi | ⟨hoi, hzi⟩ <;> rcases hj' with hmj | ⟨hoj, hzj⟩
    · exact hij (c.link.inj i j x hmi hmj)
    · rcases hzj with rfl | rfl
      · exact (c.zmid j hoj i).1 hmi
      · exact (c.zmid j hoj i).2 hmi
    · rcases hzi with rfl | rfl
      · exact (c.zmid i hoi j).1 hmj
      · exact (c.zmid i hoi j).2 hmj
    · obtain ⟨d1, d2, d3⟩ := c.zdisj i j hoi hoj hij
      obtain ⟨-, d5, -⟩ := c.zdisj j i hoj hoi (Ne.symm hij)
      rcases hzi with rfl | rfl <;> rcases hzj with h | h
      · exact d1 h
      · exact d2 h
      · exact d5 h.symm
      · exact d3 h

/-- **Final linkage** (§8): a configuration whose open pairs all have the path
`s_i z_i z'_i t_i` yields a linkage of `P`. -/
theorem claimFinalLinkage (hP : P.DisjointTerminals) (hne : ∀ i, P.start i ≠ P.finish i)
    (c : Config G P)
    (h : ∀ i, c.link.IsOpen i → G.Adj (P.start i) (c.z i) ∧ G.Adj (c.z i) (c.z' i) ∧
      G.Adj (c.z' i) (P.finish i)) :
    Nonempty (IndexedLinkage G P) := by
  by_contra hnot
  let L : TW16.PL G P :=
    { seq := c.pathList
      ok := c.pathList_ok hne h
      disj := fun i j hij x hi hj => c.pathList_disj hP hij hi hj }
  obtain ⟨i, hi⟩ := TW16.claimA2 hnot L
  exact c.pathList_ne_nil i hi

/-! ### Lemma 3.3 from the claims (§7) and the top-level reduction (§9) -/

/-- **Lemma 3.3** from Claims 3.4, 3.5 and the counting facts (§7). -/
theorem lemma33_of_claims {δ : ℕ} (S : Setting G P δ) (h34s : Claim34self G P)
    (h34o : Claim34open G P) (h34m : Claim34mid G P) (h35 : Claim35 G P)
    (hX : ClaimXcard G P) (hD : ClaimDoubleCount G P) : Lemma33 G P := by
  classical
  intro c hc i0 hi0
  by_contra hzz
  obtain ⟨hXall, hX0card⟩ := hX c
  have hcard0 := hX0card i0 hi0
  -- F ≥ 4δ
  have hF : 4 * δ ≤ ∑ x ∈ (c.Xb i0), G.degree x := by
    have := Finset.card_nsmul_le_sum (c.Xb i0) (fun x => G.degree x) δ (fun x _ => S.hdeg x)
    simpa [hcard0, smul_eq_mul] using this
  -- outside part
  have hA : ∑ v ∈ Finset.univ \ c.Xall, degIn G (c.Xb i0) v ≤ 2 * (Fintype.card V - c.Xall.card) := by
    have := Finset.sum_le_card_nsmul (Finset.univ \ c.Xall) (fun v => degIn G (c.Xb i0) v) 2
      (fun v hv => h35 c hc i0 hi0 hzz v (Finset.mem_sdiff.mp hv).2)
    rw [Finset.card_univ_sdiff] at this
    simpa [smul_eq_mul, mul_comm] using this
  -- block part
  let h : Fin k → ℕ := fun j => (if c.link.IsOpen j then 12 else 0) +
    (if (c.link.mid j).isSome then 10 else 0) +
    (if G.Adj (P.start j) (P.finish j) then 8 else 0)
  have hsumh : ∑ j, h j = 12 * c.link.opens.card + 10 * c.link.mids.card +
      8 * (directs G P).card := by
    simp only [h, Finset.sum_add_distrib, Link.opens, Link.mids, directs]
    simp only [← Finset.sum_filter, Finset.sum_const, smul_eq_mul]
    ring
  have hhi0 : h i0 = 12 := by
    have h2 : ¬ (c.link.mid i0).isSome := by simp [hi0.2]
    simp only [h, if_pos hi0, if_neg h2, if_neg hi0.1]
  have hle : ∀ j ∈ Finset.univ.erase i0, ∑ x ∈ (c.Xb i0), degIn G (c.Xb j) x ≤ h j := by
    intro j hj
    have hji : j ≠ i0 := Finset.ne_of_mem_erase hj
    by_cases ho : c.link.IsOpen j
    · have := h34o c hc i0 hi0 hzz j ho hji
      simp only [h, if_pos ho]
      omega
    · by_cases hm : (c.link.mid j).isSome
      · have := h34m c hc i0 hi0 hzz j hm
        simp only [h, if_pos hm]
        omega
      · have hmn : c.link.mid j = none := by simpa using hm
        have ha : G.Adj (P.start j) (P.finish j) := by
          by_contra ha
          exact ho ⟨ha, hmn⟩
        have := claim34direct c i0 hi0 j ha
        simp only [h, if_pos ha]
        omega
  have hB : ∑ j, ∑ x ∈ (c.Xb i0), degIn G (c.Xb j) x ≤ 4 + (∑ j, h j - 12) := by
    rw [← Finset.add_sum_erase _ _ (Finset.mem_univ i0),
      ← Finset.add_sum_erase _ h (Finset.mem_univ i0), hhi0]
    have := Finset.sum_le_sum hle
    have := h34s c hc i0 hi0 hzz
    omega
  have hDc := hD c i0
  have hpart := c.link.card_partition
  have hu : 1 ≤ c.link.opens.card :=
    Finset.card_pos.mpr ⟨i0, by simp [Link.opens, hi0]⟩
  have hXle : c.Xall.card ≤ Fintype.card V := Finset.card_le_univ _
  have hDelta := S.two_mul_delta
  rw [hsumh] at hB
  omega

/-- **Top-level reduction** (§9): `EgawaKKY` follows from `ClaimConfigExists`,
`Lemma32` and `Lemma33` (each under `Setting`). -/
theorem egawaKKY_of_claims
    (hConf : ∀ {V : Type u} [Fintype V] [DecidableEq V] (G : SimpleGraph V)
      [DecidableRel G.Adj] {k : ℕ} (P : IndexedPairs (Fin k) V) (δ : ℕ),
      Setting G P δ → ClaimConfigExists G P)
    (h32 : ∀ {V : Type u} [Fintype V] [DecidableEq V] (G : SimpleGraph V)
      [DecidableRel G.Adj] {k : ℕ} (P : IndexedPairs (Fin k) V) (δ : ℕ),
      Setting G P δ → Lemma32 G P)
    (h33 : ∀ {V : Type u} [Fintype V] [DecidableEq V] (G : SimpleGraph V)
      [DecidableRel G.Adj] {k : ℕ} (P : IndexedPairs (Fin k) V) (δ : ℕ),
      Setting G P δ → Lemma33 G P) :
    EgawaKKY.{u} := by
  intro W _ _ H _ k δ _hk h3k hdeg h4 h5 P hP hne
  by_contra hnot
  have S : Setting H P δ := ⟨hP, hne, hnot, hdeg, h3k, h4, h5⟩
  obtain ⟨c, hc⟩ := claimOptExists (hConf H P δ S)
  apply hnot
  refine claimFinalLinkage hP hne c fun i hi => ?_
  obtain ⟨h1, h2⟩ := h32 H P δ S c hc i hi
  exact ⟨h1, h33 H P δ S c hc i hi, h2.symm⟩

/-- **Top-level reduction, fine-grained** (§9): `EgawaKKY` from Lemma 3.1, Lemma 3.2,
Claims 3.4 (self/open/mid), Claim 3.5 and the two counting facts. -/
theorem egawaKKY_of_fine_claims
    (h31 : ∀ {V : Type u} [Fintype V] [DecidableEq V] (G : SimpleGraph V)
      [DecidableRel G.Adj] {k : ℕ} (P : IndexedPairs (Fin k) V) (δ : ℕ),
      Setting G P δ → Lemma31 G P)
    (h32 : ∀ {V : Type u} [Fintype V] [DecidableEq V] (G : SimpleGraph V)
      [DecidableRel G.Adj] {k : ℕ} (P : IndexedPairs (Fin k) V) (δ : ℕ),
      Setting G P δ → Lemma32 G P)
    (h34s : ∀ {V : Type u} [Fintype V] [DecidableEq V] (G : SimpleGraph V)
      [DecidableRel G.Adj] {k : ℕ} (P : IndexedPairs (Fin k) V) (δ : ℕ),
      Setting G P δ → Claim34self G P)
    (h34o : ∀ {V : Type u} [Fintype V] [DecidableEq V] (G : SimpleGraph V)
      [DecidableRel G.Adj] {k : ℕ} (P : IndexedPairs (Fin k) V) (δ : ℕ),
      Setting G P δ → Claim34open G P)
    (h34m : ∀ {V : Type u} [Fintype V] [DecidableEq V] (G : SimpleGraph V)
      [DecidableRel G.Adj] {k : ℕ} (P : IndexedPairs (Fin k) V) (δ : ℕ),
      Setting G P δ → Claim34mid G P)
    (h35 : ∀ {V : Type u} [Fintype V] [DecidableEq V] (G : SimpleGraph V)
      [DecidableRel G.Adj] {k : ℕ} (P : IndexedPairs (Fin k) V) (δ : ℕ),
      Setting G P δ → Claim35 G P)
    (hX : ∀ {V : Type u} [Fintype V] [DecidableEq V] (G : SimpleGraph V)
      [DecidableRel G.Adj] {k : ℕ} (P : IndexedPairs (Fin k) V) (δ : ℕ),
      Setting G P δ → ClaimXcard G P)
    (hD : ∀ {V : Type u} [Fintype V] [DecidableEq V] (G : SimpleGraph V)
      [DecidableRel G.Adj] {k : ℕ} (P : IndexedPairs (Fin k) V) (δ : ℕ),
      Setting G P δ → ClaimDoubleCount G P) :
    EgawaKKY.{u} :=
  egawaKKY_of_claims
    (fun G _ _ P δ S => claimConfigExists_of_lemma31 (h31 G P δ S))
    h32
    (fun G _ _ P δ S => lemma33_of_claims S (h34s G P δ S) (h34o G P δ S) (h34m G P δ S)
      (h35 G P δ S) (hX G P δ S) (hD G P δ S))

end Proved

end KKY
end HadwigerConstant


==> anc/lean/HadwigerConstant/KKYMain.lean <==
import HadwigerConstant.KKYProofs
import HadwigerConstant.TW16Main

/-!
# Kawarabayashi–Kostochka–Yu discharges the black box of Thomas–Wollan Theorem 1.6

`HadwigerConstant.KKY.egawaKKY` proves `HadwigerConstant.TW16.EgawaKKY` (TW Theorem 4.1,
the upper bound of Kawarabayashi–Kostochka–Yu, CPC 2006).  Plugging it into
`theorem16Strong_of_egawaKKY` gives Thomas–Wollan Theorem 1.6 unconditionally.
-/

namespace HadwigerConstant

open HadwigerConstant.TW16

universe u

/-- **TW Theorem 4.1** (Kawarabayashi–Kostochka–Yu, upper bound), unconditionally. -/
theorem egawaKKY_holds : EgawaKKY.{u} := KKY.egawaKKY.{u}

/-- **TW Theorem 1.6** (strong form), unconditionally. -/
theorem theorem16Strong_holds : Theorem16Strong.{u} :=
  theorem16Strong_of_egawaKKY egawaKKY_holds

/-- **TW Theorem 1.6** in Norin–Steiner's form, unconditionally. -/
theorem theorem16_holds : Theorem16.{u} :=
  theorem16_of_strong theorem16Strong_holds

#print axioms egawaKKY_holds
#print axioms theorem16Strong_holds
#print axioms theorem16_holds

end HadwigerConstant


==> anc/lean/HadwigerConstant/KKYProofs.lean <==
import HadwigerConstant.KKYDefs

/-!
# Kawarabayashi–Kostochka–Yu, upper bound: proofs of the claims

Proofs of the claim `Prop`s of `HadwigerConstant/KKYDefs.lean`, following
`HadwigerConstant/KKY_blueprint.md`.  No `sorry`.

* `claimHall` (§3, Hall's theorem with `u − 1` dummy vertices);
* `lemma31` (§4; from `Setting` and `ClaimHall`);
* `lemma32` (§6; uses only `Opt`, the swaps (S1)–(S3) and Fact D; the count is done
  block by block: `deg s + deg z ≤ (n − |X|) + Σ_{j≠i₀}(|X_j| + 2) + 2 = n + 2k − 4`);
* `claim34self`, `claim34open`, `claim34mid`, `claim35` (§7; `Opt` only);
* `claimXcard`, `claimDoubleCount` (§7; distinct terminals);
* `claimConfigExists`, `lemma33` (under `Setting`);
* `egawaKKY : EgawaKKY` (via `egawaKKY_of_fine_claims`).

Swap machinery (§5): `Config.ofSlots` builds a configuration from a slot function
`Fin k → Bool → V`; `Config.replace` (S1), `Config.swap` (S2), `Config.midSwap` (S3),
`Link.Max.no_cn`/`no_cn2` (S4); `Config.Opt.not_better1/2` turn a modified configuration
into an inequality between per-pair contributions.
-/

namespace HadwigerConstant
namespace KKY

open HadwigerLean HadwigerLean.Linkedness
open HadwigerConstant.TW16 (EgawaKKY degIn term)

set_option linter.unusedSectionVars false

universe u

variable {V : Type u} [Fintype V] [DecidableEq V]

/-! ## Generic sum helpers -/

section Helpers

theorem sum_insert_le' {α : Type*} [DecidableEq α] (f : α → ℕ) (a : α) (s : Finset α) :
    ∑ x ∈ insert a s, f x ≤ f a + ∑ x ∈ s, f x := by
  by_cases h : a ∈ s
  · rw [Finset.insert_eq_of_mem h]; omega
  · rw [Finset.sum_insert h]

theorem sum_union_le' {α : Type*} [DecidableEq α] (f : α → ℕ) (s t : Finset α) :
    ∑ x ∈ s ∪ t, f x ≤ ∑ x ∈ s, f x + ∑ x ∈ t, f x := by
  have := Finset.sum_union_inter (s₁ := s) (s₂ := t) (f := f)
  omega

theorem sum_pair_le {α : Type*} [DecidableEq α] (f : α → ℕ) (a b : α) :
    ∑ x ∈ ({a, b} : Finset α), f x ≤ f a + f b := by
  refine (sum_insert_le' f a {b}).trans ?_
  simp

theorem sum_change1 {ι : Type*} [DecidableEq ι] {s : Finset ι} {f g : ι → ℕ} {a : ι}
    (ha : a ∈ s) (h : ∀ i ∈ s, i ≠ a → f i = g i) :
    ∑ i ∈ s, f i + g a = ∑ i ∈ s, g i + f a := by
  have h1 : f a + ∑ i ∈ s.erase a, f i = ∑ i ∈ s, f i := Finset.add_sum_erase s f ha
  have h2 : g a + ∑ i ∈ s.erase a, g i = ∑ i ∈ s, g i := Finset.add_sum_erase s g ha
  have h3 : ∑ i ∈ s.erase a, f i = ∑ i ∈ s.erase a, g i :=
    Finset.sum_congr rfl (fun i hi => h i (Finset.mem_of_mem_erase hi)
      (Finset.ne_of_mem_erase hi))
  omega

theorem sum_change2 {ι : Type*} [DecidableEq ι] {s : Finset ι} {f g : ι → ℕ} {a b : ι}
    (ha : a ∈ s) (hb : b ∈ s) (hab : a ≠ b) (h : ∀ i ∈ s, i ≠ a → i ≠ b → f i = g i) :
    ∑ i ∈ s, f i + g a + g b = ∑ i ∈ s, g i + f a + f b := by
  have hb' : b ∈ s.erase a := Finset.mem_erase.mpr ⟨hab.symm, hb⟩
  have h1 : f a + ∑ i ∈ s.erase a, f i = ∑ i ∈ s, f i := Finset.add_sum_erase s f ha
  have h2 : g a + ∑ i ∈ s.erase a, g i = ∑ i ∈ s, g i := Finset.add_sum_erase s g ha
  have h1' : f b + ∑ i ∈ (s.erase a).erase b, f i = ∑ i ∈ s.erase a, f i :=
    Finset.add_sum_erase _ f hb'
  have h2' : g b + ∑ i ∈ (s.erase a).erase b, g i = ∑ i ∈ s.erase a, g i :=
    Finset.add_sum_erase _ g hb'
  have h3 : ∑ i ∈ (s.erase a).erase b, f i = ∑ i ∈ (s.erase a).erase b, g i :=
    Finset.sum_congr rfl (fun i hi => h i (Finset.mem_of_mem_erase (Finset.mem_of_mem_erase hi))
      (Finset.ne_of_mem_erase (Finset.mem_of_mem_erase hi)) (Finset.ne_of_mem_erase hi))
  omega

theorem ite_le_one (p : Prop) [Decidable p] : (if p then 1 else 0 : ℕ) ≤ 1 := by
  split_ifs <;> simp

theorem ite_add_le_one {p q : Prop} [Decidable p] [Decidable q] (h : ¬ (p ∧ q)) :
    (if p then 1 else 0 : ℕ) + (if q then 1 else 0) ≤ 1 := by
  split_ifs <;> simp_all

theorem ite_of_neg {p : Prop} [Decidable p] (h : ¬ p) : (if p then 1 else 0 : ℕ) = 0 := by
  simp [h]

theorem ite_of_pos {p : Prop} [Decidable p] (h : p) : (if p then 1 else 0 : ℕ) = 1 := by
  simp [h]

end Helpers

section Basic

variable {G : SimpleGraph V} [DecidableRel G.Adj] {k : ℕ} {P : IndexedPairs (Fin k) V}

theorem degIn_eq_sum (A : Finset V) (x : V) :
    degIn G A x = ∑ y ∈ A, if G.Adj x y then 1 else 0 := by
  unfold degIn
  rw [← Finset.card_filter]
  congr 1
  ext y
  simp [and_comm]

/-- Symmetric double counting. -/
theorem sum_degIn_comm (A B : Finset V) :
    ∑ x ∈ A, degIn G B x = ∑ v ∈ B, degIn G A v := by
  simp only [degIn_eq_sum]
  rw [Finset.sum_comm]
  refine Finset.sum_congr rfl fun v _ => Finset.sum_congr rfl fun x _ => ?_
  simp [G.adj_comm]

theorem degIn_le_card (A : Finset V) (x : V) : degIn G A x ≤ A.card :=
  Finset.card_le_card Finset.inter_subset_right

/-! ### Blocks -/

theorem Link.mid_none_of_adj (L : Link G P) {j : Fin k} (hj : G.Adj (P.start j) (P.finish j)) :
    L.mid j = none := by
  rcases hm : L.mid j with _ | y
  · rfl
  · exact absurd hj (L.ok j y hm).1

theorem Config.mem_pathList_of_mem_Xb (c : Config G P) {j : Fin k} {x : V}
    (hx : x ∈ c.Xb j) : x ∈ c.pathList j := by
  unfold Config.Xb at hx
  unfold Config.pathList
  by_cases ha : G.Adj (P.start j) (P.finish j)
  · have hm := c.link.mid_none_of_adj ha
    have ho : ¬ c.link.IsOpen j := fun h => h.1 ha
    rw [if_neg ho, hm] at hx
    rw [if_pos ha]
    simpa using hx
  · rw [if_neg ha]
    rcases hm : c.link.mid j with _ | y
    · have ho : c.link.IsOpen j := ⟨ha, hm⟩
      rw [if_pos ho, hm] at hx
      simp only [Option.toFinset_none, Finset.union_empty, Finset.mem_union,
        Finset.mem_insert, Finset.mem_singleton] at hx
      simp only [Option.elim, List.mem_cons, List.not_mem_nil, or_false]
      tauto
    · have ho : ¬ c.link.IsOpen j := fun h => by have h2 := h.2; simp [hm] at h2
      rw [if_neg ho, hm] at hx
      simp only [Option.toFinset_some, Finset.union_empty, Finset.mem_union,
        Finset.mem_insert, Finset.mem_singleton] at hx
      simp only [Option.elim, List.mem_cons, List.not_mem_nil, or_false]
      tauto

theorem Config.Xb_disjoint (c : Config G P) (hP : P.DisjointTerminals) {i j : Fin k}
    (hij : i ≠ j) : Disjoint (c.Xb i) (c.Xb j) :=
  Finset.disjoint_left.mpr fun _ hi hj =>
    c.pathList_disj hP hij (c.mem_pathList_of_mem_Xb hi) (c.mem_pathList_of_mem_Xb hj)

theorem Config.Xb_open (c : Config G P) {j : Fin k} (hj : c.link.IsOpen j) :
    c.Xb j = {P.start j, P.finish j, c.z j, c.z' j} := by
  unfold Config.Xb
  rw [if_pos hj, hj.2]
  ext x; simp; tauto

theorem Config.Xb_mid (c : Config G P) {j : Fin k} {y : V} (hy : c.link.mid j = some y) :
    c.Xb j = {P.start j, P.finish j, y} := by
  have ho : ¬ c.link.IsOpen j := fun h => by have h2 := h.2; simp [hy] at h2
  unfold Config.Xb
  rw [if_neg ho, hy]
  ext x; simp

theorem Config.Xb_direct (c : Config G P) {j : Fin k} (hj : G.Adj (P.start j) (P.finish j)) :
    c.Xb j = {P.start j, P.finish j} := by
  have ho : ¬ c.link.IsOpen j := fun h => h.1 hj
  unfold Config.Xb
  rw [if_neg ho, c.link.mid_none_of_adj hj]
  simp

theorem Config.Xb_card (c : Config G P) (hne : ∀ i, P.start i ≠ P.finish i) (j : Fin k) :
    (c.Xb j).card = (if c.link.IsOpen j then 4 else 0) +
      (if (c.link.mid j).isSome then 3 else 0) +
      (if G.Adj (P.start j) (P.finish j) then 2 else 0) := by
  have hs := start_mem_terminalFinset P j
  have ht := finish_mem_terminalFinset P j
  by_cases ha : G.Adj (P.start j) (P.finish j)
  · have hm := c.link.mid_none_of_adj ha
    have ho : ¬ c.link.IsOpen j := fun h => h.1 ha
    rw [c.Xb_direct ha, if_neg ho, hm, if_pos ha]
    simp [Finset.card_pair (hne j)]
  · rcases hm : c.link.mid j with _ | y
    · have ho : c.link.IsOpen j := ⟨ha, hm⟩
      obtain ⟨hz, hz', hzz⟩ := c.zM j ho
      rw [c.Xb_open ho, if_pos ho, if_neg ha]
      have e1 : P.start j ≠ c.z j := fun e => hz (e ▸ hs)
      have e2 : P.start j ≠ c.z' j := fun e => hz' (e ▸ hs)
      have e3 : P.finish j ≠ c.z j := fun e => hz (e ▸ ht)
      have e4 : P.finish j ≠ c.z' j := fun e => hz' (e ▸ ht)
      rw [Finset.card_insert_of_notMem (by simp [hne j, e1, e2]),
        Finset.card_insert_of_notMem (by simp [e3, e4]), Finset.card_pair hzz]
      simp
    · have ho : ¬ c.link.IsOpen j := fun h => by have h2 := h.2; simp [hm] at h2
      obtain ⟨-, hy, -, -⟩ := c.link.ok j y hm
      have e1 : P.start j ≠ y := fun e => hy (e ▸ hs)
      have e3 : P.finish j ≠ y := fun e => hy (e ▸ ht)
      rw [c.Xb_mid hm, if_neg ho, if_neg ha]
      rw [Finset.card_insert_of_notMem (by simp [hne j, e1]), Finset.card_pair e3]
      simp

theorem Config.Xall_card_eq_sum (c : Config G P) (hP : P.DisjointTerminals) :
    c.Xall.card = ∑ j, (c.Xb j).card := by
  unfold Config.Xall
  rw [Finset.card_biUnion]
  intro i _ j _ hij
  exact c.Xb_disjoint hP hij

theorem Config.Xall_card (c : Config G P) (hP : P.DisjointTerminals)
    (hne : ∀ i, P.start i ≠ P.finish i) :
    c.Xall.card = 4 * c.link.opens.card + 3 * c.link.mids.card + 2 * (directs G P).card := by
  rw [c.Xall_card_eq_sum hP]
  simp only [c.Xb_card hne, Finset.sum_add_distrib, Link.opens, Link.mids, directs]
  simp only [← Finset.sum_filter, Finset.sum_const, smul_eq_mul]
  ring

theorem claimXcard (hP : P.DisjointTerminals) (hne : ∀ i, P.start i ≠ P.finish i) :
    ClaimXcard G P := by
  intro c
  refine ⟨c.Xall_card hP hne, fun i0 hi0 => ?_⟩
  rw [c.Xb_card hne, if_pos hi0, if_neg (by simp [hi0.2]), if_neg hi0.1]

theorem degIn_biUnion (s : Finset (Fin k)) (t : Fin k → Finset V)
    (ht : (s : Set (Fin k)).PairwiseDisjoint t) (x : V) :
    degIn G (s.biUnion t) x = ∑ j ∈ s, degIn G (t j) x := by
  simp only [degIn_eq_sum]
  rw [Finset.sum_biUnion ht]

theorem Config.degree_split (c : Config G P) (hP : P.DisjointTerminals) (x : V) :
    G.degree x = degIn G (Finset.univ \ c.Xall) x + ∑ j, degIn G (c.Xb j) x := by
  have h1 : ∑ j, degIn G (c.Xb j) x = degIn G c.Xall x := by
    unfold Config.Xall
    rw [degIn_biUnion]
    intro i _ j _ hij
    exact c.Xb_disjoint hP hij
  rw [h1]
  simp only [degIn_eq_sum]
  rw [Finset.sum_sdiff (Finset.subset_univ _)]
  rw [← G.card_neighborFinset_eq_degree, ← Finset.card_filter]
  congr 1
  ext y; simp

theorem claimDoubleCount (hP : P.DisjointTerminals) : ClaimDoubleCount G P := by
  intro c i0
  rw [Finset.sum_congr rfl (fun x _ => c.degree_split hP x), Finset.sum_add_distrib,
    Finset.sum_comm (s := c.Xb i0) (t := Finset.univ), sum_degIn_comm]

end Basic

/-! ## Slots and modified configurations (§5, swap facts S1–S4) -/

section Slots

variable {G : SimpleGraph V} [DecidableRel G.Adj] {k : ℕ} {P : IndexedPairs (Fin k) V}

/-- The free vertex in slot `(i, b)`: `z_i` (`b = true`) or `z'_i` (`b = false`). -/
def Config.zs (c : Config G P) (i : Fin k) : Bool → V
  | true => c.z i
  | false => c.z' i

@[simp] theorem Config.zs_true (c : Config G P) (i : Fin k) : c.zs i true = c.z i := rfl
@[simp] theorem Config.zs_false (c : Config G P) (i : Fin k) : c.zs i false = c.z' i := rfl

theorem Config.zs_notM (c : Config G P) {i : Fin k} (hi : c.link.IsOpen i) (b : Bool) :
    c.zs i b ∉ terminalFinset P := by
  cases b
  · exact (c.zM i hi).2.1
  · exact (c.zM i hi).1

theorem Config.zs_notmid (c : Config G P) {i : Fin k} (hi : c.link.IsOpen i) (b : Bool)
    (j : Fin k) : c.link.mid j ≠ some (c.zs i b) := by
  cases b
  · exact (c.zmid i hi j).2
  · exact (c.zmid i hi j).1

theorem Config.zs_inj (c : Config G P) {i i' : Fin k} (hi : c.link.IsOpen i)
    (hi' : c.link.IsOpen i') {b b' : Bool} (h : c.zs i b = c.zs i' b') : i = i' ∧ b = b' := by
  by_cases hii : i = i'
  · subst hii
    refine ⟨rfl, ?_⟩
    cases b <;> cases b'
    · rfl
    · exact absurd h.symm (c.zM i hi).2.2
    · exact absurd h (c.zM i hi).2.2
    · rfl
  · exfalso
    have d := c.zdisj i i' hi hi' hii
    have d' := c.zdisj i' i hi' hi (Ne.symm hii)
    cases b <;> cases b'
    · exact d.2.2 h
    · exact d'.2.1 h.symm
    · exact d.2.1 h
    · exact d.1 h

theorem Config.zs_ne_of_ne (c : Config G P) {i i' : Fin k} (hi : c.link.IsOpen i)
    (hi' : c.link.IsOpen i') {b b' : Bool} (h : ¬ (i = i' ∧ b = b')) : c.zs i b ≠ c.zs i' b' :=
  fun e => h (c.zs_inj hi hi' e)

/-- A configuration from a link and a slot function. -/
def Config.ofSlots (L : Link G P) (f : Fin k → Bool → V)
    (hM : ∀ i b, L.IsOpen i → f i b ∉ terminalFinset P)
    (hmid : ∀ i b, L.IsOpen i → ∀ j, L.mid j ≠ some (f i b))
    (hinj : ∀ i b i' b', L.IsOpen i → L.IsOpen i' → f i b = f i' b' → i = i' ∧ b = b') :
    Config G P where
  link := L
  z := fun i => f i true
  z' := fun i => f i false
  zM := fun i hi => ⟨hM i true hi, hM i false hi,
    fun h => Bool.noConfusion (hinj i true i false hi hi h).2⟩
  zmid := fun i hi j => ⟨hmid i true hi j, hmid i false hi j⟩
  zdisj := fun _ _ hi hj hij => ⟨fun h => hij (hinj _ _ _ _ hi hj h).1,
    fun h => hij (hinj _ _ _ _ hi hj h).1, fun h => hij (hinj _ _ _ _ hi hj h).1⟩

theorem Config.ofSlots_zs (L : Link G P) (f : Fin k → Bool → V) hM hmid hinj (i : Fin k)
    (b : Bool) : (Config.ofSlots (G := G) L f hM hmid hinj).zs i b = f i b := by
  cases b <;> rfl

/-- Per-slot contribution to `good`. -/
noncomputable def Config.gs (c : Config G P) (i : Fin k) (b : Bool) : ℕ :=
  if G.Adj (term P i b) (c.zs i b) then 1 else 0

/-- Per-pair contribution to `good`. -/
noncomputable def Config.pv (c : Config G P) (i : Fin k) : ℕ := c.gs i true + c.gs i false

/-- Per-pair contribution to `zz`. -/
noncomputable def Config.zp (c : Config G P) (i : Fin k) : ℕ :=
  if G.Adj (c.z i) (c.z' i) then 1 else 0

theorem Config.good_eq (c : Config G P) : c.good = ∑ i ∈ c.link.opens, c.pv i := rfl

theorem Config.zz_eq (c : Config G P) : c.zz = ∑ i ∈ c.link.opens, c.zp i := rfl

theorem Config.pv_eq (c : Config G P) (i : Fin k) (b : Bool) :
    c.pv i = c.gs i b + c.gs i (!b) := by
  cases b <;> simp [Config.pv, add_comm]

theorem Config.gs_le (c : Config G P) (i : Fin k) (b : Bool) : c.gs i b ≤ 1 := ite_le_one _

theorem Config.zp_eq (c : Config G P) (i : Fin k) (b : Bool) :
    c.zp i = if G.Adj (c.zs i b) (c.zs i (!b)) then 1 else 0 := by
  cases b
  · simp [Config.zp, G.adj_comm]
  · simp [Config.zp]

/-! ### Links -/

theorem Link.isOpen_iff (L : Link G P) (i : Fin k) :
    L.IsOpen i ↔ ¬ G.Adj (P.start i) (P.finish i) ∧ (L.mid i).isSome = false := by
  unfold Link.IsOpen
  rcases L.mid i with _ | y <;> simp

theorem Link.mem_linked (L : Link G P) (i : Fin k) :
    i ∈ L.linked ↔ G.Adj (P.start i) (P.finish i) ∨ (L.mid i).isSome := by
  simp [Link.linked]

/-- Extending a maximum link to an open pair is impossible (S4). -/
theorem Link.Max.not_extend {L : Link G P} (hL : L.Max) (L' : Link G P)
    (hsub : ∀ i, (L.mid i).isSome → (L'.mid i).isSome) {i : Fin k} (hi : L.IsOpen i)
    (hi' : (L'.mid i).isSome) : False := by
  have hss : L.linked ⊂ L'.linked := by
    refine Finset.ssubset_iff_subset_ne.mpr ⟨fun j hj => ?_, fun he => ?_⟩
    · rw [Link.mem_linked] at hj ⊢
      exact hj.imp id (hsub j)
    · have : i ∈ L'.linked := (Link.mem_linked _ _).mpr (Or.inr hi')
      rw [← he, Link.mem_linked] at this
      rcases this with h | h
      · exact hi.1 h
      · rw [hi.2] at h; exact Bool.noConfusion h
  exact absurd (hL L') (not_le.mpr (Finset.card_lt_card hss))

theorem Link.Max.of_isSome_eq {L : Link G P} (hL : L.Max) (L' : Link G P)
    (h : ∀ i, (L'.mid i).isSome = (L.mid i).isSome) :
    L'.Max ∧ (∀ i, L'.IsOpen i ↔ L.IsOpen i) ∧ L'.opens = L.opens := by
  have hlk : L'.linked = L.linked := by
    ext i; simp [Link.mem_linked, h]
  have ho : ∀ i, L'.IsOpen i ↔ L.IsOpen i := fun i => by
    rw [Link.isOpen_iff, Link.isOpen_iff, h]
  refine ⟨fun L'' => hlk ▸ hL L'', ho, ?_⟩
  ext i; simp [Link.mem_opens, ho]

/-- Setting the middle vertex of pair `j` to `v`. -/
def Link.set (L : Link G P) (j : Fin k) (v : V) (hnd : ¬ G.Adj (P.start j) (P.finish j))
    (hv : v ∉ terminalFinset P) (hs : G.Adj (P.start j) v) (ht : G.Adj (P.finish j) v)
    (hfree : ∀ j', j' ≠ j → L.mid j' ≠ some v) : Link G P where
  mid := Function.update L.mid j (some v)
  ok := by
    intro i y hy
    by_cases hij : i = j
    · subst hij
      simp only [Function.update_self, Option.some.injEq] at hy
      subst hy
      exact ⟨hnd, hv, hs, ht⟩
    · rw [Function.update_of_ne hij] at hy
      exact L.ok i y hy
  inj := by
    intro i i' y hi hi'
    by_cases hij : i = j <;> by_cases hij' : i' = j
    · rw [hij, hij']
    · subst hij
      simp only [Function.update_self, Option.some.injEq] at hi
      subst hi
      rw [Function.update_of_ne hij'] at hi'
      exact absurd hi' (hfree i' hij')
    · subst hij'
      simp only [Function.update_self, Option.some.injEq] at hi'
      subst hi'
      rw [Function.update_of_ne hij] at hi
      exact absurd hi (hfree i hij)
    · rw [Function.update_of_ne hij] at hi
      rw [Function.update_of_ne hij'] at hi'
      exact L.inj i i' y hi hi'

theorem Link.set_mid (L : Link G P) (j : Fin k) (v : V) hnd hv hs ht hfree (i : Fin k) :
    (L.set j v hnd hv hs ht hfree).mid i = if i = j then some v else L.mid i := by
  simp only [Link.set, Function.update_apply]

/-- (S4), first form: no free vertex is a common neighbour of an open pair. -/
theorem Link.Max.no_cn {L : Link G P} (hL : L.Max) {i : Fin k} (hi : L.IsOpen i) {v : V}
    (hvM : v ∉ terminalFinset P) (hvmid : ∀ j, L.mid j ≠ some v)
    (hs : G.Adj (P.start i) v) (ht : G.Adj (P.finish i) v) : False :=
  hL.not_extend (L.set i v hi.1 hvM hs ht (fun j _ => hvmid j))
    (fun j hj => by
      rw [Link.set_mid]; split_ifs
      · rfl
      · exact hj)
    hi (by rw [Link.set_mid, if_pos rfl]; rfl)

/-- (S4), second form. -/
theorem Link.Max.no_cn2 {L : Link G P} (hL : L.Max) {i j : Fin k} (hi : L.IsOpen i) {y w : V}
    (hy : L.mid j = some y) (hsy : G.Adj (P.start i) y) (hty : G.Adj (P.finish i) y)
    (hwM : w ∉ terminalFinset P) (hwmid : ∀ j', L.mid j' ≠ some w)
    (hsw : G.Adj (P.start j) w) (htw : G.Adj (P.finish j) w) : False := by
  have hij : i ≠ j := fun e => by subst e; have h2 := hi.2; rw [hy] at h2; simp at h2
  have hwy : w ≠ y := fun e => hwmid j (e ▸ hy)
  have hyM : y ∉ terminalFinset P := (L.ok j y hy).2.1
  let L1 := L.set j w (L.ok j y hy).1 hwM hsw htw (fun j' _ => hwmid j')
  have hfree : ∀ j', j' ≠ i → L1.mid j' ≠ some y := by
    intro j' _
    rw [Link.set_mid]
    split_ifs with h
    · exact fun e => hwy (Option.some.inj e)
    · exact fun e => h (L.inj j' j y e hy)
  let L2 := L1.set i y hi.1 hyM hsy hty hfree
  refine hL.not_extend L2 (fun j' hj' => ?_) hi ?_
  · rw [Link.set_mid, Link.set_mid]
    split_ifs <;> first | rfl | exact hj'
  · rw [Link.set_mid, if_pos rfl]; rfl

/-! ### Membership in `X` -/

theorem Config.start_mem_Xb (c : Config G P) (j : Fin k) : P.start j ∈ c.Xb j := by
  unfold Config.Xb; simp

theorem Config.finish_mem_Xb (c : Config G P) (j : Fin k) : P.finish j ∈ c.Xb j := by
  unfold Config.Xb; simp

theorem Config.mid_mem_Xb (c : Config G P) {j : Fin k} {y : V} (hy : c.link.mid j = some y) :
    y ∈ c.Xb j := by
  unfold Config.Xb; simp [hy]

theorem Config.zs_mem_Xb (c : Config G P) {j : Fin k} (hj : c.link.IsOpen j) (b : Bool) :
    c.zs j b ∈ c.Xb j := by
  unfold Config.Xb; cases b <;> simp [hj]

theorem Config.mem_Xall (c : Config G P) {j : Fin k} {x : V} (h : x ∈ c.Xb j) : x ∈ c.Xall :=
  Finset.mem_biUnion.mpr ⟨j, Finset.mem_univ _, h⟩

theorem Config.not_mem_Xall (c : Config G P) {v : V} (hv : v ∉ c.Xall) :
    v ∉ terminalFinset P ∧ (∀ j, c.link.mid j ≠ some v) ∧
      (∀ i b, c.link.IsOpen i → c.zs i b ≠ v) := by
  refine ⟨fun hM => ?_, fun j hj => hv (c.mem_Xall (c.mid_mem_Xb hj)),
    fun i b hi he => hv (c.mem_Xall (he ▸ c.zs_mem_Xb hi b))⟩
  rcases (mem_terminalFinset P v).mp hM with ⟨j, rfl⟩ | ⟨j, rfl⟩
  · exact hv (c.mem_Xall (c.start_mem_Xb j))
  · exact hv (c.mem_Xall (c.finish_mem_Xb j))

end Slots

/-! ## Modified configurations and optimality -/

section Modify

variable {G : SimpleGraph V} [DecidableRel G.Adj] {k : ℕ} {P : IndexedPairs (Fin k) V}

theorem Config.zp_def (c : Config G P) (i : Fin k) :
    c.zp i = if G.Adj (c.zs i true) (c.zs i false) then 1 else 0 := rfl

theorem Config.gs_of_adj (c : Config G P) {i : Fin k} {b : Bool}
    (h : G.Adj (term P i b) (c.zs i b)) : c.gs i b = 1 := by
  simp [Config.gs, h]

theorem Config.gs_of_not (c : Config G P) {i : Fin k} {b : Bool}
    (h : ¬ G.Adj (term P i b) (c.zs i b)) : c.gs i b = 0 := by
  simp [Config.gs, h]

theorem Config.gs_congr {c c' : Config G P} {i : Fin k} {b : Bool}
    (h : c'.zs i b = c.zs i b) : c'.gs i b = c.gs i b := by
  simp [Config.gs, h]

theorem Config.pv_zp_congr {c c' : Config G P} {i : Fin k}
    (h : ∀ β, c'.zs i β = c.zs i β) : c'.pv i = c.pv i ∧ c'.zp i = c.zp i := by
  refine ⟨?_, ?_⟩
  · simp only [Config.pv, Config.gs_congr (h true), Config.gs_congr (h false)]
  · simp only [Config.zp_def, h]

/-- (S1) Replacing the value of slot `(i0, b)` by a vertex `w ∉ X`. -/
def Config.replace (c : Config G P) (i0 : Fin k) (b : Bool) (w : V)
    (hwM : w ∉ terminalFinset P) (hwmid : ∀ j, c.link.mid j ≠ some w)
    (hwfree : ∀ i β, c.link.IsOpen i → c.zs i β ≠ w) : Config G P :=
  Config.ofSlots c.link (fun i β => if i = i0 ∧ β = b then w else c.zs i β)
    (by
      intro i β hi
      try dsimp only
      split_ifs
      · exact hwM
      · exact c.zs_notM hi β)
    (by
      intro i β hi j
      try dsimp only
      split_ifs
      · exact hwmid j
      · exact c.zs_notmid hi β j)
    (by
      intro i β i' β' hi hi' h
      try dsimp only at h
      split_ifs at h with h1 h2 h2
      · exact ⟨h1.1.trans h2.1.symm, h1.2.trans h2.2.symm⟩
      · exact absurd h.symm (hwfree i' β' hi')
      · exact absurd h (hwfree i β hi)
      · exact c.zs_inj hi hi' h)

theorem Config.replace_zs (c : Config G P) (i0 : Fin k) (b : Bool) (w : V) hwM hwmid hwfree
    (i : Fin k) (β : Bool) :
    (c.replace i0 b w hwM hwmid hwfree).zs i β = if i = i0 ∧ β = b then w else c.zs i β :=
  Config.ofSlots_zs _ _ _ _ _ i β

theorem swap_open {k : ℕ} {Op : Fin k → Prop} {p q : Fin k × Bool} (hp : Op p.1) (hq : Op q.1)
    (x : Fin k × Bool) (hx : Op x.1) : Op (Equiv.swap p q x).1 := by
  rw [Equiv.swap_apply_def]
  split_ifs
  · exact hq
  · exact hp
  · exact hx

/-- (S2) Exchanging the values of two slots. -/
def Config.swap (c : Config G P) (p q : Fin k × Bool) (hp : c.link.IsOpen p.1)
    (hq : c.link.IsOpen q.1) : Config G P :=
  Config.ofSlots c.link
    (fun i β => c.zs (Equiv.swap p q (i, β)).1 (Equiv.swap p q (i, β)).2)
    (fun i β hi => c.zs_notM (swap_open hp hq (i, β) hi) _)
    (fun i β hi j => c.zs_notmid (swap_open hp hq (i, β) hi) _ j)
    (by
      intro i β i' β' hi hi' h
      have h2 := c.zs_inj (swap_open hp hq (i, β) hi) (swap_open hp hq (i', β') hi') h
      have h3 : Equiv.swap p q (i, β) = Equiv.swap p q (i', β') := Prod.ext h2.1 h2.2
      have h4 := (Equiv.swap p q).injective h3
      simp only [Prod.mk.injEq] at h4
      exact h4)

theorem Config.swap_zs (c : Config G P) (p q : Fin k × Bool) hp hq (i : Fin k) (β : Bool) :
    (c.swap p q hp hq).zs i β =
      c.zs (Equiv.swap p q (i, β)).1 (Equiv.swap p q (i, β)).2 :=
  Config.ofSlots_zs _ _ _ _ _ i β

/-- The link of (S3): pair `j` gets the middle vertex `z = c.zs i0 b`. -/
def Config.midLink (c : Config G P) {i0 j : Fin k} (hi0 : c.link.IsOpen i0) (b : Bool) {y : V}
    (hy : c.link.mid j = some y) (hs : G.Adj (P.start j) (c.zs i0 b))
    (ht : G.Adj (P.finish j) (c.zs i0 b)) : Link G P :=
  c.link.set j (c.zs i0 b) (c.link.ok j y hy).1 (c.zs_notM hi0 b) hs ht
    (fun j' _ => c.zs_notmid hi0 b j')

theorem Config.midLink_mid (c : Config G P) {i0 j : Fin k} (hi0 : c.link.IsOpen i0) (b : Bool)
    {y : V} (hy : c.link.mid j = some y) hs ht (i : Fin k) :
    (c.midLink hi0 b hy hs ht).mid i = if i = j then some (c.zs i0 b) else c.link.mid i :=
  Link.set_mid _ _ _ _ _ _ _ _ i

theorem Config.midLink_isSome (c : Config G P) {i0 j : Fin k} (hi0 : c.link.IsOpen i0)
    (b : Bool) {y : V} (hy : c.link.mid j = some y) hs ht (i : Fin k) :
    ((c.midLink hi0 b hy hs ht).mid i).isSome = (c.link.mid i).isSome := by
  rw [Config.midLink_mid]
  split_ifs with h
  · subst h; simp [hy]
  · rfl

/-- (S3) Exchanging the free vertex in slot `(i0, b)` with the middle vertex `y` of `j`. -/
def Config.midSwap (c : Config G P) {i0 j : Fin k} (hi0 : c.link.IsOpen i0) (b : Bool) {y : V}
    (hy : c.link.mid j = some y) (hs : G.Adj (P.start j) (c.zs i0 b))
    (ht : G.Adj (P.finish j) (c.zs i0 b)) : Config G P :=
  have hop : ∀ i, (c.midLink hi0 b hy hs ht).IsOpen i → c.link.IsOpen i := fun i h => by
    rw [Link.isOpen_iff] at h ⊢
    rwa [Config.midLink_isSome] at h
  have hwy : c.zs i0 b ≠ y := fun e => c.zs_notmid hi0 b j (e ▸ hy)
  Config.ofSlots (c.midLink hi0 b hy hs ht) (fun i β => if i = i0 ∧ β = b then y else c.zs i β)
    (by
      intro i β hi
      try dsimp only
      split_ifs
      · exact (c.link.ok j y hy).2.1
      · exact c.zs_notM (hop i hi) β)
    (by
      intro i β hi j'
      try dsimp only
      rw [Config.midLink_mid]
      split_ifs with h2 h1 h1
      · exact fun e => hwy (Option.some.inj e)
      · exact fun e => c.zs_ne_of_ne hi0 (hop i hi)
          (fun h => h1 ⟨h.1.symm, h.2.symm⟩) (Option.some.inj e)
      · exact fun e => h2 (c.link.inj j' j y e hy)
      · exact c.zs_notmid (hop i hi) β j')
    (by
      intro i β i' β' hi hi' h
      try dsimp only at h
      split_ifs at h with h1 h2 h2
      · exact ⟨h1.1.trans h2.1.symm, h1.2.trans h2.2.symm⟩
      · exact absurd (h ▸ hy) (c.zs_notmid (hop i' hi') β' j)
      · exact absurd (h.symm ▸ hy) (c.zs_notmid (hop i hi) β j)
      · exact c.zs_inj (hop i hi) (hop i' hi') h)

theorem Config.midSwap_link (c : Config G P) {i0 j : Fin k} (hi0 : c.link.IsOpen i0) (b : Bool)
    {y : V} (hy : c.link.mid j = some y) hs ht :
    (c.midSwap hi0 b hy hs ht).link = c.midLink hi0 b hy hs ht := rfl

theorem Config.midSwap_zs (c : Config G P) {i0 j : Fin k} (hi0 : c.link.IsOpen i0) (b : Bool)
    {y : V} (hy : c.link.mid j = some y) hs ht (i : Fin k) (β : Bool) :
    (c.midSwap hi0 b hy hs ht).zs i β = if i = i0 ∧ β = b then y else c.zs i β := by
  cases β <;> rfl

/-! ### Consequences of optimality -/

theorem Config.Opt.not_better1 {c : Config G P} (hc : c.Opt) (c' : Config G P)
    (hmax : c'.link.Max) (hop : c'.link.opens = c.link.opens) {i0 : Fin k}
    (hi0 : c.link.IsOpen i0)
    (hsame : ∀ i, c.link.IsOpen i → i ≠ i0 → c'.pv i = c.pv i ∧ c'.zp i = c.zp i) :
    c'.pv i0 ≤ c.pv i0 ∧ (c'.pv i0 = c.pv i0 → c'.zp i0 ≤ c.zp i0) := by
  have hmem : i0 ∈ c.link.opens := Link.mem_opens.mpr hi0
  have e1 := sum_change1 (s := c.link.opens) (f := c'.pv) (g := c.pv) hmem
    (fun i hi hne => (hsame i (Link.mem_opens.mp hi) hne).1)
  have e2 := sum_change1 (s := c.link.opens) (f := c'.zp) (g := c.zp) hmem
    (fun i hi hne => (hsame i (Link.mem_opens.mp hi) hne).2)
  have hg := hc.2.1 c' hmax
  rw [Config.good_eq, Config.good_eq, hop] at hg
  refine ⟨by omega, fun heq => ?_⟩
  have hz := hc.2.2 c' hmax (by rw [Config.good_eq, Config.good_eq, hop]; omega)
  rw [Config.zz_eq, Config.zz_eq, hop] at hz
  omega

theorem Config.Opt.not_better2 {c : Config G P} (hc : c.Opt) (c' : Config G P)
    (hmax : c'.link.Max) (hop : c'.link.opens = c.link.opens) {a b : Fin k}
    (ha : c.link.IsOpen a) (hb : c.link.IsOpen b) (hab : a ≠ b)
    (hsame : ∀ i, c.link.IsOpen i → i ≠ a → i ≠ b → c'.pv i = c.pv i) :
    c'.pv a + c'.pv b ≤ c.pv a + c.pv b := by
  have e1 := sum_change2 (s := c.link.opens) (f := c'.pv) (g := c.pv)
    (Link.mem_opens.mpr ha) (Link.mem_opens.mpr hb) hab
    (fun i hi h1 h2 => hsame i (Link.mem_opens.mp hi) h1 h2)
  have hg := hc.2.1 c' hmax
  rw [Config.good_eq, Config.good_eq, hop] at hg
  omega

/-- (S1) used for `good`: a vertex `w ∉ X` adjacent to `term(i0,b)` would improve `good`. -/
theorem Config.Opt.replace_good {c : Config G P} (hc : c.Opt) {i0 : Fin k}
    (hi0 : c.link.IsOpen i0) (b : Bool) {w : V} (hwM : w ∉ terminalFinset P)
    (hwmid : ∀ j, c.link.mid j ≠ some w) (hwfree : ∀ i β, c.link.IsOpen i → c.zs i β ≠ w)
    (hadj : G.Adj (term P i0 b) w) (hnot : ¬ G.Adj (term P i0 b) (c.zs i0 b)) : False := by
  have hz := c.replace_zs i0 b w hwM hwmid hwfree
  have h := (hc.not_better1 (c.replace i0 b w hwM hwmid hwfree) hc.1 rfl hi0
    (fun i _ hi => Config.pv_zp_congr (fun β => by rw [hz]; simp [hi]))).1
  have g1 : (c.replace i0 b w hwM hwmid hwfree).gs i0 b = 1 := by
    apply Config.gs_of_adj; rw [hz, if_pos ⟨rfl, rfl⟩]; exact hadj
  have g2 := Config.gs_congr (c := c) (c' := c.replace i0 b w hwM hwmid hwfree) (i := i0)
    (b := !b) (by rw [hz]; simp)
  have g3 := c.gs_of_not hnot
  rw [Config.pv_eq _ _ b, Config.pv_eq c _ b] at h
  omega

/-- (S1) used for `zz` (Claim 3.5). -/
theorem Config.Opt.replace_zz {c : Config G P} (hc : c.Opt) {i0 : Fin k}
    (hi0 : c.link.IsOpen i0) (b : Bool) {w : V} (hwM : w ∉ terminalFinset P)
    (hwmid : ∀ j, c.link.mid j ≠ some w) (hwfree : ∀ i β, c.link.IsOpen i → c.zs i β ≠ w)
    (hadj : G.Adj (term P i0 b) w) (hw2 : G.Adj w (c.zs i0 (!b)))
    (hzz : ¬ G.Adj (c.z i0) (c.z' i0)) : False := by
  have hz := c.replace_zs i0 b w hwM hwmid hwfree
  have h := hc.not_better1 (c.replace i0 b w hwM hwmid hwfree) hc.1 rfl hi0
    (fun i _ hi => Config.pv_zp_congr (fun β => by rw [hz]; simp [hi]))
  have g1 : (c.replace i0 b w hwM hwmid hwfree).gs i0 b = 1 := by
    apply Config.gs_of_adj; rw [hz, if_pos ⟨rfl, rfl⟩]; exact hadj
  have g2 := Config.gs_congr (c := c) (c' := c.replace i0 b w hwM hwmid hwfree) (i := i0)
    (b := !b) (by rw [hz]; simp)
  have g3 := c.gs_le i0 b
  have z1 : (c.replace i0 b w hwM hwmid hwfree).zp i0 = 1 := by
    rw [Config.zp_eq _ _ b]
    simp [hz, hw2]
  have z2 : c.zp i0 = 0 := by simp [Config.zp, hzz]
  rw [Config.pv_eq _ _ b, Config.pv_eq c _ b] at h
  have := h.2 (by omega)
  omega

/-- (S2) used for `good` (Lemma 3.2, cases (c), (d)). -/
theorem Config.Opt.swap_good {c : Config G P} (hc : c.Opt) {i0 j : Fin k}
    (hi0 : c.link.IsOpen i0) (hj : c.link.IsOpen j) (b b' : Bool)
    (h1 : G.Adj (term P i0 b) (c.zs j b')) (h2 : G.Adj (term P j b') (c.zs i0 b))
    (hnot : ¬ G.Adj (term P i0 b) (c.zs i0 b)) : False := by
  have hpq : (i0, b) ≠ (j, b') := by
    intro e
    simp only [Prod.mk.injEq] at e
    obtain ⟨rfl, rfl⟩ := e
    exact hnot h1
  set c' := c.swap (i0, b) (j, b') hi0 hj with hc'
  have hz := c.swap_zs (i0, b) (j, b') hi0 hj
  have hz1 : c'.zs i0 b = c.zs j b' := by
    rw [hc', hz, Equiv.swap_apply_left]
  have hz2 : c'.zs j b' = c.zs i0 b := by
    rw [hc', hz, Equiv.swap_apply_right]
  have hzo : ∀ i β, (i, β) ≠ (i0, b) → (i, β) ≠ (j, b') → c'.zs i β = c.zs i β := by
    intro i β e1 e2
    rw [hc', hz, Equiv.swap_apply_of_ne_of_ne e1 e2]
  have g1 : c'.gs i0 b = 1 := c'.gs_of_adj (by rw [hz1]; exact h1)
  have g2 : c'.gs j b' = 1 := c'.gs_of_adj (by rw [hz2]; exact h2)
  have g3 := c.gs_of_not hnot
  by_cases hji : j = i0
  · subst hji
    have hb' : b' = !b := by
      cases b <;> cases b' <;> simp_all
    subst hb'
    have h := (hc.not_better1 c' hc.1 rfl hi0 (fun i _ hi => Config.pv_zp_congr
      (fun β => hzo i β (by simp [hi]) (by simp [hi])))).1
    have g4 := c.gs_le j (!b)
    rw [Config.pv_eq _ _ b, Config.pv_eq c _ b] at h
    omega
  · have h := hc.not_better2 c' hc.1 rfl hi0 hj (Ne.symm hji) (fun i _ e1 e2 =>
      (Config.pv_zp_congr (fun β => hzo i β (by simp [e1]) (by simp [e2]))).1)
    have g4 := Config.gs_congr (c := c) (c' := c') (i := i0) (b := !b)
      (hzo i0 (!b) (by simp) (by simp [Ne.symm hji]))
    have g5 := Config.gs_congr (c := c) (c' := c') (i := j) (b := !b')
      (hzo j (!b') (by simp [hji]) (by simp))
    have g6 := c.gs_le j b'
    rw [Config.pv_eq _ i0 b, Config.pv_eq c i0 b, Config.pv_eq _ j b', Config.pv_eq c j b'] at h
    omega

/-- (S3): the exchanged configuration is admissible with the same opens. -/
theorem Config.midSwap_max {c : Config G P} (hc : c.link.Max) {i0 j : Fin k}
    (hi0 : c.link.IsOpen i0) (b : Bool) {y : V} (hy : c.link.mid j = some y) hs ht :
    (c.midSwap hi0 b hy hs ht).link.Max ∧
      (c.midSwap hi0 b hy hs ht).link.opens = c.link.opens := by
  obtain ⟨h1, -, h3⟩ := hc.of_isSome_eq (c.midSwap hi0 b hy hs ht).link
    (c.midLink_isSome hi0 b hy hs ht)
  exact ⟨h1, h3⟩

/-- (S3) used for `good` (Lemma 3.2, case (b)). -/
theorem Config.Opt.mid_good {c : Config G P} (hc : c.Opt) {i0 j : Fin k}
    (hi0 : c.link.IsOpen i0) (b : Bool) {y : V} (hy : c.link.mid j = some y)
    (hs : G.Adj (P.start j) (c.zs i0 b)) (ht : G.Adj (P.finish j) (c.zs i0 b))
    (h1 : G.Adj (term P i0 b) y) (hnot : ¬ G.Adj (term P i0 b) (c.zs i0 b)) : False := by
  have hz := c.midSwap_zs hi0 b hy hs ht
  obtain ⟨hmax, hop⟩ := c.midSwap_max hc.1 hi0 b hy hs ht
  have h := (hc.not_better1 _ hmax hop hi0
    (fun i _ hi => Config.pv_zp_congr (fun β => by rw [hz]; simp [hi]))).1
  have g1 : (c.midSwap hi0 b hy hs ht).gs i0 b = 1 := by
    apply Config.gs_of_adj; rw [hz, if_pos ⟨rfl, rfl⟩]; exact h1
  have g2 := Config.gs_congr (c := c) (c' := c.midSwap hi0 b hy hs ht) (i := i0)
    (b := !b) (by rw [hz]; simp)
  have g3 := c.gs_of_not hnot
  rw [Config.pv_eq _ _ b, Config.pv_eq c _ b] at h
  omega

/-- (S3) used for `zz` (Claim 3.4, Subcases 2.2, 2.3). -/
theorem Config.Opt.mid_zz {c : Config G P} (hc : c.Opt) {i0 j : Fin k}
    (hi0 : c.link.IsOpen i0) (b : Bool) {y : V} (hy : c.link.mid j = some y)
    (hs : G.Adj (P.start j) (c.zs i0 b)) (ht : G.Adj (P.finish j) (c.zs i0 b))
    (h1 : G.Adj (term P i0 b) y) (h2 : G.Adj y (c.zs i0 (!b)))
    (hzz : ¬ G.Adj (c.z i0) (c.z' i0)) : False := by
  have hz := c.midSwap_zs hi0 b hy hs ht
  obtain ⟨hmax, hop⟩ := c.midSwap_max hc.1 hi0 b hy hs ht
  have h := hc.not_better1 _ hmax hop hi0
    (fun i _ hi => Config.pv_zp_congr (fun β => by rw [hz]; simp [hi]))
  have g1 : (c.midSwap hi0 b hy hs ht).gs i0 b = 1 := by
    apply Config.gs_of_adj; rw [hz, if_pos ⟨rfl, rfl⟩]; exact h1
  have g2 := Config.gs_congr (c := c) (c' := c.midSwap hi0 b hy hs ht) (i := i0)
    (b := !b) (by rw [hz]; simp)
  have g3 := c.gs_le i0 b
  have z1 : (c.midSwap hi0 b hy hs ht).zp i0 = 1 := by
    rw [Config.zp_eq _ _ b]
    simp [hz, h2]
  have z2 : c.zp i0 = 0 := by simp [Config.zp, hzz]
  rw [Config.pv_eq _ _ b, Config.pv_eq c _ b] at h
  have := h.2 (by omega)
  omega

end Modify

/-! ## Claims 3.4 and 3.5 (§7) -/

section Claims34

variable {G : SimpleGraph V} [DecidableRel G.Adj] {k : ℕ} {P : IndexedPairs (Fin k) V}

theorem sum4_le {α : Type*} [DecidableEq α] (f : α → ℕ) (a b c d : α) :
    ∑ x ∈ ({a, b, c, d} : Finset α), f x ≤ f a + f b + f c + f d := by
  refine (sum_insert_le' f a _).trans ?_
  have := sum_insert_le' f b {c, d}
  have := sum_pair_le f c d
  omega

theorem sum3_le {α : Type*} [DecidableEq α] (f : α → ℕ) (a b c : α) :
    ∑ x ∈ ({a, b, c} : Finset α), f x ≤ f a + f b + f c := by
  refine (sum_insert_le' f a _).trans ?_
  have := sum_pair_le f b c
  omega

theorem ite_adj_comm (x y : V) :
    (if G.Adj x y then 1 else 0 : ℕ) = if G.Adj y x then 1 else 0 := by
  simp [G.adj_comm]

theorem ite_adj_irrefl (x : V) : (if G.Adj x x then 1 else 0 : ℕ) = 0 := by
  simp

theorem degIn_le4 (a b c d x : V) :
    degIn G {a, b, c, d} x ≤ (if G.Adj x a then 1 else 0) + (if G.Adj x b then 1 else 0) +
      (if G.Adj x c then 1 else 0) + (if G.Adj x d then 1 else 0) := by
  rw [degIn_eq_sum]; exact sum4_le _ _ _ _ _

theorem degIn_le3 (a b c x : V) :
    degIn G {a, b, c} x ≤ (if G.Adj x a then 1 else 0) + (if G.Adj x b then 1 else 0) +
      (if G.Adj x c then 1 else 0) := by
  rw [degIn_eq_sum]; exact sum3_le _ _ _ _

theorem degIn_le2 (a b x : V) :
    degIn G {a, b} x ≤ (if G.Adj x a then 1 else 0) + (if G.Adj x b then 1 else 0) := by
  rw [degIn_eq_sum]; exact sum_pair_le _ _ _

/-- **Claim 3.5** (§7). -/
theorem claim35 : Claim35 G P := by
  intro c hc i0 hi0 hzz v hv
  obtain ⟨hvM, hvmid, hvfree⟩ := c.not_mem_Xall hv
  rw [c.Xb_open hi0]
  refine (degIn_le4 _ _ _ _ _).trans ?_
  have f1 : (if G.Adj v (P.start i0) then 1 else 0) +
      (if G.Adj v (P.finish i0) then 1 else 0) ≤ 1 :=
    ite_add_le_one (fun h => hc.1.no_cn hi0 hvM hvmid h.1.symm h.2.symm)
  have f2 : (if G.Adj v (P.start i0) then 1 else 0) + (if G.Adj v (c.z' i0) then 1 else 0) ≤ 1 :=
    ite_add_le_one (fun h => hc.replace_zz hi0 true hvM hvmid hvfree h.1.symm h.2 hzz)
  have f3 : (if G.Adj v (P.finish i0) then 1 else 0) + (if G.Adj v (c.z i0) then 1 else 0) ≤ 1 :=
    ite_add_le_one (fun h => hc.replace_zz hi0 false hvM hvmid hvfree h.1.symm h.2 hzz)
  have := ite_le_one (G.Adj v (c.z i0))
  have := ite_le_one (G.Adj v (c.z' i0))
  omega

/-- **Claim 3.4-self** (§7): `k(X₀) ≤ 4`. -/
theorem claim34self : Claim34self G P := by
  intro c hc i0 hi0 hzz
  rw [c.Xb_open hi0]
  have hz := hc.1.no_cn hi0 (c.zs_notM hi0 true) (c.zs_notmid hi0 true)
  have hz' := hc.1.no_cn hi0 (c.zs_notM hi0 false) (c.zs_notmid hi0 false)
  have h4 := sum4_le (fun x => degIn G {P.start i0, P.finish i0, c.z i0, c.z' i0} x)
    (P.start i0) (P.finish i0) (c.z i0) (c.z' i0)
  have r1 := degIn_le4 (G := G) (P.start i0) (P.finish i0) (c.z i0) (c.z' i0) (P.start i0)
  have r2 := degIn_le4 (G := G) (P.start i0) (P.finish i0) (c.z i0) (c.z' i0) (P.finish i0)
  have r3 := degIn_le4 (G := G) (P.start i0) (P.finish i0) (c.z i0) (c.z' i0) (c.z i0)
  have r4 := degIn_le4 (G := G) (P.start i0) (P.finish i0) (c.z i0) (c.z' i0) (c.z' i0)
  simp only [ite_adj_irrefl] at r1 r2 r3 r4
  have e1 := ite_of_neg hi0.1
  have e2 := ite_of_neg (p := G.Adj (P.finish i0) (P.start i0)) (fun h => hi0.1 h.symm)
  have e3 := ite_of_neg hzz
  have e4 := ite_of_neg (p := G.Adj (c.z' i0) (c.z i0)) (fun h => hzz h.symm)
  have c1 := ite_adj_comm (G := G) (P.start i0) (c.z i0)
  have c2 := ite_adj_comm (G := G) (P.start i0) (c.z' i0)
  have c3 := ite_adj_comm (G := G) (P.finish i0) (c.z i0)
  have c4 := ite_adj_comm (G := G) (P.finish i0) (c.z' i0)
  have f1 : (if G.Adj (c.z i0) (P.start i0) then 1 else 0) +
      (if G.Adj (c.z i0) (P.finish i0) then 1 else 0) ≤ 1 :=
    ite_add_le_one (fun h => hz h.1.symm h.2.symm)
  have f2 : (if G.Adj (c.z' i0) (P.start i0) then 1 else 0) +
      (if G.Adj (c.z' i0) (P.finish i0) then 1 else 0) ≤ 1 :=
    ite_add_le_one (fun h => hz' h.1.symm h.2.symm)
  omega

/-- **Claim 3.4, Case 1** (§7): `k(X_j) ≤ 12` for open `j ≠ i₀`. -/
theorem claim34open : Claim34open G P := by
  intro c hc i0 hi0 hzz j hj hji
  rw [c.Xb_open hi0, c.Xb_open hj]
  have h4 := sum4_le (fun x => degIn G {P.start j, P.finish j, c.z j, c.z' j} x)
    (P.start i0) (P.finish i0) (c.z i0) (c.z' i0)
  have r1 := degIn_le4 (G := G) (P.start j) (P.finish j) (c.z j) (c.z' j) (P.start i0)
  have r2 := degIn_le4 (G := G) (P.start j) (P.finish j) (c.z j) (c.z' j) (P.finish i0)
  have r3 := degIn_le4 (G := G) (P.start j) (P.finish j) (c.z j) (c.z' j) (c.z i0)
  have r4 := degIn_le4 (G := G) (P.start j) (P.finish j) (c.z j) (c.z' j) (c.z' i0)
  have f1 : (if G.Adj (c.z i0) (P.start j) then 1 else 0) +
      (if G.Adj (c.z i0) (P.finish j) then 1 else 0) ≤ 1 :=
    ite_add_le_one (fun h => hc.1.no_cn hj (c.zs_notM hi0 true) (c.zs_notmid hi0 true)
      h.1.symm h.2.symm)
  have f2 : (if G.Adj (c.z' i0) (P.start j) then 1 else 0) +
      (if G.Adj (c.z' i0) (P.finish j) then 1 else 0) ≤ 1 :=
    ite_add_le_one (fun h => hc.1.no_cn hj (c.zs_notM hi0 false) (c.zs_notmid hi0 false)
      h.1.symm h.2.symm)
  have f3 : (if G.Adj (P.start i0) (c.z j) then 1 else 0) +
      (if G.Adj (P.finish i0) (c.z j) then 1 else 0) ≤ 1 :=
    ite_add_le_one (fun h => hc.1.no_cn hi0 (c.zs_notM hj true) (c.zs_notmid hj true) h.1 h.2)
  have f4 : (if G.Adj (P.start i0) (c.z' j) then 1 else 0) +
      (if G.Adj (P.finish i0) (c.z' j) then 1 else 0) ≤ 1 :=
    ite_add_le_one (fun h => hc.1.no_cn hi0 (c.zs_notM hj false) (c.zs_notmid hj false) h.1 h.2)
  have := ite_le_one (G.Adj (P.start i0) (P.start j))
  have := ite_le_one (G.Adj (P.start i0) (P.finish j))
  have := ite_le_one (G.Adj (P.finish i0) (P.start j))
  have := ite_le_one (G.Adj (P.finish i0) (P.finish j))
  have := ite_le_one (G.Adj (c.z i0) (c.z j))
  have := ite_le_one (G.Adj (c.z i0) (c.z' j))
  have := ite_le_one (G.Adj (c.z' i0) (c.z j))
  have := ite_le_one (G.Adj (c.z' i0) (c.z' j))
  omega

/-- **Claim 3.4, Case 2** (§7): `k(X_j) ≤ 10` for mid `j`. -/
theorem claim34mid : Claim34mid G P := by
  intro c hc i0 hi0 hzz j hj
  obtain ⟨y, hy⟩ := Option.isSome_iff_exists.mp hj
  rw [c.Xb_open hi0, c.Xb_mid hy]
  have h4 := sum4_le (fun x => degIn G {P.start j, P.finish j, y} x)
    (P.start i0) (P.finish i0) (c.z i0) (c.z' i0)
  have r1 := degIn_le3 (G := G) (P.start j) (P.finish j) y (P.start i0)
  have r2 := degIn_le3 (G := G) (P.start j) (P.finish j) y (P.finish i0)
  have r3 := degIn_le3 (G := G) (P.start j) (P.finish j) y (c.z i0)
  have r4 := degIn_le3 (G := G) (P.start j) (P.finish j) y (c.z' i0)
  have := ite_le_one (G.Adj (P.start i0) (P.start j))
  have := ite_le_one (G.Adj (P.start i0) (P.finish j))
  have := ite_le_one (G.Adj (P.finish i0) (P.start j))
  have := ite_le_one (G.Adj (P.finish i0) (P.finish j))
  have := ite_le_one (G.Adj (c.z i0) (P.start j))
  have := ite_le_one (G.Adj (c.z i0) (P.finish j))
  have := ite_le_one (G.Adj (c.z' i0) (P.start j))
  have := ite_le_one (G.Adj (c.z' i0) (P.finish j))
  have := ite_le_one (G.Adj (P.start i0) y)
  have := ite_le_one (G.Adj (P.finish i0) y)
  have := ite_le_one (G.Adj (c.z i0) y)
  have := ite_le_one (G.Adj (c.z' i0) y)
  by_cases hsy : G.Adj (P.start i0) y <;> by_cases hty : G.Adj (P.finish i0) y
  · -- Subcase 2.1
    have f1 : (if G.Adj (c.z i0) (P.start j) then 1 else 0) +
        (if G.Adj (c.z i0) (P.finish j) then 1 else 0) ≤ 1 :=
      ite_add_le_one (fun h => hc.1.no_cn2 hi0 hy hsy hty (c.zs_notM hi0 true)
        (c.zs_notmid hi0 true) h.1.symm h.2.symm)
    have f2 : (if G.Adj (c.z' i0) (P.start j) then 1 else 0) +
        (if G.Adj (c.z' i0) (P.finish j) then 1 else 0) ≤ 1 :=
      ite_add_le_one (fun h => hc.1.no_cn2 hi0 hy hsy hty (c.zs_notM hi0 false)
        (c.zs_notmid hi0 false) h.1.symm h.2.symm)
    omega
  · -- Subcase 2.3: `t y ∉ E`
    have e0 := ite_of_neg hty
    have : ¬ G.Adj (c.z i0) (P.start j) ∨ ¬ G.Adj (c.z i0) (P.finish j) ∨
        ¬ G.Adj (c.z' i0) y := by
      by_contra h
      simp only [not_or, not_not] at h
      exact hc.mid_zz hi0 true hy h.1.symm h.2.1.symm hsy h.2.2.symm hzz
    rcases this with h | h | h <;> have := ite_of_neg h <;> omega
  · -- Subcase 2.2: `s y ∉ E`
    have e0 := ite_of_neg hsy
    have : ¬ G.Adj (c.z' i0) (P.start j) ∨ ¬ G.Adj (c.z' i0) (P.finish j) ∨
        ¬ G.Adj (P.finish i0) y ∨ ¬ G.Adj (c.z i0) y := by
      by_contra h
      simp only [not_or, not_not] at h
      exact hc.mid_zz hi0 false hy h.1.symm h.2.1.symm h.2.2.1 h.2.2.2.symm hzz
    rcases this with h | h | h | h <;> have := ite_of_neg h <;> omega
  · have e0 := ite_of_neg hsy
    have e1 := ite_of_neg hty
    omega

end Claims34

/-! ## Lemma 3.2 (§6) -/

section Lemma32

variable {G : SimpleGraph V} [DecidableRel G.Adj] {k : ℕ} {P : IndexedPairs (Fin k) V}

theorem Config.Xb_open' (c : Config G P) {i : Fin k} (hi : c.link.IsOpen i) (b : Bool) :
    c.Xb i = {term P i b, term P i (!b), c.zs i b, c.zs i (!b)} := by
  rw [c.Xb_open hi]
  cases b <;> (ext x; simp only [Finset.mem_insert, Finset.mem_singleton, TW16.term_true, TW16.term_false,
    Config.zs_true, Config.zs_false, Bool.not_true, Bool.not_false]; try tauto)

theorem not_adj_term_not {i : Fin k} (h : ¬ G.Adj (P.start i) (P.finish i)) (b : Bool) :
    ¬ G.Adj (term P i b) (term P i (!b)) := by
  cases b
  · exact fun h' => h h'.symm
  · exact h

/-- One side of **Lemma 3.2**: `term(i0,b)` is adjacent to `zs(i0,b)`. -/
theorem lemma32_side {δ : ℕ} (S : Setting G P δ) {c : Config G P} (hc : c.Opt) {i0 : Fin k}
    (hi0 : c.link.IsOpen i0) (b : Bool) : G.Adj (term P i0 b) (c.zs i0 b) := by
  by_contra hnot
  have da := c.degree_split S.hP (term P i0 b)
  have dz := c.degree_split S.hP (c.zs i0 b)
  have hout_a : degIn G (Finset.univ \ c.Xall) (term P i0 b) = 0 := by
    unfold degIn
    rw [Finset.card_eq_zero, Finset.eq_empty_iff_forall_notMem]
    intro w hw
    simp only [Finset.mem_inter, SimpleGraph.mem_neighborFinset, Finset.mem_sdiff,
      Finset.mem_univ, true_and] at hw
    obtain ⟨hwM, hwmid, hwfree⟩ := c.not_mem_Xall hw.2
    exact hc.replace_good hi0 b hwM hwmid hwfree hw.1 hnot
  have hout_z : degIn G (Finset.univ \ c.Xall) (c.zs i0 b) ≤
      Fintype.card V - c.Xall.card :=
    (degIn_le_card _ _).trans (by rw [Finset.card_univ_sdiff])
  -- the blocks `j ≠ i0`
  have hblock : ∀ j, j ≠ i0 → degIn G (c.Xb j) (term P i0 b) + degIn G (c.Xb j) (c.zs i0 b) ≤
      (c.Xb j).card + 2 := by
    intro j hji
    rw [c.Xb_card S.hne j]
    by_cases hoj : c.link.IsOpen j
    · have hm : ¬ (c.link.mid j).isSome := by simp [hoj.2]
      rw [if_pos hoj, if_neg hm, if_neg hoj.1, c.Xb_open hoj]
      have r1 := degIn_le4 (G := G) (P.start j) (P.finish j) (c.z j) (c.z' j) (term P i0 b)
      have r2 := degIn_le4 (G := G) (P.start j) (P.finish j) (c.z j) (c.z' j) (c.zs i0 b)
      have f1 : (if G.Adj (term P i0 b) (c.z j) then 1 else 0) +
          (if G.Adj (c.zs i0 b) (P.start j) then 1 else 0) ≤ 1 :=
        ite_add_le_one (fun h => hc.swap_good hi0 hoj b true h.1 h.2.symm hnot)
      have f2 : (if G.Adj (term P i0 b) (c.z' j) then 1 else 0) +
          (if G.Adj (c.zs i0 b) (P.finish j) then 1 else 0) ≤ 1 :=
        ite_add_le_one (fun h => hc.swap_good hi0 hoj b false h.1 h.2.symm hnot)
      have := ite_le_one (G.Adj (term P i0 b) (P.start j))
      have := ite_le_one (G.Adj (term P i0 b) (P.finish j))
      have := ite_le_one (G.Adj (c.zs i0 b) (c.z j))
      have := ite_le_one (G.Adj (c.zs i0 b) (c.z' j))
      omega
    · rcases hmj : c.link.mid j with _ | y
      · have ha : G.Adj (P.start j) (P.finish j) := by
          by_contra ha; exact hoj ⟨ha, hmj⟩
        rw [if_neg hoj, c.Xb_direct ha, if_pos ha]
        have r1 := degIn_le2 (G := G) (P.start j) (P.finish j) (term P i0 b)
        have r2 := degIn_le2 (G := G) (P.start j) (P.finish j) (c.zs i0 b)
        have := ite_le_one (G.Adj (term P i0 b) (P.start j))
        have := ite_le_one (G.Adj (term P i0 b) (P.finish j))
        have := ite_le_one (G.Adj (c.zs i0 b) (P.start j))
        have := ite_le_one (G.Adj (c.zs i0 b) (P.finish j))
        simp only [Option.isSome_none, Bool.false_eq_true, if_false]
        omega
      · have ha := (c.link.ok j y hmj).1
        rw [if_neg hoj, if_neg ha, c.Xb_mid hmj]
        simp only [Option.isSome_some, if_true]
        have r1 := degIn_le3 (G := G) (P.start j) (P.finish j) y (term P i0 b)
        have r2 := degIn_le3 (G := G) (P.start j) (P.finish j) y (c.zs i0 b)
        have := ite_le_one (G.Adj (term P i0 b) (P.start j))
        have := ite_le_one (G.Adj (term P i0 b) (P.finish j))
        have := ite_le_one (G.Adj (c.zs i0 b) (P.start j))
        have := ite_le_one (G.Adj (c.zs i0 b) (P.finish j))
        have := ite_le_one (G.Adj (term P i0 b) y)
        have := ite_le_one (G.Adj (c.zs i0 b) y)
        by_cases hay : G.Adj (term P i0 b) y
        · have f : (if G.Adj (c.zs i0 b) (P.start j) then 1 else 0) +
              (if G.Adj (c.zs i0 b) (P.finish j) then 1 else 0) ≤ 1 :=
            ite_add_le_one (fun h => hc.mid_good hi0 b hmj h.1.symm h.2.symm hay hnot)
          omega
        · have := ite_of_neg hay
          omega
  -- the block `i0`
  have hblock0 : degIn G (c.Xb i0) (term P i0 b) + degIn G (c.Xb i0) (c.zs i0 b) ≤ 2 := by
    rw [c.Xb_open' hi0 b]
    have r1 := degIn_le4 (G := G) (term P i0 b) (term P i0 (!b)) (c.zs i0 b) (c.zs i0 (!b))
      (term P i0 b)
    have r2 := degIn_le4 (G := G) (term P i0 b) (term P i0 (!b)) (c.zs i0 b) (c.zs i0 (!b))
      (c.zs i0 b)
    simp only [ite_adj_irrefl] at r1 r2
    have e1 := ite_of_neg (not_adj_term_not hi0.1 b)
    have e2 := ite_of_neg hnot
    have e3 := ite_of_neg (p := G.Adj (c.zs i0 b) (term P i0 b)) (fun h => hnot h.symm)
    have f : (if G.Adj (term P i0 b) (c.zs i0 (!b)) then 1 else 0) +
        (if G.Adj (c.zs i0 b) (term P i0 (!b)) then 1 else 0) ≤ 1 :=
      ite_add_le_one (fun h => hc.swap_good hi0 hi0 b (!b) h.1 h.2.symm hnot)
    have := ite_le_one (G.Adj (c.zs i0 b) (c.zs i0 (!b)))
    omega
  -- summing up
  let F : Fin k → ℕ := fun j => degIn G (c.Xb j) (term P i0 b) + degIn G (c.Xb j) (c.zs i0 b)
  let B : Fin k → ℕ := fun j => (c.Xb j).card + 2
  have hB : ∑ j, B j = c.Xall.card + 2 * k := by
    simp only [B, Finset.sum_add_distrib, c.Xall_card_eq_sum S.hP, Finset.sum_const,
      Finset.card_univ, Fintype.card_fin, smul_eq_mul]
    ring
  have hcard0 : (c.Xb i0).card = 4 := (claimXcard S.hP S.hne c).2 i0 hi0
  have hFB : ∑ j, F j + 4 ≤ ∑ j, B j := by
    rw [← Finset.add_sum_erase _ F (Finset.mem_univ i0),
      ← Finset.add_sum_erase _ B (Finset.mem_univ i0)]
    have := Finset.sum_le_sum (s := Finset.univ.erase i0) (f := F) (g := B)
      (fun j hj => hblock j (Finset.ne_of_mem_erase hj))
    have h0 : F i0 ≤ 2 := hblock0
    have h0' : B i0 = 6 := by simp only [B, hcard0]
    omega
  have hsplit : ∑ j, F j = ∑ j, degIn G (c.Xb j) (term P i0 b) +
      ∑ j, degIn G (c.Xb j) (c.zs i0 b) := Finset.sum_add_distrib
  have hXle : c.Xall.card ≤ Fintype.card V := Finset.card_le_univ _
  have h1 := S.hdeg (term P i0 b)
  have h2 := S.hdeg (c.zs i0 b)
  have hD := S.two_mul_delta
  omega

/-- **Lemma 3.2** (§6). -/
theorem lemma32 {δ : ℕ} (S : Setting G P δ) : Lemma32 G P := fun _ hc _ hi =>
  ⟨lemma32_side S hc hi true, lemma32_side S hc hi false⟩

end Lemma32

/-! ## Hall deficiency (§3) and Lemma 3.1 (§4) -/

section Hall

variable {G : SimpleGraph V} [DecidableRel G.Adj] {k : ℕ} {P : IndexedPairs (Fin k) V}

theorem Link.linked_add_opens (L : Link G P) : L.linked.card + L.opens.card = k := by
  have h := Finset.card_filter_add_card_filter_not (s := (Finset.univ : Finset (Fin k)))
    (fun i => G.Adj (P.start i) (P.finish i) ∨ (L.mid i).isSome)
  have ho : L.opens = Finset.univ.filter
      (fun i => ¬ (G.Adj (P.start i) (P.finish i) ∨ (L.mid i).isSome)) := by
    ext i; simp [Link.mem_opens, Link.isOpen_iff]
  rw [Link.linked, ho]
  simpa using h

/-- **Hall deficiency** (§3). -/
theorem claimHall : ClaimHall G P := by
  classical
  intro L hL
  by_contra hcon
  have hcon' : ∀ Q : Finset (Fin k), (∀ i ∈ Q, ¬ G.Adj (P.start i) (P.finish i)) →
      Q.card < (Q.biUnion (cn G P)).card + L.opens.card := fun Q hQ => by
    by_contra h; exact hcon ⟨Q, hQ, by omega⟩
  have hu : 1 ≤ L.opens.card := by
    have := hcon' ∅ (by simp); simpa using this
  set d := L.opens.card - 1 with hd
  let ι := {i : Fin k // ¬ G.Adj (P.start i) (P.finish i)}
  let t : ι → Finset (V ⊕ Fin d) := fun i =>
    (cn G P i.1).map Function.Embedding.inl ∪ Finset.univ.map Function.Embedding.inr
  have hall : ∀ s : Finset ι, s.card ≤ (s.biUnion t).card := by
    intro s
    rcases s.eq_empty_or_nonempty with rfl | ⟨i1, hi1⟩
    · simp
    have h := hcon' (s.map (Function.Embedding.subtype _)) (by
      intro i hi; obtain ⟨j, _, rfl⟩ := Finset.mem_map.mp hi; exact j.2)
    rw [Finset.card_map] at h
    have hsub : ((s.map (Function.Embedding.subtype _)).biUnion (cn G P)).map
        Function.Embedding.inl ∪ Finset.univ.map Function.Embedding.inr ⊆ s.biUnion t := by
      intro x hx
      rw [Finset.mem_biUnion]
      rcases Finset.mem_union.mp hx with hx | hx
      · obtain ⟨v, hv, rfl⟩ := Finset.mem_map.mp hx
        obtain ⟨i, hi, hvi⟩ := Finset.mem_biUnion.mp hv
        obtain ⟨j, hj, rfl⟩ := Finset.mem_map.mp hi
        exact ⟨j, hj, Finset.mem_union_left _ (Finset.mem_map_of_mem _ hvi)⟩
      · exact ⟨i1, hi1, Finset.mem_union_right _ hx⟩
    have hc := Finset.card_le_card hsub
    rw [Finset.card_union_of_disjoint, Finset.card_map, Finset.card_map, Finset.card_univ,
      Fintype.card_fin] at hc
    · omega
    · rw [Finset.disjoint_left]
      intro x hx hx'
      obtain ⟨_, _, rfl⟩ := Finset.mem_map.mp hx
      obtain ⟨_, _, h⟩ := Finset.mem_map.mp hx'
      simp at h
  obtain ⟨f, hfinj, hft⟩ := (Finset.all_card_le_biUnion_card_iff_existsInjective' t).mp hall
  have hft' : ∀ i v, f i = Sum.inl v → v ∈ cn G P i.1 := by
    intro i v h
    have := hft i
    rw [h] at this
    simpa [t] using this
  let mid' : Fin k → Option V := fun i =>
    if h : G.Adj (P.start i) (P.finish i) then none else (f ⟨i, h⟩).getLeft?
  have hmid' : ∀ i y, mid' i = some y → ∃ h, f ⟨i, h⟩ = Sum.inl y := by
    intro i y hy
    simp only [mid'] at hy
    split_ifs at hy with h
    refine ⟨h, ?_⟩
    rcases hf : f ⟨i, h⟩ with v | m <;> rw [hf] at hy <;> simp_all
  let L' : Link G P :=
    { mid := mid'
      ok := by
        intro i y hy
        obtain ⟨h, hf⟩ := hmid' i y hy
        have hv := hft' _ _ hf
        simp only [cn, Finset.mem_sdiff, Finset.mem_inter, SimpleGraph.mem_neighborFinset] at hv
        exact ⟨h, hv.2, hv.1.1, hv.1.2⟩
      inj := by
        intro i j y hi hj
        obtain ⟨h1, hf1⟩ := hmid' i y hi
        obtain ⟨h2, hf2⟩ := hmid' j y hj
        exact congrArg Subtype.val (hfinj (hf1.trans hf2.symm)) }
  have hop : L'.opens.card ≤ d := by
    let F : Fin k → V ⊕ Fin d := fun i =>
      if h : G.Adj (P.start i) (P.finish i) then Sum.inl (P.start i) else f ⟨i, h⟩
    have hmaps : Set.MapsTo F (L'.opens : Set (Fin k))
        ((Finset.univ.map Function.Embedding.inr : Finset (V ⊕ Fin d)) : Set (V ⊕ Fin d)) := by
      intro i hi
      have ho := Link.mem_opens.mp hi
      have hnone : mid' i = none := ho.2
      simp only [mid', dif_neg ho.1] at hnone
      simp only [F, dif_neg ho.1]
      rcases hf : f ⟨i, ho.1⟩ with v | m
      · rw [hf] at hnone; simp at hnone
      · simp
    have hinj : Set.InjOn F L'.opens := by
      intro i hi j hj hij
      have hoi := Link.mem_opens.mp hi
      have hoj := Link.mem_opens.mp hj
      simp only [F, dif_neg hoi.1, dif_neg hoj.1] at hij
      exact congrArg Subtype.val (hfinj hij)
    have := Finset.card_le_card_of_injOn F hmaps hinj
    simpa using this
  have h1 := L'.linked_add_opens
  have h2 := L.linked_add_opens
  have h3 := hL L'
  omega

theorem Link.midVerts_card (L : Link G P) : L.midVerts.card = L.mids.card := by
  unfold Link.midVerts
  rw [Finset.card_biUnion]
  · rw [Link.mids, Finset.card_filter]
    refine Finset.sum_congr rfl fun i _ => ?_
    rcases L.mid i with _ | y <;> simp
  · intro i _ j _ hij
    rw [Function.onFun, Finset.disjoint_left]
    intro x hx hx'
    simp only [Option.mem_toFinset, Option.mem_def] at hx hx'
    exact hij (L.inj i j x hx hx')

theorem terminalFinset_eq_biUnion (P : IndexedPairs (Fin k) V) :
    terminalFinset P = Finset.univ.biUnion (fun j => ({P.start j, P.finish j} : Finset V)) := by
  ext v
  simp only [mem_terminalFinset, Finset.mem_biUnion, Finset.mem_univ, true_and,
    Finset.mem_insert, Finset.mem_singleton]
  constructor
  · rintro (⟨j, rfl⟩ | ⟨j, rfl⟩)
    · exact ⟨j, Or.inl rfl⟩
    · exact ⟨j, Or.inr rfl⟩
  · rintro ⟨j, rfl | rfl⟩
    · exact Or.inl ⟨j, rfl⟩
    · exact Or.inr ⟨j, rfl⟩

theorem pair_disjoint (hP : P.DisjointTerminals) {i j : Fin k} (hij : i ≠ j) :
    Disjoint ({P.start i, P.finish i} : Finset V) {P.start j, P.finish j} := by
  rw [Finset.disjoint_left]
  intro x hx hx'
  have h1 : x ∈ P.terminals i := by
    simp only [Finset.mem_insert, Finset.mem_singleton] at hx
    rcases hx with rfl | rfl <;> simp [IndexedPairs.terminals]
  have h2 : x ∈ P.terminals j := by
    simp only [Finset.mem_insert, Finset.mem_singleton] at hx'
    rcases hx' with rfl | rfl <;> simp [IndexedPairs.terminals]
  exact Set.disjoint_left.mp (hP hij) h1 h2

theorem degree_eq_add (A : Finset V) (x : V) :
    G.degree x = degIn G A x + degIn G (Finset.univ \ A) x := by
  simp only [degIn_eq_sum]
  rw [add_comm, Finset.sum_sdiff (Finset.subset_univ _)]
  rw [← G.card_neighborFinset_eq_degree, ← Finset.card_filter]
  congr 1
  ext y; simp

/-- **Lemma 3.1** (§4). -/
theorem lemma31 {δ : ℕ} (S : Setting G P δ) (hH : ClaimHall G P) : Lemma31 G P := by
  classical
  intro L hL
  have hpart := L.card_partition
  have hM : (terminalFinset P).card = 2 * k := terminalFinset_card_eq_two_mul k P S.hP S.hne
  have hmv := L.midVerts_card
  have hdisjMV : Disjoint (terminalFinset P) L.midVerts := by
    rw [Finset.disjoint_left]
    intro v hv hv'
    obtain ⟨j, hj⟩ := Link.mem_midVerts.mp hv'
    exact (L.ok j v hj).2.1 hv
  have hMV := Finset.card_le_univ (terminalFinset P ∪ L.midVerts)
  rw [Finset.card_union_of_disjoint hdisjMV] at hMV
  rcases Nat.eq_zero_or_pos L.opens.card with hu | hu
  · omega
  by_contra hlt
  rw [not_le] at hlt
  have h4k : Fintype.card V < 4 * k := by omega
  have h5 := S.h5 h4k
  obtain ⟨Q, hQnd, hQ⟩ := hH L hL
  set R := Q.biUnion (cn G P) with hR
  have hRM : Disjoint (terminalFinset P) R := by
    rw [Finset.disjoint_left]
    intro v hv hv'
    obtain ⟨j, _, hj⟩ := Finset.mem_biUnion.mp hv'
    simp only [cn, Finset.mem_sdiff] at hj
    exact hj.2 hv
  set Ss := Finset.univ \ (terminalFinset P ∪ R) with hS
  have hMR := Finset.card_le_univ (terminalFinset P ∪ R)
  rw [Finset.card_union_of_disjoint hRM, hM] at hMR
  have hScard : Ss.card = Fintype.card V - (2 * k + R.card) := by
    rw [hS, Finset.card_univ_sdiff, Finset.card_union_of_disjoint hRM, hM]
  have hqk : Q.card ≤ k := by simpa using Finset.card_le_univ Q
  obtain ⟨i, hiQ⟩ : Q.Nonempty := Finset.card_pos.mp (by omega)
  have hSpos : 0 < Ss.card := by have := S.h3k; omega
  obtain ⟨x, hxS⟩ := Finset.card_pos.mp hSpos
  have memS : ∀ v, v ∈ Ss ↔ v ∉ terminalFinset P ∧ v ∉ R := fun v => by
    simp [hS, not_or]
  have hxS' := (memS x).mp hxS
  have hnd := hQnd i hiQ
  have hs := start_mem_terminalFinset P i
  have ht := finish_mem_terminalFinset P i
  have hsS : P.start i ∉ Ss := fun h => ((memS _).mp h).1 hs
  have htS : P.finish i ∉ Ss := fun h => ((memS _).mp h).1 ht
  -- (3.1)
  have hin : degIn G Ss (P.start i) + degIn G Ss (P.finish i) ≤ Ss.card := by
    simp only [degIn_eq_sum, ← Finset.sum_add_distrib]
    have := Finset.sum_le_card_nsmul Ss _ 1 (fun v hv => ite_add_le_one
      (p := G.Adj (P.start i) v) (q := G.Adj (P.finish i) v) (fun h => by
      have hv' := (memS v).mp hv
      apply hv'.2
      exact Finset.mem_biUnion.mpr ⟨i, hiQ, by simp [cn, h.1, h.2, hv'.1]⟩))
    simpa using this
  have hout : ∀ a b : V, a ∉ Ss → b ∉ Ss → a ≠ b → ¬ G.Adj a b →
      degIn G (Finset.univ \ Ss) a + 2 + Ss.card ≤ Fintype.card V := by
    intro a b haS hbS hab hnab
    unfold degIn
    have hsub : G.neighborFinset a ∩ (Finset.univ \ Ss) ⊆
        ((Finset.univ \ Ss).erase a).erase b := by
      intro v hv
      simp only [Finset.mem_inter, SimpleGraph.mem_neighborFinset, Finset.mem_sdiff,
        Finset.mem_univ, true_and] at hv
      simp only [Finset.mem_erase, Finset.mem_sdiff, Finset.mem_univ, true_and]
      exact ⟨fun e => hnab (e ▸ hv.1), fun e => by subst e; exact G.irrefl hv.1, hv.2⟩
    have := Finset.card_le_card hsub
    rw [Finset.card_erase_of_mem (by simp [hbS, Ne.symm hab]),
      Finset.card_erase_of_mem (by simp [haS]), Finset.card_univ_sdiff] at this
    have := Finset.card_le_univ Ss
    omega
  have ho1 := hout _ _ hsS htS (S.hne i) hnd
  have ho2 := hout _ _ htS hsS (S.hne i).symm (fun h => hnd h.symm)
  have d1 := degree_eq_add (G := G) Ss (P.start i)
  have d2 := degree_eq_add (G := G) Ss (P.finish i)
  -- `deg x ≤ n − 1 − q`
  have hxM : degIn G (terminalFinset P) x + Q.card ≤ 2 * k := by
    rw [terminalFinset_eq_biUnion, degIn_biUnion _ _ (fun i _ j _ hij => pair_disjoint S.hP hij)]
    have hb : ∀ j ∈ (Finset.univ : Finset (Fin k)),
        degIn G {P.start j, P.finish j} x + (if j ∈ Q then 1 else 0) ≤ 2 := by
      intro j _
      have r := degIn_le2 (G := G) (P.start j) (P.finish j) x
      have := ite_le_one (G.Adj x (P.start j))
      have := ite_le_one (G.Adj x (P.finish j))
      by_cases hjQ : j ∈ Q
      · have f : (if G.Adj x (P.start j) then 1 else 0) +
            (if G.Adj x (P.finish j) then 1 else 0) ≤ 1 :=
          ite_add_le_one (fun h => hxS'.2 (Finset.mem_biUnion.mpr ⟨j, hjQ, by
            simp [cn, h.1.symm, h.2.symm, hxS'.1]⟩))
        rw [if_pos hjQ]; omega
      · rw [if_neg hjQ]; omega
    have := Finset.sum_le_card_nsmul _ _ 2 hb
    rw [Finset.sum_add_distrib] at this
    simp [Finset.sum_ite_mem] at this
    omega
  have hxout : degIn G (Finset.univ \ terminalFinset P) x + 1 + 2 * k ≤ Fintype.card V := by
    unfold degIn
    have hsub : G.neighborFinset x ∩ (Finset.univ \ terminalFinset P) ⊆
        (Finset.univ \ terminalFinset P).erase x := by
      intro v hv
      simp only [Finset.mem_inter, SimpleGraph.mem_neighborFinset, Finset.mem_sdiff,
        Finset.mem_univ, true_and] at hv
      simp only [Finset.mem_erase, Finset.mem_sdiff, Finset.mem_univ, true_and]
      exact ⟨fun e => by subst e; exact G.irrefl hv.1, hv.2⟩
    have := Finset.card_le_card hsub
    rw [Finset.card_erase_of_mem (by simp [hxS'.1]), Finset.card_univ_sdiff, hM] at this
    have := Finset.card_le_univ (terminalFinset P)
    omega
  have d3 := degree_eq_add (G := G) (terminalFinset P) x
  have e1 := S.hdeg (P.start i)
  have e2 := S.hdeg (P.finish i)
  have e3 := S.hdeg x
  omega

end Hall

/-! ## Assembly (§9) -/

section Assembly

variable {G : SimpleGraph V} [DecidableRel G.Adj] {k : ℕ} {P : IndexedPairs (Fin k) V}

/-- **ClaimConfigExists** (§5) under `Setting`. -/
theorem claimConfigExists {δ : ℕ} (S : Setting G P δ) : ClaimConfigExists G P :=
  claimConfigExists_of_lemma31 (lemma31 S claimHall)

/-- **Lemma 3.3** (§7) under `Setting`. -/
theorem lemma33 {δ : ℕ} (S : Setting G P δ) : Lemma33 G P :=
  lemma33_of_claims S claim34self claim34open claim34mid claim35 (claimXcard S.hP S.hne)
    (claimDoubleCount S.hP)

end Assembly

/-- **Theorem (Kawarabayashi–Kostochka–Yu, upper bound; TW Theorem 4.1).** -/
theorem egawaKKY : EgawaKKY.{u} :=
  egawaKKY_of_fine_claims
    (fun _ _ _ _ _ S => lemma31 S claimHall)
    (fun _ _ _ _ _ S => lemma32 S)
    (fun _ _ _ _ _ _ => claim34self)
    (fun _ _ _ _ _ _ => claim34open)
    (fun _ _ _ _ _ _ => claim34mid)
    (fun _ _ _ _ _ _ => claim35)
    (fun _ _ _ _ _ S => claimXcard S.hP S.hne)
    (fun _ _ _ _ _ S => claimDoubleCount S.hP)


end KKY
end HadwigerConstant


==> anc/lean/HadwigerConstant/KKY_blueprint.md <==
# Blueprint: Kawarabayashi–Kostochka–Yu, upper bound (Section 3) — `EgawaKKY`

Source: K. Kawarabayashi, A. Kostochka, G. Yu, *On sufficient degree conditions for a
graph to be k-linked*, Combin. Probab. Comput. 15 (2006) 685–694, Section 3
(pp. 689–691: setup, Remark 1, Lemma 3.1, Lemma 3.2, Lemma 3.3 with Claims 3.4, 3.5).

Lean target: `HadwigerConstant.TW16.EgawaKKY` (in `HadwigerConstant/TW16Defs.lean`).
Lean interface: `HadwigerConstant/KKYDefs.lean` (namespace `HadwigerConstant.KKY`).
Section numbers `§n` below are referred to in the docstrings of `KKYDefs.lean`.

We prove the **minimum-degree** version directly (not KKY's σ₂ version). This is
simpler in two places: no non-adjacency has to be checked when adding up degrees, and
the case split in the proof of Lemma 3.1 disappears (§4). We also **do not** use KKY's
induction step that deletes a pair `s_k t_k ∈ E(G)`; instead pairs whose terminals are
adjacent are "linked directly" throughout (§2). This avoids induced-subgraph plumbing
and the case `k' = k − 1 = 1`, which lies outside the range `k ≥ 2` of KKY's
Theorem 1.1 (gap K2 in §10).

---------------------------------------------------------------------------------------

## §0. The statement and the reduction to a single bad pairing

`EgawaKKY` says: for every finite `W`, graph `H` on `W`, and `k, δ ∈ ℕ` with

* (H1) `2 ≤ k`, (H2) `3k ≤ n := |W|`, (H3) `δ ≤ deg(x)` for all `x`,
* (H4) `4k ≤ n → n + 2k ≤ 2δ + 3`,
* (H5) `n < 4k → n + 5k ≤ 3δ + 5`,

`H` is `KLinked H k`.

**Norin–Steiner's `KLinked`** (`HadwigerLean/Graph/Linkedness/Massed.lean:199`):
```
KLinked G k := ∀ P : IndexedPairs (Fin k) V, P.DisjointTerminals →
    (∀ i, P.start i ≠ P.finish i) → Nonempty (IndexedLinkage G P)
```
* exactly `k` pairs `(s_i, t_i) = (P.start i, P.finish i)`, `i : Fin k`;
* `DisjointTerminals`: `{s_i,t_i} ∩ {s_j,t_j} = ∅` for `i ≠ j`; together with
  `s_i ≠ t_i` the `2k` terminals are pairwise distinct
  (`terminalFinset_card_eq_two_mul`: `|M| = 2k` where `M := terminalFinset P`);
* `IndexedLinkage G P`: an `s_i–t_i` path for each `i` (`G.Path`), the vertex sets of
  different paths pairwise disjoint (**vertex-disjoint**, which is stronger than
  KKY's "internally disjoint", but our construction gives vertex-disjoint paths);
* if `|V| < 2k` the condition is vacuous (no such `P`). Here `n ≥ 3k` anyway.

So **no folklore reduction is needed**: KKY's remark that "it is enough to consider
lists of distinct `s_1,…,t_k`" is built into `KLinked`. (Paths may contain other
terminals in `KLinked`; ours never do.)

**Reduction.** Fix `W, H, k, δ` with (H1)–(H5) and `P` with distinct terminals.
Suppose for contradiction that `P` has no linkage. This is the standing hypothesis
`KKY.Setting G P δ`:

```
structure Setting (G) (P) (δ) : Prop where
  hP   : P.DisjointTerminals
  hne  : ∀ i, P.start i ≠ P.finish i
  hnot : ¬ Nonempty (IndexedLinkage G P)
  hdeg : ∀ x, δ ≤ G.degree x
  h3k  : 3 * k ≤ n
  h4   : 4 * k ≤ n → n + 2 * k ≤ 2 * δ + 3
  h5   : n < 4 * k → n + 5 * k ≤ 3 * δ + 5
```
(`2 ≤ k` is **not** needed by the argument below.) We derive `False`.

**Fact D (uniform degree bound).** Under `Setting`, `n + 2k ≤ 2δ + 3`,
i.e. `2δ ≥ n + 2k − 3`.
*Proof.* If `n ≥ 4k` this is `h4`. If `n < 4k`, i.e. `n ≤ 4k − 1`, then by `h5`
(times 2), `6δ ≥ 2n + 10k − 10 = (3n + 6k − 9) + (4k − 1 − n) ≥ 3n + 6k − 9`,
so `2δ ≥ n + 2k − 3`. ∎ (Lean: `Setting.two_mul_delta`.)
(This is KKY's Remark 1 in min-degree form. Fact D is the only consequence of the
degree hypotheses used in Lemma 3.2 and Lemma 3.3; Lemma 3.1 uses `h5` itself.)

**Fact D'.** Under `Setting`, `2δ ≤ n + 2k − 4` is impossible, i.e. it is
contradictory to have two vertices `a, b` with `deg a + deg b ≤ n + 2k − 4`, or four
vertices with `deg a + deg b + deg c + deg d ≤ 2n + 4k − 8`. Immediate from Fact D.

---------------------------------------------------------------------------------------

## §1. Notation

* `n = |V|`, `M = terminalFinset P = {s_1,…,s_k,t_1,…,t_k}`, `|M| = 2k`.
* `N(v)` = neighbourhood, `deg v = |N(v)|`, `deg_A(v) = |N(v) ∩ A|` (`TW16.degIn`).
* Pair `i` is **direct** if `s_i t_i ∈ E(G)`. `directs = {i : s_i t_i ∈ E}`,
  `e := |directs|`.
* `cn(i) := (N(s_i) ∩ N(t_i)) \ M` — common neighbours of pair `i` outside `M`
  (KKY's `N_H(M_i)` in the auxiliary bipartite graph `H`).

---------------------------------------------------------------------------------------

## §2. Partial 2-linkages (`Link`) — KKY's matching `P` in `H`

KKY build the bipartite graph `H` with parts `W₁ = {M_1,…,M_k}` and `W₂ = V − M`,
`M_i ~ v` iff `v ∈ N(s_i) ∩ N(t_i)`, and take a maximum matching (size `m`); after the
reduction all pairs are non-edges. Since we keep direct pairs, we use:

**Definition (`Link`).** A *link* is a partial map `mid : [k] → V ∪ {none}` with

* (L1) `mid i = some y` ⇒ pair `i` is **not** direct, `y ∉ M`, `y ∈ N(s_i) ∩ N(t_i)`
  (i.e. `y ∈ cn(i)` and `s_i t_i ∉ E`);
* (L2) `mid` is injective on its support: `mid i = mid j = some y ⇒ i = j`.

Pair `i` is
* **direct** if `s_i t_i ∈ E` (then `mid i = none` by (L1));
* **mid** (matched) if `mid i = some y_i` — linked by the path `s_i y_i t_i`;
* **open** if it is neither: `s_i t_i ∉ E` and `mid i = none`.

`linked(L) = directs ∪ mids(L)`; `μ := |mids(L)|`, `u := |opens(L)|`.

**Fact P (partition).** `u + μ + e = k` (the three classes partition `[k]`).

A link is a matching of `H' := H` restricted to the non-direct pairs, and
`|linked L| = e + μ`. **`L` is maximum** (`Link.Max`) if `|linked L'| ≤ |linked L|`
for every link `L'`; equivalently `μ` is the maximum matching size of `H'`.

**Fact E (existence; proved in Lean as `claimMaxExists`).** A maximum link exists:
the empty link (`mid ≡ none`) is a link, and `|linked L| ≤ k`.

`midVerts(L) = {y_i}`; `|midVerts L| = μ` and `midVerts L ∩ M = ∅`.

---------------------------------------------------------------------------------------

## §3. Hall deficiency (König–Egerváry step) — `ClaimHall`

KKY: "By the König–Egerváry theorem, there is a `Q ⊆ W₁` with
`k − m = |Q| − |N_H(Q)|`." We need only the inequality, for `H'`:

**ClaimHall.** If `L` is maximum, there is `Q ⊆ [k]` consisting of non-direct pairs
with `|R| + u ≤ |Q|`, where `R := ⋃_{i ∈ Q} cn(i)` (`R = N_{H'}(Q)`).

*Proof (via Hall's theorem, `Finset.all_card_le_biUnion_card_iff_existsInjective`).*
If `u = 0` take `Q = ∅`. Let `u ≥ 1`, `d := u − 1`. Let `ι` = the non-direct pairs
(`|ι| = k − e = u + μ`). Consider the sets
`T(i) := cn(i) ⊔ D ⊆ V ⊕ Fin d` (`D` = `d` dummy vertices, all in every `T(i)`).
Suppose, for contradiction, that every `Q ⊆ ι` has `|R(Q)| + u > |Q|`, i.e.
`|R(Q)| + d ≥ |Q|`. Then Hall's condition holds for `T`: for `Q = ∅` trivially, for
`Q ≠ ∅`, `|⋃_{i∈Q} T(i)| = |R(Q)| + d ≥ |Q|`. Hall gives an injective
`f : ι → V ⊕ Fin d` with `f(i) ∈ T(i)`. At most `d` indices are mapped into `D`
(injectivity), so the set `J = {i : f(i) ∈ V}` has `|J| ≥ |ι| − d = u + μ − u + 1 =
μ + 1`. Define the link `L'` with `mid' i = f(i)` for `i ∈ J`, `none` otherwise:
(L1) holds since `f(i) ∈ cn(i)` and `i` is non-direct; (L2) by injectivity of `f`.
Then `|linked L'| = e + |J| ≥ e + μ + 1 > |linked L|`, contradicting maximality. ∎

---------------------------------------------------------------------------------------

## §4. Lemma 3.1 — room for the free vertices

KKY: `n ≥ 4k − m`. In our setting (`m ↔ μ`, with `e` direct pairs) the needed
statement is that there are at least `2u` vertices outside `M ∪ midVerts(L)`:

**Lemma 3.1 (`Lemma31`).** If `L` is maximum then `2k + μ + 2u ≤ n`.
(For `e = 0`: `μ + u = k`, so this is `n ≥ 4k − μ`, KKY's statement.)

*Proof.* If `u = 0`: `M` and `midVerts L` are disjoint, of sizes `2k` and `μ`, so
`2k + μ ≤ n`. Let `u ≥ 1` and suppose `n < 2k + μ + 2u`. Since `μ + u ≤ k`
(Fact P), `n < 2k + μ + 2u ≤ 4k`, so `h5` gives
(a) `2n + 10k ≤ 6δ + 10`.
Take `Q, R` from ClaimHall: `Q` non-direct, `|R| + u ≤ q := |Q|`. Put `S := V − M − R`.
* `R ∩ M = ∅`, so `|S| = n − 2k − |R| ≥ n − 2k − q + u`.
* `q ≥ u ≥ 1`, so `Q ≠ ∅`; fix `i ∈ Q`.
* `q ≤ k` (as `Q ⊆ [k]`), and `n ≥ 3k`, so `|S| ≥ 3k − 2k − q + u ≥ u ≥ 1`;
  fix `x ∈ S`. (KKY do not mention that `S, Q ≠ ∅`.)
* **(3.1)** `deg s_i + deg t_i ≤ 2(n − 2) − |S|`: `N(s_i), N(t_i) ⊆ V − {s_i,t_i}`
  (`s_i t_i ∉ E` as `i` is non-direct, no loops); a vertex `v ∈ S` adjacent to both
  would be in `cn(i) ⊆ R`, impossible; so
  `deg s_i + deg t_i = |N(s_i) − S| + |N(t_i) − S| + (|N(s_i)∩S| + |N(t_i)∩S|)
   ≤ 2(n − 2 − |S|) + |S|`.
* `deg x ≤ n − 1 − q`: `x ∉ M`, `x ∉ R`; for each `j ∈ Q`, `x` is not adjacent to
  both `s_j, t_j` (else `x ∈ cn(j) ⊆ R`), so `|N(x) ∩ M| ≤ 2k − q`; and
  `|N(x) − M| ≤ n − 2k − 1` (`x ∉ N(x)`).
* Hence, with `deg ≥ δ`:
  `6δ ≤ 2·deg x + 2(deg s_i + deg t_i) ≤ 2(n − 1 − q) + 2(2n − 4 − |S|)
      ≤ 2(n − 1 − q) + 2(2n − 4 − (n − 2k − q + u)) = 4n + 4k − 10 − 2u`.
* With (a): `2n + 10k − 10 ≤ 4n + 4k − 10 − 2u`, i.e. `n ≥ 3k + u`.
* But `n < 2k + μ + 2u ≤ 2k + (k − u) + 2u = 3k + u`. Contradiction. ∎

(KKY's proof uses σ₂ and therefore needs a case split on whether `s_1` has a neighbour
`y ∈ S`, plus non-adjacency of each pair whose degrees are added; with min-degree we
just use `δ ≤ deg x` twice. KKY's version: assume `n ≤ 4k − m − 1`; case "s_1 has no
neighbour in `S`": `deg s_1 + deg x ≤ n − 3 + k + m ≤ n + 2k − 4`; else
`3σ₂ ≤ 2(n + 5k − 6)`.)

---------------------------------------------------------------------------------------

## §5. Configurations (KKY's assignment `A`) and optimality

**Definition (`Config`).** A configuration `c` is a link `L = c.link` together with
`z, z' : [k] → V` such that for open pairs (junk values elsewhere):
* (C1) `z_i, z'_i ∉ M`, `z_i ≠ z'_i`;
* (C2) `z_i, z'_i ∉ midVerts(L)`;
* (C3) for distinct open `i ≠ j`: `{z_i, z'_i} ∩ {z_j, z'_j} = ∅`.

`Z'(c) = {z_i, z'_i : i open}`; `Z = V − M − midVerts(L)` (KKY's `Z`), `Z' ⊆ Z`.

* `good(c) = Σ_{i open} ([s_i z_i ∈ E] + [t_i z'_i ∈ E])` — KKY's "edges `z_i s_i`
  and `z'_i t_i`".
* `zz(c) = Σ_{i open} [z_i z'_i ∈ E]`.
* **`c` is optimal** (`Config.Opt`) if
  (O1) `c.link` is maximum;
  (O2) `good(c') ≤ good(c)` for every configuration `c'` with `c'.link` maximum;
  (O3) `zz(c') ≤ zz(c)` for every configuration `c'` with `c'.link` maximum and
       `good(c') = good(c)`.

This lexicographic optimum is exactly KKY's choice: first a maximum matching
(`m` maximal), then an assignment with as many `z_is_i, z'_it_i` edges as possible
(Lemma 3.2), then, among those, as many `z_iz'_i` edges as possible (Lemma 3.3).
**Note (gap K4):** the optimisation ranges over *all* maximum links (KKY's swaps in
Lemma 3.2 Case 1 and Claim 3.4 Subcase 2.2 change the matching `P`), not a fixed one.

**ClaimConfigExists.** Some configuration has a maximum link.
*Proof.* Take a maximum link `L` (Fact E). By Lemma 3.1, `|Z| = n − 2k − μ ≥ 2u`
(`Z = V − M − midVerts L`, `|M ∪ midVerts L| = 2k + μ`). Choose an injection
`opens(L) × {0,1} ↪ Z` and set `z_i, z'_i` to the images of `(i,0), (i,1)` (junk,
e.g. `s_i`, elsewhere). (C1)–(C3) follow from injectivity and `Z ∩ (M ∪ midVerts) = ∅`.∎

**ClaimOptExists (proved in Lean from ClaimConfigExists, `claimOptExists`).**
An optimal configuration exists: `good ≤ 2k`, `zz ≤ k`; maximise `good` over the
non-empty set of configurations with maximum link (`Nat.findGreatest`), then `zz`.

**Swap facts** used below (all immediate from the definitions):
* (S1) *Replacing a free value.* If `c` is a configuration, `i` open and
  `w ∉ M ∪ midVerts(L) ∪ Z'(c)`, then setting `z_i := w` (resp. `z'_i := w`) gives a
  configuration with the same link. Only the terms of pair `i` in `good`, `zz` change.
* (S2) *Exchanging two free values.* Exchanging the values in two slots
  (`z_i ↔ z_j`, `z_i ↔ z'_j`, `z'_i ↔ z'_j`, including `z_i ↔ z'_i`) gives a
  configuration with the same link.
* (S3) *Exchanging a free value with a mid.* If `j` is mid with `y = y_j`, `i` open
  and `w ∈ {z_i, z'_i}` lies in `cn(j)`, then setting `mid j := w` and replacing `w` by
  `y` in its slot gives a configuration; its link has the same `linked` set, so it is
  still maximum.
* (S4) *Linking an open pair.* If `i` is open and `v ∈ cn(i)` is not in
  `midVerts(L)`, then `mid i := v` gives a link with `|linked| + 1`. If moreover `j`
  is mid with `y = y_j ∈ cn(i)` and `w ∈ cn(j) − midVerts(L)`, `w ≠ y`, then
  `mid i := y, mid j := w` gives a link with `|linked| + 1`. Both contradict (O1).

In particular, for a configuration `c` with maximum link and an open pair `i`
((S4), first form):
* (N1) no `v ∈ Z = V − M − midVerts(L)` lies in `cn(i)`, i.e. is adjacent to both
  `s_i` and `t_i`. This applies to `v = z_j, z'_j` for every open `j` (including
  `j = i`) and to every `v ∈ Z − Z'`.

---------------------------------------------------------------------------------------

## §6. Lemma 3.2 — all `z`-edges present

**Lemma 3.2 (`Lemma32`).** If `c` is optimal and `i` is open then `s_i z_i ∈ E` and
`t_i z'_i ∈ E`.

*Proof* (uses only (O1), (O2), Fact D). We prove `s_{i₀} z_{i₀} ∈ E` for open `i₀`;
the `t`-side is symmetric (exchange the roles of `s ↔ t` and `z ↔ z'` throughout).
Write `s = s_{i₀}`, `t = t_{i₀}`, `z = z_{i₀}`, `z' = z'_{i₀}`, and suppose `sz ∉ E`.

**Claim (3.2).** `|N(s) − M| ≤ |M − N(z)| − 1`.
We define an injection `f : N(s) − M → (M − N(z)) − {s}`. Let `w ∈ N(s) − M`.
* `w ≠ z` (as `sz ∉ E`).
* (a) If `w ∉ midVerts(L) ∪ Z'`: by (S1) set `z := w`; `good` increases by 1
  (`s w ∈ E`, `s z ∉ E`), contradicting (O2). So this case does not occur.
* (b) `w = y_j` for a mid pair `j` (`j ≠ i₀`). If `z` is adjacent to both `s_j, t_j`
  then by (S3) set `mid j := z`, `z := w`: `good` increases by 1, contradiction. So
  one of `s_j, t_j` is not adjacent to `z`; let `f(w)` be such a vertex.
* (c) `w = z'_j` for an open `j` (possibly `j = i₀`). If `z t_j ∈ E`, exchange
  `z ↔ z'_j` (S2): new `z_{i₀} = w ∈ N(s)` and new `z'_j = z ∈ N(t_j)`; before, slot
  `(i₀, s)` contributed 0 and slot `(j, t)` at most 1; after, both contribute 1, so
  `good` increases (for `j = i₀`: the two slots of pair `i₀`, same computation).
  Contradiction; so `z t_j ∉ E`; let `f(w) = t_j`.
* (d) `w = z_j` for an open `j ≠ i₀` (**omitted by KKY**). If `z s_j ∈ E`, exchange
  `z ↔ z_j`: slots `(i₀,s)` and `(j,s)` both become 1; contradiction. So
  `z s_j ∉ E`; let `f(w) = s_j`.
`f` is injective: `f(w) ∈ {s_j, t_j}` where `j` is the unique pair with
`w ∈ {y_j, z_j, z'_j}`, and `f(z_j) = s_j`, `f(z'_j) = t_j`, `f(y_j) ∈ {s_j,t_j}`;
distinct `w` give distinct `(j, side)`, since `y_j, z_j, z'_j` are pairwise distinct
and belong to only one pair (L2, C1–C3). `f(w) ≠ s`: in (b) `j ≠ i₀`
(`i₀` is not mid), in (c) `f(w) = t_j ≠ s`, in (d) `j ≠ i₀`. And `s ∈ M − N(z)`.
Hence `|N(s) − M| ≤ |M − N(z) − {s}| = |M − N(z)| − 1`. ∎

**Count.**
* `deg s = |N(s) − M| + |N(s) ∩ M| ≤ (|M − N(z)| − 1) + (2k − 2)`, since
  `s, t ∉ N(s)` (no loop; `st ∉ E` as `i₀` is open — this is where non-directness is
  needed, cf. KKY's reduction).
* `deg z = |N(z) ∩ M| + |N(z) − M| ≤ |N(z) ∩ M| + (n − 2k − 1)` (`z ∉ M`, `z ∉ N(z)`).
* Sum: `deg s + deg z ≤ |M| − 1 + 2k − 2 + n − 2k − 1 = n + 2k − 4`.
* `2δ ≤ n + 2k − 4` contradicts Fact D. ∎

(KKY: "`deg(s₁) + deg(z₁) ≤ 2(n − 2) − |V − M| = n − 4 + 2k`"; the `−4` silently uses
`f(w) ≠ s₁`, gap K5.)

---------------------------------------------------------------------------------------

## §7. Lemma 3.3 — all `zz'`-edges present (Claims 3.4, 3.5)

**Lemma 3.3 (`Lemma33`).** If `c` is optimal and `i` is open then `z_i z'_i ∈ E`.

*Setup.* Let `c` be optimal, `i₀` open, and suppose `z_{i₀} z'_{i₀} ∉ E`.
Write `s, t, z, z'` for `s_{i₀}, t_{i₀}, z_{i₀}, z'_{i₀}`. Blocks:
* `X_j = {s_j, t_j, z_j, z'_j}` for open `j` (4 distinct vertices);
* `X_j = {s_j, t_j, y_j}` for mid `j` (3 distinct vertices);
* `X_j = {s_j, t_j}` for direct `j` (2 vertices) — **new** (KKY have no direct pairs);
* `X = ⋃_j X_j`; the `X_j` are pairwise disjoint, so
  **(Xcard)** `|X| = 4u + 3μ + 2e`.
* `X₀ := X_{i₀} = {s,t,z,z'}`; for a set `B`, `k(B) := Σ_{x ∈ X₀} deg_B(x)`
  (KKY's `k_j = k(X_j)`).
* `V − X = Z − Z'` (vertices outside `M`, not mids, not assigned).

Note: Lemma 3.3 does **not** need Lemma 3.2 (contrary to KKY's presentation: the
swaps below only need `good(c') ≥ good(c)`, then (O2) forces equality and (O3)
applies). Lemma 3.2 is needed only for the final linkage (§8).

**"Better" test (B).** A configuration `c'` with maximum link, `good(c') ≥ good(c)`
and `zz(c') > zz(c)` contradicts optimality: (O2) gives `good(c') = good(c)`, then (O3)
gives `zz(c') ≤ zz(c)`.

**Claim 3.4-self (`Claim34self`, KKY "`k₁ = 4`").** `k(X₀) ≤ 4`.
The only possible edges inside `X₀` are `sz` and `tz'`: `st ∉ E` (open), `zz' ∉ E`
(assumption), `sz' ∉ E` and `tz ∉ E` (else `z'` resp. `z` would be a common
neighbour of `s, t` in `Z`; link pair `i₀` through it, (S4), contradicting (O1)).
So `k(X₀) = 2·|E(X₀)| ≤ 4`. (KKY say "exactly one neighbour each", which also uses
Lemma 3.2; only `≤ 4` is needed.)

**Claim 3.4-open (`Claim34open`, KKY Case 1).** If `j ≠ i₀` is open then
`k(X_j) ≤ 12`.
* `z` is not adjacent to both `s_j, t_j` (else (S4): `mid j := z`, contradiction), so
  `deg_{X_j}(z) ≤ 3`; likewise `deg_{X_j}(z') ≤ 3`.
* `z_j` is not adjacent to both `s, t`, nor is `z'_j` ((S4) for pair `i₀`), so
  `deg_{X_j}(s) + deg_{X_j}(t) = Σ_{y ∈ X_j} |N(y) ∩ {s,t}| ≤ 2 + 2 + 1 + 1 = 6`.
* Total `≤ 3 + 3 + 6 = 12`.

**Claim 3.4-mid (`Claim34mid`, KKY Case 2).** If `j` is mid, `y = y_j`, then
`k(X_j) ≤ 10`. Trivially each `deg_{X_j}(x) ≤ 3`.
* *Subcase 2.1: `sy, ty ∈ E`.* If `z` is adjacent to both `s_j, t_j`, then
  (S4, second form) `mid i₀ := y`, `mid j := z` gives a larger link; contradiction. So
  `deg_{X_j}(z) ≤ 2`; likewise `deg_{X_j}(z') ≤ 2`. Total `≤ 3 + 3 + 2 + 2 = 10`.
* *Subcase 2.2: `sy ∉ E`.* Then `deg_{X_j}(s) ≤ 2`. If all four of
  `z's_j, z't_j, zy, ty` are edges, apply (S3): `mid j := z'`, `z'_{i₀} := y`. Its
  link is maximum; `good` does not decrease (slot `(i₀,t)`: `ty ∈ E`, so it is 1 now);
  `zz` increases (`zy ∈ E`, before `zz' ∉ E`). Contradiction by (B). So one fails:
  - `z' s_j ∉ E` or `z' t_j ∉ E`: `deg_{X_j}(z') ≤ 2`, total `≤ 2+3+3+2 = 10`;
  - `zy ∉ E`: `deg_{X_j}(z) ≤ 2`, total `≤ 2+3+2+3 = 10`;
  - `ty ∉ E`: `deg_{X_j}(t) ≤ 2`, total `≤ 2+2+3+3 = 10`.
* *Subcase 2.3: `ty ∉ E`* (**omitted by KKY**, symmetric to 2.2). Then
  `deg_{X_j}(t) ≤ 2`; if all of `z s_j, z t_j, z'y, sy` are edges, apply (S3):
  `mid j := z`, `z_{i₀} := y` (`sy ∈ E` keeps `good`, `z'y ∈ E` raises `zz`);
  contradiction. So one fails, and the total is `≤ 10` as before.
Subcases 2.1–2.3 are exhaustive.

**Claim 3.4-direct (`Claim34direct`, new).** If `j` is direct then `k(X_j) ≤ 8`
(`|X₀| ≤ 4`, `|X_j| = 2`).

**Claim 3.5 (`Claim35`).** For every `v ∉ X`, `deg_{X₀}(v) ≤ 2`.
`v ∈ Z − Z'`. Forbidden neighbour pairs of `v` in `X₀`:
* `{s, t}`: else (S4) `mid i₀ := v`, contradiction with (O1);
* `{s, z'}`: else (S1) `z := v`; `good` does not drop (`sv ∈ E`), `zz` increases
  (`vz' ∈ E`, `zz' ∉ E`); contradiction by (B);
* `{t, z}`: else (S1) `z' := v`, symmetric.
Every 3-subset of `{s,t,z,z'}` contains one of these pairs
(`{s,t,·}` ⊇ `{s,t}`; `{s,z,z'}` ⊇ `{s,z'}`; `{t,z,z'}` ⊇ `{t,z}`). ∎

**Double counting (`ClaimDoubleCount`).**
`F := Σ_{x ∈ X₀} deg x = Σ_{v ∈ V − X} deg_{X₀}(v) + Σ_j k(X_j)`.
(For each `x`, `N(x)` is the disjoint union of `N(x) − X` and the `N(x) ∩ X_j`;
and `Σ_{x∈X₀} |N(x) − X| = Σ_{v ∉ X} |N(v) ∩ X₀|` by symmetry of adjacency.)

**Proof of Lemma 3.3.**
`F ≤ 2(n − |X|) + k(X₀) + Σ_{j open, ≠ i₀} k(X_j) + Σ_{j mid} k(X_j) + Σ_{j direct} k(X_j)
   ≤ 2(n − 4u − 3μ − 2e) + 4 + 12(u − 1) + 10μ + 8e = 2n + 4(u + μ + e) − 8 = 2n + 4k − 8`
(Fact P, Xcard, `u ≥ 1` as `i₀` is open). And `F ≥ 4δ` (`|X₀| = 4`). So
`2δ ≤ n + 2k − 4`, contradicting Fact D. ∎
(KKY: `F ≤ 2(n − |X|) + 4 + 12(k − m − 1) + 10m = 2n + 4k − 8`.)

---------------------------------------------------------------------------------------

## §8. The final linkage (`claimFinalLinkage`, proved in Lean)

If `c` is a configuration with `s_i z_i, z_i z'_i, z'_i t_i ∈ E` for every open `i`,
then `P` has a linkage:
* direct `i`: path `s_i t_i`;
* mid `i`: path `s_i y_i t_i`;
* open `i`: path `s_i z_i z'_i t_i`.
These are paths (vertices distinct: `y_i, z_i, z'_i ∉ M`, `z_i ≠ z'_i`) and pairwise
vertex-disjoint (distinct terminals; L2; C2; C3). In Lean: build a TW16 partial
linkage `PL` with these vertex lists (all of length `≤ 4 ≤ 6`, interiors outside `M`)
and apply `TW16.claimA2`.

---------------------------------------------------------------------------------------

## §9. Assembly (`egawaKKY_of_claims`, proved in Lean)

Given `Setting G P δ`: ClaimConfigExists ⇒ (ClaimOptExists, proved) an optimal `c`;
Lemma 3.2 and Lemma 3.3 ⇒ the hypothesis of §8 ⇒ a linkage, contradicting `hnot`.
Hence every bad pairing is impossible, i.e. `KLinked H k`, for every `H` satisfying
(H2)–(H5): this is `EgawaKKY` ((H1) unused).

Dependency graph of the claim `Prop`s (`KKYDefs.lean`; "proved" = proved there):
```
ClaimHall ──> Lemma31 ──[claimConfigExists_of_lemma31, proved; uses claimMaxExists]──>
   ClaimConfigExists ──[claimOptExists, proved]──> optimal c
Lemma32 (Fact D)
Claim34self, Claim34open, Claim34mid, Claim35, ClaimXcard, ClaimDoubleCount
   (+ claim34direct, proved) ──[lemma33_of_claims, proved; Fact D, Fact P]──> Lemma33
optimal c + Lemma32 + Lemma33 ──[claimFinalLinkage, proved]──> linkage, contradiction
egawaKKY_of_claims (proved):      ClaimConfigExists, Lemma32, Lemma33 ⇒ EgawaKKY
egawaKKY_of_fine_claims (proved): Lemma31, Lemma32, Claim34self/open/mid, Claim35,
                                  ClaimXcard, ClaimDoubleCount ⇒ EgawaKKY
```
`ClaimHall` and `Claim34*`, `Claim35`, `Lemma32` use only maximality / optimality and
(for `Lemma32`) Fact D; `Lemma31` uses `ClaimHall` and `h5`; `ClaimXcard`,
`ClaimDoubleCount` are pure counting (need distinct terminals).

---------------------------------------------------------------------------------------

## §10. Gaps / deviations from KKY

* **K1 (σ₂ vs δ).** KKY prove the σ₂ (Ore-type) bound `R(n,k)` and derive `D = ⌈R/2⌉`.
  We prove the min-degree bound directly, which removes the case split in Lemma 3.1
  and all non-adjacency checks for added degree pairs. For integer `δ`, TW's
  conditions (H4), (H5) are equivalent to `δ ≥ D(n,k)` (checked in the task
  statement), but we never need `D`: only (H5) (Lemma 3.1) and Fact D are used.
* **K2 (edge pairs).** KKY delete an adjacent pair `s_k t_k` and induct
  (`G' = G − s_k − t_k`, `k' = k − 1`). For `k = 2` this lands at `k' = 1`, outside
  Theorem 1.1's range `k ≥ 2` (harmless, but unstated). We instead keep adjacent pairs
  as "direct" pairs throughout: they never use extra vertices, contribute blocks
  `X_j = {s_j,t_j}` with `k(X_j) ≤ 8 = 4·|X_j|`, exactly the same excess `+4` as KKY's
  blocks (`12 − 2·4 = 10 − 2·3 = 8 − 2·2 = 4`), and Lemma 3.1 becomes
  `n ≥ 2k + μ + 2u`.
* **K3 (König–Egerváry).** KKY's "`k − m = |Q| − |N_H(Q)|`" is the deficiency
  version of Hall; we need only `|N_H(Q)| + u ≤ |Q|` and prove it from Hall's theorem
  by adding `u − 1` dummy vertices (§3). KKY do not note that `Q ≠ ∅` and `S ≠ ∅`
  (needed to pick `M_i ∈ Q` and `x ∈ S`); both follow from `u ≥ 1` and `n ≥ 3k` (§4).
* **K4 (what is optimised).** The swaps in Lemma 3.2 Case 1 and Claims 3.4 (2.1, 2.2)
  change the matching; the optimisation must be over all maximum matchings and all
  assignments (our `Config.Opt`, lexicographic `(|linked|, good, zz)`).
* **K5 (Lemma 3.2).** KKY's Case 2 treats only `w = z'_i`; the case `w = z_i`
  (`i ≠ 1`) is analogous (§6 (d)). The count `n + 2k − 4` needs `f(w) ≠ s₁`
  (otherwise one only gets `n + 2k − 3`, which is not a contradiction for `n ≥ 4k`).
  The `t`-side (`z'_i t_i ∈ E`) is "by symmetry".
* **K6 (Claim 3.4).** Subcase 2.2 covers only `s₁ y_i ∉ E`; `t₁ y_i ∉ E` is symmetric
  (§7, Subcase 2.3). KKY write `k_j` for `k_i` (typo). In Case 1 the four non-edges
  are distinct incidences `(z₁,·), (z'₁,·), (·,z_i), (·,z'_i)`.
* **K7 (`k₁ = 4`).** Requires `s₁t₁ ∉ E` (reduction), `z₁z'₁ ∉ E` (assumption) and
  `s₁z'₁, t₁z₁ ∉ E` (maximality of `m`); only `k₁ ≤ 4` is needed.
* **K8 (Claim 3.5).** KKY: "we can swap `v` with either `z₁` or `z'₁`". Precisely, the
  three forbidden pairs are `{s,t}` (maximality of `m`), `{s,z'}` and `{t,z}`
  (better assignment), and every 3-subset of `X₀` contains one (§7).
* **K9 (Lemma 3.3 independent of Lemma 3.2).** The count in Lemma 3.3 never uses
  `s_iz_i, t_iz'_i ∈ E`; Lemma 3.2 is used only to build the final linkage.
* **K10.** "`N(A + z₁) ∩ (B + z'₁) = ∅`" in KKY's Lemma 3.3 is never used.
* **K11 (final contradiction).** KKY: "`F ≥ 2σ₂ ≥ 4δ`, contradiction to (1.1) and
  (1.2)". In min-degree form: `4δ ≤ F ≤ 2n + 4k − 8` contradicts Fact D, which holds in
  both ranges (for `n ≤ 4k − 1` it follows from (H5)).


==> anc/lean/HadwigerConstant/L44Defs.lean <==
import HadwigerLean.Graph.RootedDensity.Final
import HadwigerLean.Graph.RootedDensity.FBExtremalCore
import HadwigerLean.Graph.RootedDensity.F3Contradiction
import HadwigerLean.Graph.RootedDensity.CliqueMatchingRoles
import HadwigerLean.Woven.Basic
import HadwigerLean.Graph.Linkedness.Massed
import Mathlib

/-!
# Lemmas 4.2–4.4 of the paper: definitions, step statements and reductions

Paper: `LinearHadwigerConstant.tex`, Section 4 "Rooted minors via massed pairs".

Vocabulary (Norin–Steiner `HadwigerLean`):
* `MassedPair G X α` — Wollan's `α`-massed pair (M1), (M2).
* `cliqueMatchingGraph s ℓ` on `CliqueMatchingLabels s ℓ` — the graph `K_s + ℓ K₂`.
* `UniversalAt G F X` — for every injective labelling of `X` by labels of `F`,
  `G` has a model of the induced labelled subgraph of `F` rooted at `X`.
* `Universal G F` — `F`-universal (all root sets of size `|V(F)|`).
* `MassedUniversalPrinciple F α` — every `α`-massed pair `(G,X)` with
  `|X| ≤ |V(F)|` is universal at `X` (the hypothesis of Lemma 4.2 / the
  conclusion of Lemma 4.3).
* `Woven G a b` — NS's (up to `b` pairs) version of `(a,b)`-woven.

Contents:
* `massedUniversal_of_localClosure` — **Theorem 4.1 (Wollan) in NS form, proved
  here** from the NS Appendix-F machinery: if every small graph of high minimum
  degree has an induced `F`-universal subgraph (`LocalClosure`), then the
  massed universality principle holds.
* Parameters `xPar`, `sPar`, `ellPar`, `Ft`, `LargeT`, and `NumericFacts`.
* Step Props: `MaderStep`, `DenseUniversal`, `SampleStep`, `LinkStep`,
  `Lemma42`, `Lemma43`, `Lemma44`, `Lemma44Nat`.
* Reductions (proved): `localClosure_of_steps`, `lemma43_of_localClosure`,
  `lemma44_of_parts`, `lemma44Nat_of_lemma44`.
-/

namespace HadwigerConstant.L44

open HadwigerLean HadwigerLean.RootedDensity

universe u v

/-! ## Theorem 4.1 (Wollan, Theorems 2.2 and 2.3) in Norin–Steiner form -/

/-- The local closure property: every nonempty graph `D` with at most `2α + 1`
vertices and minimum degree at least `α - |V(F)|` has an induced `F`-universal
subgraph.  In the paper this is the claim in the proof of Lemma 4.3, to which
Theorem 4.1 reduces it: Wollan's Theorem 2.2 produces `D = G[N[v]]`, and Wollan's
Theorem 2.3 then gives the contradiction. -/
def LocalClosure {W : Type v} [Fintype W] (H : SimpleGraph W) (α : ℝ) : Prop :=
  ∀ (V : Type u) [Fintype V] [DecidableEq V] (D : SimpleGraph V) [DecidableRel D.Adj]
    [Nonempty V],
    (Fintype.card V : ℝ) ≤ 2 * α + 1 →
    (∀ x : V, α - (Fintype.card W : ℝ) ≤ (D.degree x : ℝ)) →
    ∃ S : Finset V, Universal (D.induce (S : Set V)) H

/-- **Theorem 4.1 (Wollan) combined with the minimal-counterexample argument of
Lemma 4.3.**  A minimal counterexample (Wollan's `(F,α)`-minimal pair) has an outside vertex
`z` of degree `< 2α` (Wollan's Theorem 2.2(2)) whose edges have `⌊α⌋` common neighbours,
corrected at roots (Wollan's Theorem 2.2(1)); so `D = G[N[z]]` satisfies the hypotheses
of `LocalClosure`, and an induced `F`-universal subgraph contradicts
Wollan's Theorem 2.3.  All structural steps are Norin–Steiner's (Appendix F of the
Lean development), which work for every `α ≥ |V(F)|`. -/
theorem massedUniversal_of_localClosure {W : Type v} [Fintype W] (H : SimpleGraph W)
    (α : ℝ) (hW : 1 ≤ Fintype.card W) (hα : (Fintype.card W : ℝ) ≤ α)
    (hloc : LocalClosure.{u} H α) :
    MassedUniversalPrinciple.{u,v} H α := by
  classical
  by_contra hfail
  obtain ⟨B, hmin⟩ := exists_extremal_bad_massed_witness H α hfail
  letI : Fintype B.Vertex := B.fintype
  letI : DecidableEq B.Vertex := Classical.decEq _
  letI : DecidableRel B.graph.Adj := Classical.decRel _
  have hα0 : 0 ≤ α := le_trans (Nat.cast_nonneg _) hα
  -- Wollan's Theorem 2.1: no rigid separation in a minimal counterexample.
  have hno : ∀ T : VertexSeparation B.graph,
      (B.roots : Set B.Vertex) ⊆ T.left → ¬ RigidSeparation H T := by
    intro S hroot hrigid
    have T := badMassedTorsoTransports_of_ambientReverse
      (ambientRigidReverse_proved.{u,v} H) B
    exact B.no_rigid_of_torso_transports hmin T.glue T.reverse S hroot hrigid
  have hX3 : 3 ≤ B.roots.card := by
    by_contra hnot
    exact B.not_universal
      (universalAt_of_massed_card_le_two B.graph H B.roots α B.massed (by omega))
  have hXfloor : B.roots.card ≤ Nat.floor α := by
    apply Nat.le_floor
    have : (B.roots.card : ℝ) ≤ Fintype.card W := by exact_mod_cast B.root_card
    linarith
  obtain ⟨x, hx⟩ : B.roots.Nonempty := Finset.card_pos.mp (by omega)
  obtain ⟨y, hy, hxy⟩ :=
    Linkedness.root_has_outside_neighbor B.graph B.roots α B.massed x hx
  have htight := B.floor_edge_tight H hmin hno hα0 hXfloor hxy (Or.inr hy)
  -- Wollan's Theorem 2.2(2): a low-degree outside vertex.
  obtain ⟨z, hz, hzdeg⟩ :=
    exists_outside_degree_lt_twice_of_massed_floor_tight
      B.graph B.roots α hα0 hX3 B.massed htight
  have hznot : z ∉ B.roots := by simpa using hz
  have hznbr : ∃ w : B.Vertex, B.graph.Adj z w :=
    B.outside_has_neighbor hmin hα0 z hznot
  -- Wollan's Theorem 2.2(1): common neighbours.
  have hout : ∀ w : B.Vertex, B.graph.Adj z w → w ∉ B.roots →
      Nat.floor α ≤ Fintype.card (B.graph.commonNeighbors z w) := by
    intro w hzw hw
    have hbound := floor_le_common_of_exterior_contraction_failure
      B.graph B.roots α hα0 B.massed hzw hznot hw
      (B.contraction_global_failure hmin hno hzw hw)
    have hcard : Fintype.card (B.graph.commonNeighbors z w) =
        (B.graph.neighborSet z ∩ B.graph.neighborSet w).ncard := by
      calc
        Fintype.card (B.graph.commonNeighbors z w) =
            (B.graph.commonNeighbors z w).ncard :=
          Set.fintypeCard_eq_ncard _
        _ = _ := by rw [SimpleGraph.commonNeighbors_eq]
    rw [hcard]
    simpa [← Set.ncard_coe_finset, Finset.coe_inter,
      SimpleGraph.coe_neighborFinset] using hbound
  have hroot : ∀ w : B.Vertex, B.graph.Adj z w → w ∈ B.roots →
      Nat.floor α ≤ Fintype.card (B.graph.commonNeighbors z w) +
        (B.roots.erase w).card := by
    intro w hzw hw
    have hbound := floor_le_common_add_otherRoots_of_contraction_failure
      B.graph B.roots α hα0 B.massed hzw.symm hw hznot
      (B.contraction_global_failure hmin hno hzw.symm hznot)
    have hcard : Fintype.card (B.graph.commonNeighbors z w) =
        (B.graph.neighborSet w ∩ B.graph.neighborSet z).ncard := by
      calc
        Fintype.card (B.graph.commonNeighbors z w) =
            (B.graph.commonNeighbors z w).ncard :=
          Set.fintypeCard_eq_ncard _
        _ = _ := by rw [SimpleGraph.commonNeighbors_eq, Set.inter_comm]
    rw [hcard]
    simpa [← Set.ncard_coe_finset, Finset.coe_inter,
      SimpleGraph.coe_neighborFinset] using hbound
  obtain ⟨hne, horder, hmindeg⟩ :=
    closedNeighborhood_F5_of_FB B.graph B.roots (Fintype.card W) α B.root_card hW
      z (le_of_lt hzdeg) hznbr hout hroot
  let D : Finset B.Vertex := closedNeighborhoodFinset B.graph z
  haveI : Nonempty ↥(D : Set B.Vertex) := by
    obtain ⟨d, hd⟩ := hne
    exact ⟨⟨d, hd⟩⟩
  have horder' : (Fintype.card ↥(D : Set B.Vertex) : ℝ) ≤ 2 * α + 1 := by
    simpa using horder
  obtain ⟨N, hN⟩ := hloc ↥(D : Set B.Vertex) (B.graph.induce (D : Set B.Vertex))
    horder' hmindeg
  have hJ := Universal.induce_image_of_nested B.graph H (D : Set B.Vertex) N hN
  -- Wollan's Theorem 2.3: an `F`-universal subgraph yields universality or a rigid shore.
  rcases universalAt_or_rigid_shore_of_universal_core H B.graph
      B.roots _ B.root_card (by omega) hJ with huni | ⟨S, hroot', hfar, hsep, hfarUni⟩
  · exact B.not_universal huni
  · exact hno S hroot' ⟨hfar, (Nat.le_of_lt hsep).trans B.root_card, hfarUni⟩

/-! ## Parameters of Lemmas 4.3 and 4.4 -/

/-- The stage factor `M = 10^5`. -/
noncomputable def Mst : ℝ := 100000

/-- `x = ⌈t / (M √(log t))⌉`. -/
noncomputable def xPar (t : ℝ) : ℕ := ⌈t / (Mst * Real.sqrt (Real.log t))⌉₊

/-- `s = 2x`, the order of the rooted clique. -/
noncomputable def sPar (t : ℝ) : ℕ := 2 * xPar t

/-- `ℓ = ⌊4.004 t⌋`, the number of linkage pairs. -/
noncomputable def ellPar (t : ℝ) : ℕ := ⌊(4.004 : ℝ) * t⌋₊

/-- Labels of `F = K_s + ℓ K₂`. -/
abbrev FLab (t : ℝ) : Type := CliqueMatchingLabels (sPar t) (ellPar t)

/-- The target graph `F = K_s + ℓ K₂` of Lemma 4.3. -/
noncomputable def Ft (t : ℝ) : SimpleGraph (FLab t) := cliqueMatchingGraph (sPar t) (ellPar t)

/-- The size hypothesis `log t ≥ 1.6 · 10^6` of Lemmas 4.3 and 4.4, for real `t`.
Positivity is included because `Real.log (-t) = Real.log t`. -/
def LargeT (t : ℝ) : Prop := 0 < t ∧ (1600000 : ℝ) ≤ Real.log t

/-- For natural `t`, positivity is automatic. -/
theorem largeT_of_nat (t : ℕ) (h : (1600000 : ℝ) ≤ Real.log t) : LargeT t := by
  refine ⟨?_, h⟩
  rcases Nat.eq_zero_or_pos t with h0 | h0
  · subst h0; simp at h; linarith
  · exact_mod_cast h0

theorem card_FLab (t : ℝ) : Fintype.card (FLab t) = sPar t + 2 * ellPar t :=
  cliqueMatchingLabels_card (sPar t) (ellPar t)

/-- The numerical facts used in Section 4 (certified in
`scripts/precise_check.py`, Lemma 4.3/4.4 block).  Writing `h = s + 2ℓ` and
`m = s + ℓ`.  To be proved from `LargeT t` (`numericFacts_of_large`, Part A). -/
structure NumericFacts (t : ℝ) : Prop where
  /-- `t ≥ 10^13` (indeed `t ≥ e^{1.6·10^6}`). -/
  t_ge : (10 : ℝ) ^ 13 ≤ t
  /-- `x ≥ 2`, so `s ≥ 4`. -/
  s_ge : 4 ≤ sPar t
  /-- `s ≤ 2 · 10^{-8} t`. -/
  s_small : (sPar t : ℝ) * 50000000 ≤ t
  /-- `γ_s = 30 s √(log s) ≤ 0.0006001 t` (Kostochka threshold for `K_s`). -/
  kos : 30 * (sPar t : ℝ) * Real.sqrt (Real.log (sPar t)) ≤ (0.0006001 : ℝ) * t
  /-- `ℓ ≤ 4.004 t`. -/
  ell_le : (ellPar t : ℝ) ≤ (4.004 : ℝ) * t
  /-- `h = s + 2ℓ ≤ 8.0081 t`. -/
  h_le : ((sPar t + 2 * ellPar t : ℕ) : ℝ) ≤ (8.0081 : ℝ) * t
  /-- `m = s + ℓ ≤ 4.005 t`. -/
  m_le : ((sPar t + ellPar t : ℕ) : ℝ) ≤ (4.005 : ℝ) * t
  /-- `2s + 2ℓ ≤ 9t`. -/
  conn_le : ((2 * sPar t + 2 * ellPar t : ℕ) : ℝ) ≤ 9 * t

/-- Part A, step N. -/
def NumericStep : Prop := ∀ t : ℝ, LargeT t → NumericFacts t

/-! ## Lemma 4.3: the local closure for `F = K_s + ℓ K₂`, `α = 70t` -/

/-- **Mader step** (Lemma 5.5 with `k = ⌊9t⌋`), Part A.  A graph `D` with
`v(D) ≤ 140t + 1` and `δ(D) ≥ 70t - h` has an induced subgraph `J = D[S]` that is
`(⌊9t⌋+1)`-connected with `δ(J) > 30.5t` and `e(J) > 21.5t·v(J)`. -/
def MaderStep (t : ℝ) : Prop :=
  ∀ (V : Type u) [Fintype V] [DecidableEq V] (D : SimpleGraph V) [DecidableRel D.Adj]
    [Nonempty V],
    (Fintype.card V : ℝ) ≤ 2 * (70 * t) + 1 →
    (∀ x : V, 70 * t - ((sPar t + 2 * ellPar t : ℕ) : ℝ) ≤ (D.degree x : ℝ)) →
    ∃ S : Finset V,
      VertexConnected (D.induce (S : Set V)) (⌊9 * t⌋₊ + 1) ∧
      (∀ x : ↥(S : Set V), (30.5 : ℝ) * t <
        (((D.induce (S : Set V)).neighborSet x).ncard : ℝ)) ∧
      (21.5 : ℝ) * t * (S.card : ℝ) < (edgeCount (D.induce (S : Set V)) : ℝ)

/-- **Dense small graphs are `F`-universal** (proof of Lemma 4.3, from "We now
show that `J` is `F`-universal"), Part B. -/
def DenseUniversal (t : ℝ) : Prop :=
  ∀ (X : Type u) [Fintype X] [DecidableEq X] (J : SimpleGraph X),
    VertexConnected J (⌊9 * t⌋₊ + 1) →
    (∀ x : X, (30.5 : ℝ) * t < ((J.neighborSet x).ncard : ℝ)) →
    (21.5 : ℝ) * t * (Fintype.card X : ℝ) < (edgeCount J : ℝ) →
    (Fintype.card X : ℝ) ≤ 141 * t →
    Universal J (Ft t)

/-- **Sampling step** (random `p`-subset + Kostochka, Theorem 3.11), Part B:
avoiding any root set `Y` of size `h`, a set `Q` of at most `0.008t` vertices
carries a `K_s` minor. -/
def SampleStep (t : ℝ) : Prop :=
  ∀ (X : Type u) [Fintype X] [DecidableEq X] (J : SimpleGraph X) (Y : Finset X),
    VertexConnected J (⌊9 * t⌋₊ + 1) →
    (∀ x : X, (30.5 : ℝ) * t < ((J.neighborSet x).ncard : ℝ)) →
    (21.5 : ℝ) * t * (Fintype.card X : ℝ) < (edgeCount J : ℝ) →
    (Fintype.card X : ℝ) ≤ 141 * t →
    Y.card = sPar t + 2 * ellPar t →
    ∃ Q : Finset X, Disjoint Q Y ∧ (Q.card : ℝ) ≤ (0.008 : ℝ) * t ∧
      HasCliqueMinor (J.induce (Q : Set X)) (sPar t)

/-- **Linking step** (Thomas–Wollan density form, Theorem 3.5), Part B:
deleting at most `0.008t` vertices leaves an `m`-linked graph, `m = s + ℓ`. -/
def LinkStep (t : ℝ) : Prop :=
  ∀ (X : Type u) [Fintype X] [DecidableEq X] (J : SimpleGraph X) (Q : Finset X),
    VertexConnected J (⌊9 * t⌋₊ + 1) →
    (21.5 : ℝ) * t * (Fintype.card X : ℝ) < (edgeCount J : ℝ) →
    (Q.card : ℝ) ≤ (0.008 : ℝ) * t →
    Linkedness.KLinked (J.induce ((Q : Set X)ᶜ)) (sPar t + ellPar t)

/-- **Lemma 4.3.** For `log t ≥ 1.6·10^6`, every `70t`-massed pair `(G,X)` with
`|X| ≤ s + 2ℓ` is universal for `F = K_s + ℓK₂` at `X`. -/
def Lemma43 : Prop := ∀ t : ℝ, LargeT t → MassedUniversalPrinciple.{u,0} (Ft t) (70 * t)

/-! ## Lemma 4.2 and Lemma 4.4 -/

/-- **Lemma 4.2** (Part A).  If every `λ`-massed pair with at most `s + 2ℓ` roots
is `K_s + ℓK₂`-universal, then every graph with `e(G) ≥ λ v(G)` and
`κ(G) ≥ 2s + 2ℓ` is `(s,ℓ)`-woven.  (The extra hypothesis `1 < λ` only excludes
the degenerate case `s = 1, ℓ = 0, λ = 1`, where NS's massed-pair entry lemma
`massed_of_connected_edge_budget` needs `C(|X|+1,2) < λ|X|`.) -/
def Lemma42 : Prop :=
  ∀ (s ℓ : ℕ) (lam : ℝ), 1 ≤ s → 1 < lam → ((s + 2 * ℓ : ℕ) : ℝ) ≤ lam →
    MassedUniversalPrinciple.{u,0} (cliqueMatchingGraph s ℓ) lam →
    ∀ (V : Type u) [Fintype V] [DecidableEq V] (G : SimpleGraph V),
      VertexConnected G (2 * s + 2 * ℓ) →
      lam * (Fintype.card V : ℝ) ≤ (edgeCount G : ℝ) →
      Woven G s ℓ

/-- **Lemma 4.4** (`C_{4.4} = 70`), for real `t`.  If `log t ≥ 1.6·10^6`, then every
graph `G` with `e(G) ≥ 70t·v(G)` and `κ(G) ≥ 9t` is `(2x, ⌊4.004t⌋)`-woven, where
`x = ⌈t/(M√(log t))⌉`, `M = 10^5`.  Connectivity `κ(G) ≥ 9t` is expressed as
`VertexConnected G k` for some natural `k ≥ 9t`. -/
def Lemma44 : Prop :=
  ∀ t : ℝ, LargeT t →
    ∀ (V : Type u) [Fintype V] [DecidableEq V] (G : SimpleGraph V) (k : ℕ),
      9 * t ≤ (k : ℝ) → VertexConnected G k →
      70 * t * (Fintype.card V : ℝ) ≤ (edgeCount G : ℝ) →
      Woven G (2 * xPar t) (ellPar t)

/-- Lemma 4.4 for integer `t`, exactly as stated in the paper and as used in
Proposition 8.1 (pieces `J` that are `9t`-connected with `e(J) > 70t·v(J)`). -/
def Lemma44Nat : Prop :=
  ∀ t : ℕ, (1600000 : ℝ) ≤ Real.log t →
    ∀ (V : Type u) [Fintype V] [DecidableEq V] (G : SimpleGraph V),
      VertexConnected G (9 * t) →
      70 * (t : ℝ) * (Fintype.card V : ℝ) ≤ (edgeCount G : ℝ) →
      Woven G (2 * xPar t) ⌊(4.004 : ℝ) * t⌋₊

/-! ## Labels of `K_s + ℓK₂` (shared by Parts A and B) -/

/-- Every edge of `K_a + bK₂` is a clique edge or a matching edge. -/
theorem cliqueMatching_adj_cases (a : ℕ) : ∀ (b : ℕ) {u w : CliqueMatchingLabels a b},
    (cliqueMatchingGraph a b).Adj u w →
    (∃ i k : Fin a, i ≠ k ∧ u = cliqueMatchingRootLabel a b i ∧
        w = cliqueMatchingRootLabel a b k) ∨
    (∃ (k : Fin b) (e f : Fin 2), e ≠ f ∧ u = cliqueMatchingPairLabel a b k e ∧
        w = cliqueMatchingPairLabel a b k f)
  | 0, u, w, h => Or.inl ⟨u, w, h, rfl, rfl⟩
  | b + 1, u, w, h => by
      change CliqueMatchingLabels a b ⊕ Fin 2 at u w
      change (cliqueMatchingGraph a b ⊕g SimpleGraph.completeGraph (Fin 2)).Adj u w at h
      rcases u with u | e <;> rcases w with w | f
      · rcases cliqueMatching_adj_cases a b (SimpleGraph.sum_adj_inl.1 h) with
          ⟨i, k, hik, rfl, rfl⟩ | ⟨k, e, f, hef, rfl, rfl⟩
        · exact Or.inl ⟨i, k, hik, rfl, rfl⟩
        · exact Or.inr ⟨k.succ, e, f, hef, rfl, rfl⟩
      · exact absurd h (SimpleGraph.not_adj_sum_inl_inr _ _)
      · exact absurd h.symm (SimpleGraph.not_adj_sum_inl_inr _ _)
      · exact Or.inr ⟨0, e, f, SimpleGraph.sum_adj_inr.1 h, rfl, rfl⟩

/-- Every label of `K_a + bK₂` is a clique label or a matching endpoint. -/
theorem cliqueMatching_label_cases (a b : ℕ) (w : CliqueMatchingLabels a b) :
    (∃ i : Fin a, w = cliqueMatchingRootLabel a b i) ∨
    (∃ (k : Fin b) (e : Fin 2), w = cliqueMatchingPairLabel a b k e) := by
  obtain ⟨r, rfl⟩ := (cliqueMatchingRoleEquiv a b).surjective w
  rcases r with i | k | k
  · exact Or.inl ⟨i, rfl⟩
  · exact Or.inr ⟨k, 0, rfl⟩
  · exact Or.inr ⟨k, 1, rfl⟩

/-! ## Reductions -/

/-- Lemma 4.3's local closure from the Mader step and the dense-universality step. -/
theorem localClosure_of_steps {t : ℝ} (N : NumericFacts t)
    (hM : MaderStep.{u} t) (hU : DenseUniversal.{u} t) :
    LocalClosure.{u} (Ft t) (70 * t) := by
  intro V _ _ D _ _ hcard hdeg
  have hdeg' : ∀ x : V, 70 * t - ((sPar t + 2 * ellPar t : ℕ) : ℝ) ≤ (D.degree x : ℝ) := by
    intro x
    have := hdeg x
    rw [card_FLab] at this
    exact this
  obtain ⟨S, hconn, hmin, hedge⟩ := hM V D hcard hdeg'
  refine ⟨S, ?_⟩
  have ht := N.t_ge
  have hS : (S.card : ℝ) ≤ Fintype.card V := by exact_mod_cast S.card_le_univ
  apply hU ↥(S : Set V) (D.induce (S : Set V)) hconn hmin
  · simpa using hedge
  · have : (Fintype.card ↥(S : Set V) : ℝ) = S.card := by simp
    rw [this]
    nlinarith

/-- Lemma 4.3 from the local closure (via Theorem 4.1). -/
theorem lemma43_of_localClosure (hN : NumericStep)
    (hloc : ∀ t : ℝ, LargeT t → LocalClosure.{u} (Ft t) (70 * t)) :
    Lemma43.{u} := by
  intro t ht
  have N := hN t ht
  apply massedUniversal_of_localClosure (Ft t) (70 * t) ?_ ?_ (hloc t ht)
  · rw [card_FLab]; have := N.s_ge; omega
  · rw [card_FLab]
    have h1 := N.h_le
    have h2 := N.t_ge
    have h3 : (0 : ℝ) ≤ t := by linarith
    push_cast at h1 ⊢
    linarith

/-- Lemma 4.4 from Lemma 4.2, Lemma 4.3 and the numerical facts. -/
theorem lemma44_of_parts (h42 : Lemma42.{u}) (h43 : Lemma43.{u}) (hN : NumericStep) :
    Lemma44.{u} := by
  intro t ht V _ _ G k hk hconn hedge
  have N := hN t ht
  have ht0 : (0 : ℝ) ≤ t := by have := N.t_ge; linarith
  have hconn' : VertexConnected G (2 * sPar t + 2 * ellPar t) := by
    apply hconn.of_le
    have h1 : ((2 * sPar t + 2 * ellPar t : ℕ) : ℝ) ≤ k := N.conn_le.trans hk
    exact_mod_cast h1
  have hlam : ((sPar t + 2 * ellPar t : ℕ) : ℝ) ≤ 70 * t := by
    have h1 := N.h_le
    linarith
  have hs : 1 ≤ sPar t := by have := N.s_ge; omega
  have hlam1 : 1 < 70 * t := by have := N.t_ge; linarith
  exact h42 (sPar t) (ellPar t) (70 * t) hs hlam1 hlam (h43 t ht) V G hconn' hedge

/-- The integer form of Lemma 4.4. -/
theorem lemma44Nat_of_lemma44 (h44 : Lemma44.{u}) : Lemma44Nat.{u} := by
  intro t ht V _ _ G hconn hedge
  exact h44 t (largeT_of_nat t ht) V G (9 * t) (by push_cast; rfl) hconn hedge

end HadwigerConstant.L44


==> anc/lean/HadwigerConstant/L44Main.lean <==
import HadwigerConstant.L44PartA
import HadwigerConstant.L44PartB

/-!
# Lemmas 4.3 and 4.4 of the paper (Section 4, "Rooted minors via massed pairs")

Assembles `L44Defs` (Theorem 4.1 in NS form and the reductions), `L44PartA`
(numerics, Mader step, Lemma 4.2) and `L44PartB` (sampling, linking,
assembly).  No `sorry`.
-/

namespace HadwigerConstant.L44

universe u

/-- Lemma 4.3's local closure for every large `t`. -/
theorem localClosure_holds (t : ℝ) (ht : LargeT t) :
    LocalClosure.{u} (Ft t) (70 * t) :=
  let N := numericFacts_of_large t ht
  localClosure_of_steps N (maderStep_holds N) (denseUniversal_holds N)

/-- **Lemma 4.3.** For `log t ≥ 1.6·10^6`, every `70t`-massed pair `(G,X)` with
`|X| ≤ s + 2ℓ` is universal for `F = K_s + ℓK₂` at `X`. -/
theorem lemma43_holds : Lemma43.{u} :=
  lemma43_of_localClosure numericFacts_of_large localClosure_holds

/-- **Lemma 4.4** (real `t`). -/
theorem lemma44_holds : Lemma44.{u} :=
  lemma44_of_parts lemma42_holds lemma43_holds numericFacts_of_large

/-- **Lemma 4.4** (integer `t`, as stated in the paper). -/
theorem lemma44Nat_holds : Lemma44Nat.{u} :=
  lemma44Nat_of_lemma44 lemma44_holds

/-! ## Non-vacuity checks -/

/-- The size hypothesis is satisfiable. -/
theorem largeT_exists : ∃ t : ℝ, LargeT t :=
  ⟨Real.exp 1600000, Real.exp_pos _, by rw [Real.log_exp]⟩

/-- Under the hypotheses of Lemma 4.4 the graph has more than `2s + 2ℓ ≥ 2x + 2ℓ`
vertices, so injective root maps `Fin (2x) → V` and `ℓ` disjoint terminal pairs
exist and the conclusion `Woven G (2x) ℓ` is not vacuous. -/
theorem lemma44_hyp_card {t : ℝ} (ht : LargeT t) {V : Type u} [Fintype V]
    (G : SimpleGraph V) (k : ℕ) (hk : 9 * t ≤ (k : ℝ))
    (hconn : HadwigerLean.VertexConnected G k) :
    2 * sPar t + 2 * ellPar t < Fintype.card V := by
  have N := numericFacts_of_large t ht
  have h1 : ((2 * sPar t + 2 * ellPar t : ℕ) : ℝ) ≤ k := N.conn_le.trans hk
  have h2 : 2 * sPar t + 2 * ellPar t ≤ k := by exact_mod_cast h1
  exact lt_of_le_of_lt h2 hconn.1

#print axioms lemma43_holds
#print axioms lemma44_holds
#print axioms lemma44Nat_holds

end HadwigerConstant.L44


==> anc/lean/HadwigerConstant/L44PartA.lean <==
import HadwigerConstant.L44Defs
import HadwigerConstant.Mader

/-!
# Lemmas 4.2–4.4, Part A

* `numericFacts_of_large : NumericStep` (step N).
* `maderStep_holds : NumericFacts t → MaderStep t` (step C1).
* `lemma42_holds : Lemma42` (step W).
-/

namespace HadwigerConstant.L44

open HadwigerLean HadwigerLean.RootedDensity

universe u

/-! ## Step N: numerics -/

/-- `x ≤ t/(M√L) + 1` and `x ≥ 2`, with `t ≥ L³/6`. -/
theorem parta_basic (t : ℝ) (ht : LargeT t) :
    Real.log t ^ 3 / 6 ≤ t ∧ (1264 : ℝ) ≤ Real.sqrt (Real.log t) ∧
    Real.sqrt (Real.log t) ≤ Real.log t := by
  obtain ⟨ht0, hL⟩ := ht
  set L := Real.log t with hLdef
  have hL0 : 0 ≤ L := by linarith
  have h1 : L ^ 3 / 6 ≤ t := by
    have := Real.pow_div_factorial_le_exp L hL0 3
    rw [hLdef, Real.exp_log ht0] at this
    simpa [Nat.factorial] using this
  refine ⟨h1, ?_, ?_⟩
  · rw [Real.le_sqrt (by norm_num) hL0]; nlinarith
  · rw [Real.sqrt_le_left (by linarith)]
    nlinarith

theorem numericFacts_of_large : NumericStep := by
  intro t ht
  obtain ⟨h3, hsq, hsqL⟩ := parta_basic t ht
  obtain ⟨ht0, hL⟩ := ht
  set L := Real.log t with hLdef
  set r := Real.sqrt L with hrdef
  have hr0 : 0 < r := by linarith
  have hL3 : (1600000:ℝ) ^ 2 * L ≤ L ^ 3 := by
    have : (1600000:ℝ) ^ 2 ≤ L ^ 2 := by nlinarith
    nlinarith
  have htL : (4 * 10 ^ 11 : ℝ) * L ≤ t := by nlinarith
  have htr : (4 * 10 ^ 11 : ℝ) * r ≤ t := by nlinarith
  have hMr : 0 < Mst * r := by unfold Mst; positivity
  -- bounds on x
  have hxle : (xPar t : ℝ) < t / (Mst * r) + 1 := by
    unfold xPar
    exact Nat.ceil_lt_add_one (by positivity)
  have hxge : t / (Mst * r) ≤ (xPar t : ℝ) := Nat.le_ceil _
  have hq : t / (Mst * r) * r = t / Mst := by field_simp
  have hq1 : (1:ℝ) < t / (Mst * r) := by
    rw [lt_div_iff₀ hMr]; unfold Mst; nlinarith
  have hx2 : 2 ≤ xPar t := by
    have : (1:ℝ) < xPar t := lt_of_lt_of_le hq1 hxge
    exact_mod_cast this
  have hsdef : (sPar t : ℝ) = 2 * (xPar t : ℝ) := by unfold sPar; push_cast; ring
  -- s √L ≤ 2t/M + 2√L
  have hsr : (sPar t : ℝ) * r ≤ 2 * t / Mst + 2 * r := by
    rw [hsdef]
    have := mul_le_mul_of_nonneg_right hxle.le hr0.le
    have h2 : (t / (Mst * r) + 1) * r = t / Mst + r := by rw [add_mul, hq, one_mul]
    rw [h2] at this
    have h3 : 2 * t / Mst = 2 * (t / Mst) := by ring
    rw [h3]; linarith
  have hMv : Mst = 100000 := rfl
  have hs_small : (sPar t : ℝ) * 50000000 ≤ t := by
    -- s ≤ (2t/M + 2r)/r and r ≥ 1264
    have h1 : (sPar t : ℝ) * r * 50000000 ≤ t * r := by
      rw [hMv] at hsr
      nlinarith
    nlinarith
  have hell : (ellPar t : ℝ) ≤ 4.004 * t := by
    unfold ellPar; exact Nat.floor_le (by positivity)
  have hs4 : 4 ≤ sPar t := by unfold sPar; omega
  refine ⟨?_, hs4, hs_small, ?_, hell, ?_, ?_, ?_⟩
  · nlinarith
  · have hs0 : (0:ℝ) < sPar t := by exact_mod_cast (by omega : 0 < sPar t)
    have hlogs : Real.log (sPar t) ≤ L := Real.log_le_log hs0 (by nlinarith)
    have hsq' : Real.sqrt (Real.log (sPar t)) ≤ r := Real.sqrt_le_sqrt hlogs
    have : (sPar t : ℝ) * Real.sqrt (Real.log (sPar t)) ≤ (sPar t : ℝ) * r :=
      mul_le_mul_of_nonneg_left hsq' hs0.le
    rw [hMv] at hsr
    nlinarith
  · push_cast; nlinarith
  · push_cast; nlinarith
  · push_cast; nlinarith

/-! ## Step C1: the Mader step -/

/-- The image of an embedding, as an induced subgraph, is isomorphic to the comap. -/
noncomputable def parta_comapIso {V X : Type u} [Fintype X] [DecidableEq V] (D : SimpleGraph V)
    (f : X ↪ V) : D.comap f ≃g D.induce ((Finset.univ.map f : Finset V) : Set V) where
  toEquiv := (Equiv.ofInjective f f.injective).trans
    (Equiv.setCongr (by simp [Set.range]))
  map_rel_iff' := Iff.rfl

theorem parta_ncard_neighborSet_iso {V W : Type*} {G : SimpleGraph V} {H : SimpleGraph W}
    (e : G ≃g H) (v : V) : (H.neighborSet (e v)).ncard = (G.neighborSet v).ncard := by
  rw [← e.image_neighborSet]
  exact Set.ncard_image_of_injective _ e.injective

theorem maderStep_holds {t : ℝ} (N : NumericFacts t) : MaderStep.{u} t := by
  intro V _ _ D _ _ hcard hdeg
  have ht := N.t_ge
  have hh := N.h_le
  set k := ⌊9 * t⌋₊ with hk
  have hk1 : 1 ≤ k := Nat.le_floor (by push_cast; linarith)
  have hkle : (k : ℝ) ≤ 9 * t := Nat.floor_le (by linarith)
  have hne : 0 < Fintype.card V := Fintype.card_pos
  have hneR : (0 : ℝ) < Fintype.card V := by exact_mod_cast hne
  have hsum := sum_degree_eq_two_edgeCount D
  have hγ : 30.99 * t ≤ edgeDensity D := by
    unfold edgeDensity
    rw [le_div_iff₀ hneR]
    have h1 : ((∑ v, D.degree v : ℕ) : ℝ) = 2 * edgeCount D := by exact_mod_cast hsum
    have h2 : (Fintype.card V : ℝ) * (70 * t - ((sPar t + 2 * ellPar t : ℕ) : ℝ)) ≤
        ((∑ v, D.degree v : ℕ) : ℝ) := by
      have := Finset.sum_le_sum (fun x (_ : x ∈ (Finset.univ : Finset V)) => hdeg x)
      simp only [Finset.sum_const, Finset.card_univ, nsmul_eq_mul] at this
      push_cast at this ⊢
      linarith
    push_cast at h1 h2 hh
    have h3 := mul_le_mul_of_nonneg_left
      (show 70 * t - 8.0081 * t ≤ 70 * t - ((sPar t : ℝ) + 2 * (ellPar t : ℝ)) by linarith)
      hneR.le
    nlinarith
  obtain ⟨X, instX, f, hconn, hdegH, -, hedgeH, hγ'⟩ :=
    mader_sharp D k hk1 hne (by linarith)
  letI := instX
  set γ' := (edgeDensity D + Real.sqrt (edgeDensity D ^ 2 - 2 * edgeDensity D * k)) / 2
  let S : Finset V := Finset.univ.map f
  let e := parta_comapIso D f
  refine ⟨S, VertexConnected.of_iso e _ hconn, ?_, ?_⟩
  · intro x
    have := parta_ncard_neighborSet_iso e (e.symm x)
    rw [e.apply_symm_apply] at this
    rw [this]
    have := hdegH (e.symm x)
    linarith
  · rw [← edgeCount_eq_of_iso e]
    have hSc : (S.card : ℝ) = Fintype.card X := by simp [S]
    rw [hSc]
    have hX0 : (0 : ℝ) ≤ Fintype.card X := Nat.cast_nonneg _
    have : 21.5 * t * (Fintype.card X : ℝ) ≤ (edgeDensity D - k) * Fintype.card X := by
      apply mul_le_mul_of_nonneg_right _ hX0; linarith
    linarith

/-! ## Step W: Lemma 4.2 -/

section Lemma42

/-- Universality at the image of an injective slot map gives a rooted model of the
pulled-back target on the slots. -/
theorem parta_model_of_universalAt {V : Type u} [Fintype V] [DecidableEq V]
    {W : Type} [Fintype W] {S : Type} [Fintype S]
    (G : SimpleGraph V) (F : SimpleGraph W) (lab : S → W) (hlab : Function.Injective lab)
    (vert : S → V) (hvert : Function.Injective vert)
    (hU : UniversalAt G F (Finset.univ.image vert)) :
    Nonempty (RootedMinorModel (F.comap lab) G vert) := by
  classical
  let e := Equiv.ofInjective lab hlab
  let Y : Finset W := Finset.univ.image lab
  have hY : ∀ y : W, y ∈ (Y : Set W) ↔ y ∈ Set.range lab := by intro y; simp [Y]
  let root' : ↥(Y : Set W) → V := fun y => vert (e.symm ⟨y.1, (hY y.1).1 y.2⟩)
  have hroot'σ : ∀ σ, root' ⟨lab σ, (hY _).2 ⟨σ, rfl⟩⟩ = vert σ := by
    intro σ
    simp only [root', e, Equiv.ofInjective_symm_apply]
  have hroot'inj : Function.Injective root' := by
    intro a b h
    have := e.symm.injective (hvert h)
    exact Subtype.ext (Subtype.mk.inj this)
  have hrange : Set.range root' = ((Finset.univ.image vert : Finset V) : Set V) := by
    ext v
    simp only [Finset.coe_image, Finset.coe_univ, Set.image_univ, Set.mem_range]
    constructor
    · rintro ⟨y, rfl⟩; exact ⟨_, rfl⟩
    · rintro ⟨σ, rfl⟩
      exact ⟨⟨lab σ, (hY _).2 ⟨σ, rfl⟩⟩, hroot'σ σ⟩
  obtain ⟨M⟩ := hU Y root' hroot'inj hrange
  exact ⟨{ branch := fun σ => M.branch ⟨lab σ, (hY _).2 ⟨σ, rfl⟩⟩
           connected := fun σ => M.connected _
           disjoint := by
             intro σ τ h
             apply M.disjoint
             intro h'
             exact h (hlab (congrArg Subtype.val h'))
           adjacent := by
             intro σ τ h
             exact M.adjacent h
           root_mem := by
             intro σ
             have := M.root_mem ⟨lab σ, (hY _).2 ⟨σ, rfl⟩⟩
             rwa [hroot'σ] at this }⟩

/-- Distinct pairs have disjoint terminals. -/
theorem parta_start_ne_finish {V : Type u} {j : ℕ} {P : IndexedPairs (Fin j) V}
    (hP : P.DisjointTerminals) {k k' : Fin j} (h : k ≠ k') : P.start k ≠ P.finish k' := by
  intro heq
  have hd := Set.disjoint_left.mp (hP h)
  exact hd (show P.start k ∈ P.terminals k by simp [IndexedPairs.terminals])
    (show P.start k ∈ P.terminals k' by simp [IndexedPairs.terminals, heq])

/-- Pair slots: one slot for each start, and one for each finish distinct from its start. -/
abbrev parta_PairSlot {V : Type u} {j : ℕ} (P : IndexedPairs (Fin j) V) : Type :=
  Fin j ⊕ {k : Fin j // P.start k ≠ P.finish k}

/-- All slots: clique roots and pair slots. -/
abbrev parta_Slot {V : Type u} (s : ℕ) {j : ℕ} (P : IndexedPairs (Fin j) V) : Type :=
  Fin s ⊕ parta_PairSlot P

/-- The pair index of a pair slot. -/
def parta_slotIdx {V : Type u} {j : ℕ} {P : IndexedPairs (Fin j) V} :
    parta_PairSlot P → Fin j
  | .inl k => k
  | .inr k => k.1

/-- The role of a slot in `K_s + ℓK₂`. -/
def parta_slotRole {V : Type u} {s j ℓ : ℕ} {P : IndexedPairs (Fin j) V} (hj : j ≤ ℓ) :
    parta_Slot s P → Woven.DistinctRoleIndex s ℓ
  | .inl i => .inl i
  | .inr (.inl k) => .inr (.inl (Fin.castLE hj k))
  | .inr (.inr k) => .inr (.inr (Fin.castLE hj k.1))

theorem parta_slotRole_injective {V : Type u} {s j ℓ : ℕ} {P : IndexedPairs (Fin j) V}
    (hj : j ≤ ℓ) : Function.Injective (parta_slotRole (s := s) (P := P) hj) := by
  intro a b h
  rcases a with i | k | k <;> rcases b with i' | k' | k' <;>
    simp [parta_slotRole, Fin.castLE] at h ⊢
  · exact h
  · exact Fin.ext h
  · exact Subtype.ext (Fin.ext h)

/-- The vertex of a slot. -/
def parta_slotVert {V : Type u} {s j : ℕ} (x : Fin s → V) (P : IndexedPairs (Fin j) V) :
    parta_Slot s P → V
  | .inl i => x i
  | .inr (.inl k) => P.start k
  | .inr (.inr k) => P.finish k.1

theorem lemma42_holds : Lemma42.{u} := by
  intro s ℓ lam hs hlam hsl hMUP V _ _ G hconn hedge
  classical
  intro root hroot j hj P hP
  -- terminals
  let Tf : Finset V := Finset.univ.image P.start ∪ Finset.univ.image P.finish
  have hTf : ∀ v, v ∈ Tf ↔ v ∈ P.allTerminals := by
    intro v
    simp only [Tf, Finset.mem_union, Finset.mem_image, Finset.mem_univ, true_and,
      IndexedPairs.allTerminals, IndexedPairs.terminals, Set.mem_iUnion, Set.mem_insert_iff,
      Set.mem_singleton_iff]
    constructor
    · rintro (⟨k, rfl⟩ | ⟨k, rfl⟩)
      · exact ⟨k, Or.inl rfl⟩
      · exact ⟨k, Or.inr rfl⟩
    · rintro ⟨k, rfl | rfl⟩
      · exact Or.inl ⟨k, rfl⟩
      · exact Or.inr ⟨k, rfl⟩
  have hTfcard : Tf.card ≤ 2 * j := by
    calc Tf.card ≤ (Finset.univ.image P.start).card + (Finset.univ.image P.finish).card :=
          Finset.card_union_le _ _
      _ ≤ j + j := by
          gcongr
          · exact Finset.card_image_le.trans (by simp)
          · exact Finset.card_image_le.trans (by simp)
      _ = 2 * j := by ring
  let U : Finset V := Finset.univ.image root ∪ Tf
  have hUcard : U.card ≤ s + 2 * j := by
    calc U.card ≤ (Finset.univ.image root).card + Tf.card := Finset.card_union_le _ _
      _ ≤ s + 2 * j := by
          gcongr
          exact Finset.card_image_le.trans (by simp)
  -- proxies
  obtain ⟨proxy, hpinj, hpadj, hpU⟩ :=
    exists_distinct_neighbor_proxies_of_candidates G s root U (by
      intro i
      have hdeg := Linkedness.degree_ge_of_vertexConnected hconn (root i)
      have hcut := Finset.card_le_card_sdiff_add_card (s := G.neighborFinset (root i)) (t := U)
      rw [SimpleGraph.card_neighborFinset_eq_degree] at hcut
      omega)
  have hpT : ∀ i, proxy i ∉ Tf := fun i h => hpU i (Finset.mem_union_right _ h)
  have hpR : ∀ i i', proxy i ≠ root i' := fun i i' h =>
    hpU i (Finset.mem_union_left _ (Finset.mem_image.mpr ⟨i', Finset.mem_univ _, h.symm⟩))
  let x : Fin s → V := fun i => if root i ∈ Tf then proxy i else root i
  have hxT : ∀ i, x i ∉ Tf := by
    intro i
    by_cases h : root i ∈ Tf
    · simp only [x, if_pos h]; exact hpT i
    · simp only [x, if_neg h]; exact h
  have hxinj : Function.Injective x := by
    intro i i' h
    by_cases hi : root i ∈ Tf <;> by_cases hi' : root i' ∈ Tf <;>
      simp only [x, hi, hi', if_true, if_false] at h
    · exact hpinj h
    · exact absurd h (hpR i i')
    · exact absurd h.symm (hpR i' i)
    · exact hroot h
  -- slots
  let vert : parta_Slot s P → V := parta_slotVert x P
  have hvert : Function.Injective vert := by
    intro a b h
    rcases a with i | k | k <;> rcases b with i' | k' | k' <;>
      simp only [vert, parta_slotVert] at h
    · rw [hxinj h]
    · exact absurd (h ▸ (hTf _).2 (Set.mem_iUnion.2 ⟨k', by simp [IndexedPairs.terminals]⟩))
        (hxT i)
    · exact absurd (h ▸ (hTf _).2 (Set.mem_iUnion.2 ⟨k'.1, by simp [IndexedPairs.terminals]⟩))
        (hxT i)
    · exact absurd (h.symm ▸ (hTf _).2 (Set.mem_iUnion.2 ⟨k, by simp [IndexedPairs.terminals]⟩))
        (hxT i')
    · rw [IndexedPairs.start_injective hP h]
    · by_cases hkk : k = k'.1
      · subst hkk; exact absurd h k'.2
      · exact absurd h (parta_start_ne_finish hP hkk)
    · exact absurd (h.symm ▸ (hTf _).2 (Set.mem_iUnion.2 ⟨k.1, by simp [IndexedPairs.terminals]⟩))
        (hxT i')
    · by_cases hkk : k' = k.1
      · subst hkk; exact absurd h.symm k.2
      · exact absurd h.symm (parta_start_ne_finish hP hkk)
    · rw [Subtype.ext (IndexedPairs.finish_injective hP h)]
  let X : Finset V := Finset.univ.image vert
  have hXcard : X.card = Fintype.card (parta_Slot s P) :=
    Finset.card_image_of_injective _ hvert
  have hSlot : Fintype.card (parta_Slot s P) ≤ s + 2 * j := by
    simp only [Fintype.card_sum, Fintype.card_fin]
    have := Fintype.card_subtype_le (fun k : Fin j => P.start k ≠ P.finish k)
    simp only [Fintype.card_fin] at this
    omega
  have hSlot1 : s ≤ Fintype.card (parta_Slot s P) := by
    simp only [Fintype.card_sum, Fintype.card_fin]; omega
  have hXk : X.card ≤ 2 * s + 2 * ℓ := by omega
  have hXF : X.card ≤ Fintype.card (CliqueMatchingLabels s ℓ) := by
    rw [cliqueMatchingLabels_card]; omega
  have hmassed : MassedPair G (X : Set V) lam := by
    apply massed_of_connected_edge_budget G X (2 * s + 2 * ℓ) lam hconn hXk _ hedge
    rw [Nat.cast_choose_two]
    have h1 : (1 : ℝ) ≤ X.card := by exact_mod_cast (show 1 ≤ X.card by omega)
    have h2 : (X.card : ℝ) ≤ lam := by
      have : X.card ≤ s + 2 * ℓ := by omega
      have h3 : ((X.card : ℕ) : ℝ) ≤ ((s + 2 * ℓ : ℕ) : ℝ) := by exact_mod_cast this
      linarith
    push_cast
    nlinarith
  have hU := hMUP V G X hXF hmassed
  let lab : parta_Slot s P → CliqueMatchingLabels s ℓ :=
    cliqueMatchingRoleLabel s ℓ ∘ parta_slotRole hj
  have hlab : Function.Injective lab :=
    (cliqueMatchingRoleLabel_injective s ℓ).comp (parta_slotRole_injective hj)
  obtain ⟨M⟩ := parta_model_of_universalAt G (cliqueMatchingGraph s ℓ) lab hlab vert hvert hU
  -- where the roots lie
  have hrootT : ∀ i, root i ∈ Tf → ∃ τ, root i ∈ M.branch (.inr τ) := by
    intro i hi
    rcases Finset.mem_union.mp hi with h | h
    · obtain ⟨k, -, hk⟩ := Finset.mem_image.mp h
      exact ⟨.inl k, hk ▸ M.root_mem (.inr (.inl k))⟩
    · obtain ⟨k, -, hk⟩ := Finset.mem_image.mp h
      by_cases hsf : P.start k = P.finish k
      · exact ⟨.inl k, hk ▸ hsf ▸ M.root_mem (.inr (.inl k))⟩
      · exact ⟨.inr ⟨k, hsf⟩, hk ▸ M.root_mem (.inr (.inr ⟨k, hsf⟩))⟩
  have hrootN : ∀ i, root i ∉ Tf → root i ∈ M.branch (.inl i) := by
    intro i hi
    have := M.root_mem (.inl i)
    simpa [vert, parta_slotVert, x, hi] using this
  have hnot : ∀ i i', i ≠ i' → root i' ∉ M.branch (.inl i) := by
    intro i i' hii' hmem
    by_cases h : root i' ∈ Tf
    · obtain ⟨τ, hτ⟩ := hrootT i' h
      exact Set.disjoint_left.mp (M.disjoint (show (Sum.inl i : parta_Slot s P) ≠ .inr τ by simp))
        hmem hτ
    · exact Set.disjoint_left.mp
        (M.disjoint (show (Sum.inl i : parta_Slot s P) ≠ .inl i' by simpa using hii'))
        hmem (hrootN i' h)
  -- the rooted clique model
  let model : RootedMinorModel (SimpleGraph.completeGraph (Fin s)) G root :=
    { branch := fun i => M.branch (.inl i) ∪ {root i}
      connected := by
        intro i
        by_cases h : root i ∈ Tf
        · have hx : x i = proxy i := if_pos h
          have hpm : proxy i ∈ M.branch (.inl i) := hx ▸ M.root_mem (.inl i)
          have := SimpleGraph.connected_induce_union (M.connected (.inl i)).preconnected
            (t := {root i}) (by
              intro a b
              have : a = b := Subtype.ext (a.2.trans b.2.symm)
              subst this; rfl) hpm rfl (hpadj i).symm
          exact this
        · have : M.branch (.inl i) ∪ {root i} = M.branch (.inl i) :=
            Set.union_eq_left.mpr (Set.singleton_subset_iff.mpr (hrootN i h))
          rw [this]; exact M.connected _
      disjoint := by
        intro i i' hii'
        apply Set.disjoint_left.mpr
        rintro v (hv | hv) (hv' | hv')
        · exact Set.disjoint_left.mp
            (M.disjoint (show (Sum.inl i : parta_Slot s P) ≠ .inl i' by simpa using hii')) hv hv'
        · rw [Set.mem_singleton_iff.mp hv'] at hv; exact hnot i i' hii' hv
        · rw [Set.mem_singleton_iff.mp hv] at hv'; exact hnot i' i (Ne.symm hii') hv'
        · exact hii' (hroot ((Set.mem_singleton_iff.mp hv).symm.trans
            (Set.mem_singleton_iff.mp hv')))
      adjacent := by
        intro i i' h
        obtain ⟨a, ha, b, hb, hab⟩ := M.adjacent
          (show ((cliqueMatchingGraph s ℓ).comap lab).Adj (.inl i) (.inl i') from
            cliqueMatching_root_adj s ℓ i i' h)
        exact ⟨a, Or.inl ha, b, Or.inl hb, hab⟩
      root_mem := fun i => Or.inr rfl }
  -- the linkage
  let path : ∀ k : Fin j, G.Path (P.start k) (P.finish k) := fun k =>
    if h : P.start k = P.finish k then h ▸ SimpleGraph.Path.nil
    else M.pairPath (i := .inr (.inl k)) (j := .inr (.inr ⟨k, h⟩))
      (cliqueMatching_pair_adj s ℓ (Fin.castLE hj k))
  have hpath : ∀ k, ∀ v ∈ pathVertexSet (path k),
      ∃ τ : parta_PairSlot P, parta_slotIdx τ = k ∧ v ∈ M.branch (.inr τ) := by
    intro k v hv
    by_cases h : P.start k = P.finish k
    · rw [pathVertexSet.eq_singleton_of_eq (path k) h] at hv
      rw [Set.mem_singleton_iff.mp hv]
      exact ⟨.inl k, rfl, M.root_mem (.inr (.inl k))⟩
    · have hpk : path k = M.pairPath (i := .inr (.inl k)) (j := .inr (.inr ⟨k, h⟩))
          (cliqueMatching_pair_adj s ℓ (Fin.castLE hj k)) := dif_neg h
      rw [hpk] at hv
      rcases M.pairPath_vertices_subset _ hv with hv | hv
      · exact ⟨.inl k, rfl, hv⟩
      · exact ⟨.inr ⟨k, h⟩, rfl, hv⟩
  let L : IndexedLinkage G P :=
    { path := path
      disjoint := by
        intro k k' hkk'
        apply Set.disjoint_left.mpr
        intro v hv hv'
        obtain ⟨τ, hτ, hvτ⟩ := hpath k v hv
        obtain ⟨τ', hτ', hvτ'⟩ := hpath k' v hv'
        have hne : (Sum.inr τ : parta_Slot s P) ≠ .inr τ' := by
          intro heq
          apply hkk'
          rw [← hτ, ← hτ', Sum.inr_injective heq]
        exact Set.disjoint_left.mp (M.disjoint hne) hvτ hvτ' }
  refine ⟨{ model := model, linkage := L, exact_intersection := ?_ }⟩
  ext v
  simp only [MinorModel.vertices, IndexedLinkage.vertices, Set.mem_inter_iff, Set.mem_iUnion]
  constructor
  · rintro ⟨⟨i, hvi⟩, ⟨k, hvk⟩⟩
    obtain ⟨τ, -, hvτ⟩ := hpath k v hvk
    have hinl : ∀ i₀, v ∈ M.branch (.inl i₀) → False := fun i₀ h =>
      Set.disjoint_left.mp (M.disjoint (show (Sum.inl i₀ : parta_Slot s P) ≠ .inr τ by simp))
        h hvτ
    rcases hvi with hvi | hvi
    · exact (hinl i hvi).elim
    · rw [Set.mem_singleton_iff.mp hvi]
      by_cases h : root i ∈ Tf
      · exact ⟨⟨i, rfl⟩, (hTf _).1 h⟩
      · exact (hinl i (Set.mem_singleton_iff.mp hvi ▸ hrootN i h)).elim
  · rintro ⟨⟨i, rfl⟩, hT⟩
    refine ⟨⟨i, Or.inr rfl⟩, ?_⟩
    obtain ⟨k, hk⟩ := Set.mem_iUnion.mp hT
    exact ⟨k, L.terminal_subset_path k hk⟩

end Lemma42

end HadwigerConstant.L44


==> anc/lean/HadwigerConstant/L44PartB.lean <==
import HadwigerConstant.L44Defs
import HadwigerConstant.TWDMain
import HadwigerLean.Graph.ContractionEdges
import HadwigerLean.Graph.RootedDensity.Sampling
import HadwigerLean.Graph.RootedCliqueMinor.SpliceAttached
import HadwigerLean.Graph.Linkedness.TorsoPathSplice
import HadwigerLean.Graph.RootedDensity.RigidLabels
import HadwigerLean.Graph.NeighborProxies
import Mathlib

/-!
# Lemma 4.3, Part B: sampling, linking and assembly

Paper: `LinearHadwigerConstant.tex`, proof of Lemma 4.3 ("A small clique model
avoiding `Y`", "`J - Q` is `m`-linked", "Linking around the clique model").

* `sampleStep_holds : NumericFacts t → SampleStep t`
* `linkStep_holds : NumericFacts t → LinkStep t`
* `denseUniversal_of_steps : NumericFacts t → SampleStep t → LinkStep t → DenseUniversal t`
* `denseUniversal_holds : NumericFacts t → DenseUniversal t` (the three combined)

All proved; no `sorry`.  Axioms: `propext`, `Classical.choice`, `Quot.sound`.
-/

namespace HadwigerConstant.L44

open HadwigerLean HadwigerLean.RootedDensity

universe u

/-! ## Generic helpers -/

section Helpers

variable {V : Type*} [Fintype V]

/-- Edges touching `S` number at most `|S| · |V|`. -/
theorem partb_incidence_le [DecidableEq V] (G : SimpleGraph V) (S : Finset V) :
    edgeIncidenceCount G S ≤ S.card * Fintype.card V := by
  classical
  unfold edgeIncidenceCount
  calc _ ≤ (S.biUnion fun v => G.incidenceFinset v).card := by
        apply Finset.card_le_card
        intro e he
        simp only [Finset.mem_filter] at he
        obtain ⟨he, v, hv, hve⟩ := he
        refine Finset.mem_biUnion.mpr ⟨v, hv, ?_⟩
        rw [SimpleGraph.mem_incidenceFinset]
        exact ⟨SimpleGraph.mem_edgeFinset.mp he, hve⟩
    _ ≤ ∑ v ∈ S, (G.incidenceFinset v).card := Finset.card_biUnion_le
    _ ≤ ∑ _v ∈ S, Fintype.card V := by
        apply Finset.sum_le_sum
        intro v _
        rw [G.card_incidenceFinset_eq_degree]
        exact (G.degree_lt_card_verts v).le
    _ = S.card * Fintype.card V := by simp

/-- Deleting `S` loses at most `|S| · |V|` edges. -/
theorem partb_edgeCount_le_compl [DecidableEq V] (G : SimpleGraph V) (S : Finset V) :
    edgeCount G ≤ edgeCount (G.induce ((S : Set V)ᶜ)) + S.card * Fintype.card V := by
  classical
  have h := edgeCount_induce_compl_add_incidence (G := G) S
  have h2 := partb_incidence_le G S
  rw [Finset.coe_compl] at h
  omega

/-- The complement of `S`, as a vertex type, has `|V| - |S|` elements. -/
theorem partb_card_compl [DecidableEq V] (S : Finset V) :
    Fintype.card ↥((S : Set V)ᶜ) + S.card = Fintype.card V := by
  classical
  have hs : Fintype.card ↥((S : Set V)ᶜ) = (Sᶜ : Finset V).card := by
    apply Fintype.card_of_finset' (Sᶜ)
    intro x
    simp
  rw [hs]
  exact Finset.card_compl_add_card S

/-- `ncard` of a neighbour set is the degree. -/
theorem partb_ncard_neighborSet (G : SimpleGraph V) [DecidableRel G.Adj] (x : V) :
    (G.neighborSet x).ncard = G.degree x := by
  classical
  rw [← SimpleGraph.card_neighborFinset_eq_degree, ← Set.ncard_coe_finset,
    SimpleGraph.coe_neighborFinset]

/-- A neighbour set has at most `|V|` elements. -/
theorem partb_ncard_neighborSet_le (G : SimpleGraph V) (x : V) :
    (G.neighborSet x).ncard ≤ Fintype.card V := by
  classical
  rw [partb_ncard_neighborSet]
  exact (G.degree_lt_card_verts x).le

end Helpers

/-! ## Step B2: linking (Thomas–Wollan) -/

/-- **Step B2.** Deleting at most `0.008t` vertices from `J` leaves an
`m`-linked graph, `m = s + ℓ` (Thomas–Wollan, Theorem 3.5). -/
theorem linkStep_holds {t : ℝ} (N : NumericFacts t) : LinkStep.{u} t := by
  intro X _ _ J Q hconn hedge hQ
  classical
  have ht := N.t_ge
  have ht0 : (0 : ℝ) ≤ t := by linarith
  have hm := N.m_le
  have hs := N.s_ge
  set m := sPar t + ellPar t with hmdef
  have hm1 : 1 ≤ m := by omega
  -- connectivity
  have hfloor : (9 * t - 1 : ℝ) < (⌊9 * t⌋₊ : ℝ) := by
    have := Nat.lt_floor_add_one (9 * t)
    linarith
  have hconn' : VertexConnected (J.induce ((Q : Set X)ᶜ)) (2 * m) := by
    apply hconn.induce_compl Q (2 * m)
    have h1 : ((Q.card + 2 * m : ℕ) : ℝ) ≤ (⌊9 * t⌋₊ : ℝ) + 1 := by
      push_cast
      have : ((m : ℕ) : ℝ) = ((sPar t + ellPar t : ℕ) : ℝ) := by rw [hmdef]
      linarith
    exact_mod_cast h1
  -- edges
  have hE := partb_edgeCount_le_compl J Q
  have hcardc := partb_card_compl (V := X) Q
  have hEr : (edgeCount J : ℝ) ≤ (edgeCount (J.induce ((Q : Set X)ᶜ)) : ℝ) +
      (Q.card : ℝ) * (Fintype.card X : ℝ) := by exact_mod_cast hE
  have hcr : (Fintype.card ↥((Q : Set X)ᶜ) : ℝ) ≤ (Fintype.card X : ℝ) := by
    have : Fintype.card ↥((Q : Set X)ᶜ) ≤ Fintype.card X := by omega
    exact_mod_cast this
  have hX0 : (0 : ℝ) ≤ Fintype.card X := Nat.cast_nonneg _
  have hmr : ((m : ℕ) : ℝ) ≤ 4.005 * t := by rw [hmdef]; exact hm
  apply twDensity_holds _ (J.induce ((Q : Set X)ᶜ)) m hm1 hconn'
  have key : (5 * (m : ℝ)) * (Fintype.card ↥((Q : Set X)ᶜ) : ℝ) ≤
      (5 * (4.005 * t)) * (Fintype.card X : ℝ) := by
    apply mul_le_mul (by linarith) hcr (Nat.cast_nonneg _) (by linarith)
  have h2 : (Q.card : ℝ) * (Fintype.card X : ℝ) ≤ (0.008 * t) * (Fintype.card X : ℝ) :=
    mul_le_mul_of_nonneg_right hQ hX0
  nlinarith

/-! ## Step B1: sampling (averaging + Kostochka) -/

/-- **Step B1.** Avoiding any root set `Y` of size `h`, some set `Q` of at most
`0.008t` vertices carries a `K_s` minor.  The paper's random `p`-subset is
replaced by Norin–Steiner's averaging lemma `exists_induced_minor_of_sampling_budget`
with `pN = 0.0079t - 2`, together with Kostochka's bound (Theorem 3.11). -/
theorem sampleStep_holds {t : ℝ} (N : NumericFacts t) : SampleStep.{u} t := by
  intro X _ _ J Y hconn hdeg hedge hcard hY
  classical
  have ht := N.t_ge
  have ht0 : (0 : ℝ) < t := by linarith
  have hs4 := N.s_ge
  have hkos := N.kos
  have hXpos : 0 < Fintype.card X := by have := hconn.order_gt; omega
  obtain ⟨x0⟩ : Nonempty X := Fintype.card_pos_iff.mp hXpos
  have hX : (30.5 : ℝ) * t < Fintype.card X :=
    lt_of_lt_of_le (hdeg x0) (by exact_mod_cast partb_ncard_neighborSet_le J x0)
  let J0 := J.induce ((Y : Set X)ᶜ)
  have hcardc := partb_card_compl (V := X) Y
  have hYr : (Y.card : ℝ) ≤ 8.0081 * t := by rw [hY]; exact N.h_le
  have hnr : (Fintype.card ↥((Y : Set X)ᶜ) : ℝ) + Y.card = Fintype.card X := by
    exact_mod_cast hcardc
  have hY0 : (0 : ℝ) ≤ Y.card := Nat.cast_nonneg _
  have hn22 : 22 * t ≤ (Fintype.card ↥((Y : Set X)ᶜ) : ℝ) := by linarith
  have hnX : (Fintype.card ↥((Y : Set X)ᶜ) : ℝ) ≤ Fintype.card X := by linarith
  have hE := partb_edgeCount_le_compl J Y
  have hEr : (edgeCount J : ℝ) ≤ (edgeCount J0 : ℝ) + (Y.card : ℝ) * (Fintype.card X : ℝ) := by
    exact_mod_cast hE
  have hX0 : (0 : ℝ) ≤ Fintype.card X := Nat.cast_nonneg _
  have hYX : (Y.card : ℝ) * (Fintype.card X : ℝ) ≤ (8.0081 * t) * (Fintype.card X : ℝ) :=
    mul_le_mul_of_nonneg_right hYr hX0
  have hE0 : 13.49 * t * (Fintype.card X : ℝ) ≤ (edgeCount J0 : ℝ) := by nlinarith
  set n : ℝ := (Fintype.card ↥((Y : Set X)ᶜ) : ℝ) with hndef
  set P : ℝ := 0.0079 * t - 2 with hPdef
  have hP : 0.00789 * t ≤ P := by rw [hPdef]; linarith
  have hP0 : 0 < P := by linarith
  have hn0 : 0 < n := by linarith
  have hPn : P ≤ n := by linarith
  set p : ℝ := P / n with hpdef
  have hp : 0 < p := div_pos hP0 hn0
  have hp1 : p ≤ 1 := (div_le_one hn0).mpr hPn
  have hpn : p * n = P := div_mul_cancel₀ P hn0.ne'
  have hn2 : 2 ≤ Fintype.card ↥((Y : Set X)ᶜ) := by
    have h2 : (2 : ℝ) ≤ n := by linarith
    rw [hndef] at h2
    exact_mod_cast h2
  have hc0 := cliqueMatchingThreshold_nonneg (sPar t) 0
  have hc : cliqueMatchingThreshold (sPar t) 0 ≤ 0.0006001 * t := by
    unfold cliqueMatchingThreshold; simpa using hkos
  have hbudget : cliqueMatchingThreshold (sPar t) 0 * (p * n + 2) <
      p ^ 2 * (edgeCount J0 : ℝ) := by
    rw [hpn]
    have hlhs : cliqueMatchingThreshold (sPar t) 0 * (P + 2) ≤ 0.0006001 * t * (0.0079 * t) := by
      have : P + 2 = 0.0079 * t := by rw [hPdef]; ring
      rw [this]
      exact mul_le_mul_of_nonneg_right hc (by linarith)
    -- p² e ≥ p² · 13.49 t n = 13.49 t · P · (P / n) ≥ 13.49 t · P · P / (141 t)
    have h1 : p ^ 2 * (13.49 * t * n) ≤ p ^ 2 * (edgeCount J0 : ℝ) := by
      apply mul_le_mul_of_nonneg_left _ (by positivity)
      have : 13.49 * t * n ≤ 13.49 * t * (Fintype.card X : ℝ) :=
        mul_le_mul_of_nonneg_left hnX (by positivity)
      linarith
    have h2 : p ^ 2 * (13.49 * t * n) = 13.49 * t * P * p := by
      rw [← hpn]; ring
    have hn141 : n ≤ 141 * t := le_trans hnX hcard
    have h3 : P / (141 * t) ≤ p := by
      rw [hpdef]
      exact div_le_div_of_nonneg_left hP0.le hn0 hn141
    have h4 : 13.49 * t * P * (P / (141 * t)) ≤ 13.49 * t * P * p :=
      mul_le_mul_of_nonneg_left h3 (by positivity)
    have h5 : 13.49 * t * P * (P / (141 * t)) = 13.49 / 141 * P ^ 2 := by
      field_simp
    have h6 : 13.49 / 141 * (0.00789 * t) ^ 2 ≤ 13.49 / 141 * P ^ 2 := by
      apply mul_le_mul_of_nonneg_left _ (by norm_num)
      exact pow_le_pow_left₀ (by positivity) hP 2
    have h7 : 0.0006001 * t * (0.0079 * t) < 13.49 / 141 * (0.00789 * t) ^ 2 := by
      have : 0 < t ^ 2 := by positivity
      nlinarith
    linarith
  obtain ⟨Q0, hQ0, ⟨M⟩⟩ := exists_induced_minor_of_sampling_budget
    (cliqueMatchingGraph (sPar t) 0) (cliqueMatchingThreshold (sPar t) 0) hc0
    (densityForcesMinor_cliqueMatching (sPar t) 0 (by omega)) J0 hn2 p hp hp1 hbudget
  let Q : Finset X := Q0.map (Function.Embedding.subtype _)
  refine ⟨Q, ?_, ?_, ?_⟩
  · rw [Finset.disjoint_left]
    intro x hx hxY
    obtain ⟨y, _, rfl⟩ := Finset.mem_map.mp hx
    exact y.property hxY
  · have : (Q.card : ℝ) = Q0.card := by simp [Q]
    rw [this]
    have : p * (Fintype.card ↥((Y : Set X)ᶜ) : ℝ) + 2 = 0.0079 * t := by
      rw [← hndef, hpn, hPdef]; ring
    linarith
  · let f : (J0.induce (Q0 : Set ↥((Y : Set X)ᶜ))) →g (J.induce (Q : Set X)) := {
      toFun := fun v => ⟨v.1.1, Finset.mem_map.mpr ⟨v.1, v.2, rfl⟩⟩
      map_rel' := fun h => h }
    have hf : Function.Injective f := by
      intro a b hab
      apply Subtype.ext; apply Subtype.ext
      have h := congrArg Subtype.val hab
      exact h
    exact ⟨M.map f hf⟩

/-! ## Step B3: assembling the rooted model of `K_s + ℓK₂` -/

section Assemble

open RootAttachedCliqueModel

variable {X : Type*} {J : SimpleGraph X}

/-- Transport a path along equalities of its endpoints, keeping its vertex set. -/
theorem partb_path_copy {a b a' b' : X} (p : J.Path a b) (ha : a = a') (hb : b = b') :
    ∃ q : J.Path a' b', pathVertexSet q = pathVertexSet p := by
  subst ha; subst hb; exact ⟨p, rfl⟩

theorem partb_two_cases : ∀ a b : Fin 2, a ≠ b → (a = 0 ∧ b = 1) ∨ (a = 1 ∧ b = 0) := by
  decide

/-- **Assembly** (paper: "Linking around the clique model").  A `K_s` model
`B`, attachment vertices `y_i` adjacent to `B_i`, paths `P_i` from the clique
roots to `y_i`, and paths `P'_k` joining the two roots of each matching edge, all
suitably disjoint, give a rooted model of `K_s + ℓK₂`: the branch of clique
label `i` is `B_i ∪ V(P_i)`, and matching edge `k` is split as
`{u_k}` and `V(P'_k) \ {u_k}`. -/
theorem partb_assemble (s ℓ : ℕ) (root : CliqueMatchingLabels s ℓ → X)
    (B : Fin s → Set X)
    (hBconn : ∀ i, (J.induce (B i)).Connected)
    (hBdisj : Pairwise fun i j => Disjoint (B i) (B j))
    (hBadj : ∀ i j, i ≠ j → ∃ x ∈ B i, ∃ y ∈ B j, J.Adj x y)
    (y : Fin s → X) (hy : ∀ i, ∃ z ∈ B i, J.Adj z (y i))
    (pc : ∀ i, J.Path (root (cliqueMatchingRootLabel s ℓ i)) (y i))
    (pm : ∀ k, J.Path (root (cliqueMatchingPairLabel s ℓ k 0))
      (root (cliqueMatchingPairLabel s ℓ k 1)))
    (hne : ∀ k, root (cliqueMatchingPairLabel s ℓ k 0) ≠
      root (cliqueMatchingPairLabel s ℓ k 1))
    (hBc : ∀ i j, Disjoint (B i) (pathVertexSet (pc j)))
    (hBm : ∀ i k, Disjoint (B i) (pathVertexSet (pm k)))
    (hcc : Pairwise fun i j => Disjoint (pathVertexSet (pc i)) (pathVertexSet (pc j)))
    (hmm : Pairwise fun k k' => Disjoint (pathVertexSet (pm k)) (pathVertexSet (pm k')))
    (hcm : ∀ i k, Disjoint (pathVertexSet (pc i)) (pathVertexSet (pm k))) :
    Nonempty (RootedMinorModel (cliqueMatchingGraph s ℓ) J root) := by
  classical
  let e := cliqueMatchingRoleEquiv s ℓ
  let rb : Woven.DistinctRoleIndex s ℓ → Set X := fun r =>
    match r with
    | .inl i => B i ∪ pathVertexSet (pc i)
    | .inr (.inl k) => {root (cliqueMatchingPairLabel s ℓ k 0)}
    | .inr (.inr k) => pathAfterStart (pm k)
  have hsr : ∀ i, e.symm (cliqueMatchingRootLabel s ℓ i) = .inl i :=
    fun i => e.symm_apply_eq.mpr rfl
  have hs0 : ∀ k, e.symm (cliqueMatchingPairLabel s ℓ k 0) = .inr (.inl k) :=
    fun k => e.symm_apply_eq.mpr rfl
  have hs1 : ∀ k, e.symm (cliqueMatchingPairLabel s ℓ k 1) = .inr (.inr k) :=
    fun k => e.symm_apply_eq.mpr rfl
  have hnil : ∀ k, ¬ (pm k).1.Nil := fun k h => hne k h.eq
  have hsnd : ∀ k, (pm k).1.snd ∈ pathAfterStart (pm k) := by
    intro k
    rw [pathAfterStart_eq_tail_support (pm k) (hnil k)]
    rw [(pm k).1.support_tail_of_not_nil (hnil k)]
    exact (pm k).1.snd_mem_tail_support (hnil k)
  have hadjsnd : ∀ k, J.Adj (root (cliqueMatchingPairLabel s ℓ k 0))
      (pm k).1.snd := fun k => (pm k).1.adj_snd (hnil k)
  have hfin : ∀ k, root (cliqueMatchingPairLabel s ℓ k 1) ∈ pathAfterStart (pm k) := by
    intro k
    rw [pathAfterStart_eq_tail_support (pm k) (hnil k)]
    rw [(pm k).1.support_tail_of_not_nil (hnil k)]
    exact (pm k).1.end_mem_tail_support (hnil k)
  have hsub0 : ∀ k, rb (.inr (.inl k)) ⊆ pathVertexSet (pm k) := by
    intro k x hx
    have hx' : x = root (cliqueMatchingPairLabel s ℓ k 0) := hx
    rw [hx']
    exact pathVertexSet.start_mem _
  have hsub1 : ∀ k, rb (.inr (.inr k)) ⊆ pathVertexSet (pm k) :=
    fun k => pathAfterStart_subset (pm k)
  have hcomb : ∀ i k, Disjoint (rb (.inl i)) (pathVertexSet (pm k)) :=
    fun i k => Disjoint.union_left (hBm i k) (hcm i k)
  have hsame : ∀ k, Disjoint (rb (.inr (.inl k))) (rb (.inr (.inr k))) := by
    intro k
    exact Set.disjoint_singleton_left.mpr (start_not_mem_pathAfterStart (pm k))
  have hdisj : ∀ r r', r ≠ r' → Disjoint (rb r) (rb r') := by
    intro r r' h
    rcases r with i | k | k <;> rcases r' with j | k' | k'
    · have hij : i ≠ j := fun he => h (by rw [he])
      exact Disjoint.union_left (Disjoint.union_right (hBdisj hij) (hBc i j))
        (Disjoint.union_right (hBc j i).symm (hcc hij))
    · exact (hcomb i k').mono_right (hsub0 k')
    · exact (hcomb i k').mono_right (hsub1 k')
    · exact ((hcomb j k).mono_right (hsub0 k)).symm
    · have hkk : k ≠ k' := fun he => h (by rw [he])
      exact (hmm hkk).mono (hsub0 k) (hsub0 k')
    · by_cases hkk : k = k'
      · subst hkk; exact hsame k
      · exact (hmm hkk).mono (hsub0 k) (hsub1 k')
    · exact ((hcomb j k).mono_right (hsub1 k)).symm
    · by_cases hkk : k = k'
      · subst hkk; exact (hsame k).symm
      · exact (hmm hkk).mono (hsub1 k) (hsub0 k')
    · have hkk : k ≠ k' := fun he => h (by rw [he])
      exact (hmm hkk).mono (hsub1 k) (hsub1 k')
  refine ⟨{
    branch := fun w => rb (e.symm w)
    connected := ?_
    disjoint := ?_
    adjacent := ?_
    root_mem := ?_ }⟩
  · intro w
    obtain ⟨r, rfl⟩ := e.surjective w
    rw [e.symm_apply_apply]
    rcases r with i | k | k
    · obtain ⟨z, hz, hzy⟩ := hy i
      exact J.connected_induce_union (hBconn i).preconnected
        (pc i).1.connected_induce_support.preconnected hz
        (pathVertexSet.finish_mem (pc i)) hzy
    · show (J.induce {root (cliqueMatchingPairLabel s ℓ k 0)}).Connected
      simp
    · exact pathAfterStart_connected (pm k) (hnil k)
  · intro w w' hww'
    apply hdisj
    intro h
    apply hww'
    simpa using congrArg e h
  · intro w w' hadj
    rcases cliqueMatching_adj_cases s ℓ hadj with
      ⟨i, k, hik, rfl, rfl⟩ | ⟨k, a, b, hab, rfl, rfl⟩
    · obtain ⟨x, hx, x', hx', hxx'⟩ := hBadj i k hik
      rw [hsr i, hsr k]
      exact ⟨x, Or.inl hx, x', Or.inl hx', hxx'⟩
    · rcases partb_two_cases a b hab with ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩
      · rw [hs0 k, hs1 k]
        exact ⟨_, rfl, _, hsnd k, hadjsnd k⟩
      · rw [hs0 k, hs1 k]
        exact ⟨_, hsnd k, _, rfl, (hadjsnd k).symm⟩
  · intro w
    obtain ⟨r, rfl⟩ := e.surjective w
    rw [e.symm_apply_apply]
    rcases r with i | k | k
    · exact Or.inr (pathVertexSet.start_mem (pc i))
    · exact rfl
    · exact hfin k

end Assemble

/-- The rooted model of `F = K_s + ℓK₂` in a dense small graph `J`, for every
injective full labelling `root` of `h` vertices. -/
theorem partb_model {t : ℝ} (N : NumericFacts t) (hS : SampleStep.{u} t)
    (hL : LinkStep.{u} t)
    {X : Type u} [Fintype X] [DecidableEq X] (J : SimpleGraph X)
    (hconn : VertexConnected J (⌊9 * t⌋₊ + 1))
    (hdeg : ∀ x : X, (30.5 : ℝ) * t < ((J.neighborSet x).ncard : ℝ))
    (hedge : (21.5 : ℝ) * t * (Fintype.card X : ℝ) < (edgeCount J : ℝ))
    (hcard : (Fintype.card X : ℝ) ≤ 141 * t)
    (root : FLab t → X) (hroot : Function.Injective root) :
    Nonempty (RootedMinorModel (Ft t) J root) := by
  classical
  have ht := N.t_ge
  have ht0 : (0 : ℝ) < t := by linarith
  let R : Finset X := Finset.univ.image root
  have hR : R.card = sPar t + 2 * ellPar t := by
    rw [Finset.card_image_of_injective _ hroot, Finset.card_univ, card_FLab]
  have hmemR : ∀ w, root w ∈ R := fun w => Finset.mem_image_of_mem _ (Finset.mem_univ w)
  obtain ⟨Q, hQR, hQ, ⟨M0⟩⟩ := hS X J R hconn hdeg hedge hcard hR
  let M : MinorModel (SimpleGraph.completeGraph (Fin (sPar t))) J :=
    M0.map (SimpleGraph.Embedding.induce (Q : Set X)).toHom Subtype.coe_injective
  have hMQ : ∀ i, M.branch i ⊆ (Q : Set X) := by
    rintro i _ ⟨v, _, rfl⟩
    exact v.2
  have hrootQ : ∀ w, root w ∉ Q := fun w h =>
    Finset.disjoint_left.mp hQR h (hmemR w)
  -- attachment vertices `y_i`
  let z : Fin (sPar t) → X := M.representative
  have hcand : ∀ i, sPar t ≤ (J.neighborFinset (z i) \ (Q ∪ R)).card := by
    intro i
    have h1 := Finset.card_le_card_sdiff_add_card (s := J.neighborFinset (z i)) (t := Q ∪ R)
    have h2 := Finset.card_union_le Q R
    rw [SimpleGraph.card_neighborFinset_eq_degree] at h1
    have h3 := hdeg (z i)
    rw [partb_ncard_neighborSet] at h3
    have h1r : ((J.degree (z i) : ℕ) : ℝ) ≤
        ((J.neighborFinset (z i) \ (Q ∪ R)).card : ℝ) + ((Q ∪ R).card : ℝ) := by
      exact_mod_cast h1
    have h2r : (((Q ∪ R).card : ℕ) : ℝ) ≤ (Q.card : ℝ) + (R.card : ℝ) := by exact_mod_cast h2
    have hRr : (R.card : ℝ) ≤ 8.0081 * t := by rw [hR]; exact N.h_le
    have hsr : (sPar t : ℝ) ≤ t := by have := N.s_small; nlinarith
    have : (sPar t : ℝ) ≤ ((J.neighborFinset (z i) \ (Q ∪ R)).card : ℝ) := by linarith
    exact_mod_cast this
  obtain ⟨y, hyinj, hyadj, hyU⟩ :=
    exists_distinct_neighbor_proxies_of_candidates J (sPar t) z (Q ∪ R) hcand
  have hyQ : ∀ i, y i ∉ Q := fun i h => hyU i (Finset.mem_union_left _ h)
  have hyR : ∀ i, y i ∉ R := fun i h => hyU i (Finset.mem_union_right _ h)
  -- the `m = s + ℓ` pairs
  let stL : Fin (sPar t + ellPar t) → FLab t :=
    Fin.addCases (fun i => cliqueMatchingRootLabel _ _ i)
      (fun k => cliqueMatchingPairLabel _ _ k 0)
  let stX : Fin (sPar t + ellPar t) → X := fun j => root (stL j)
  let fiX : Fin (sPar t + ellPar t) → X :=
    Fin.addCases y (fun k => root (cliqueMatchingPairLabel _ _ k 1))
  have hstQ : ∀ j, stX j ∉ Q := fun j => hrootQ _
  have hfiQ : ∀ j, fiX j ∉ Q := by
    intro j
    induction j using Fin.addCases with
    | left i => simp only [fiX, Fin.addCases_left]; exact hyQ i
    | right k => simp only [fiX, Fin.addCases_right]; exact hrootQ _
  have hpairinj : ∀ (k k' : Fin (ellPar t)) (a b : Fin 2),
      cliqueMatchingPairLabel (sPar t) (ellPar t) k a =
        cliqueMatchingPairLabel (sPar t) (ellPar t) k' b → k = k' ∧ a = b := by
    intro k k' a b h
    have := (cliqueMatching_pair_injective (sPar t) (ellPar t)) (a₁ := (k, a)) (a₂ := (k', b)) h
    exact ⟨congrArg Prod.fst this, congrArg Prod.snd this⟩
  have hstinj : Function.Injective stX := by
    intro j j' h
    have h' := hroot h
    induction j using Fin.addCases with
    | left i =>
      induction j' using Fin.addCases with
      | left i' =>
        simp only [stL, Fin.addCases_left] at h'
        rw [cliqueMatching_root_injective _ _ h']
      | right k' =>
        simp only [stL, Fin.addCases_left, Fin.addCases_right] at h'
        exact absurd h' (cliqueMatching_root_ne_pair _ _ _ _ _)
    | right k =>
      induction j' using Fin.addCases with
      | left i' =>
        simp only [stL, Fin.addCases_left, Fin.addCases_right] at h'
        exact absurd h'.symm (cliqueMatching_root_ne_pair _ _ _ _ _)
      | right k' =>
        simp only [stL, Fin.addCases_right] at h'
        rw [(hpairinj _ _ _ _ h').1]
  have hfiinj : Function.Injective fiX := by
    intro j j' h
    induction j using Fin.addCases with
    | left i =>
      induction j' using Fin.addCases with
      | left i' =>
        simp only [fiX, Fin.addCases_left] at h
        rw [hyinj h]
      | right k' =>
        simp only [fiX, Fin.addCases_left, Fin.addCases_right] at h
        exact absurd (h ▸ hmemR _) (hyR i)
    | right k =>
      induction j' using Fin.addCases with
      | left i' =>
        simp only [fiX, Fin.addCases_left, Fin.addCases_right] at h
        exact absurd (h.symm ▸ hmemR _) (hyR i')
      | right k' =>
        simp only [fiX, Fin.addCases_right] at h
        rw [(hpairinj _ _ _ _ (hroot h)).1]
  have hstfi : ∀ j j', stX j ≠ fiX j' := by
    intro j j' h
    induction j' using Fin.addCases with
    | left i' =>
      simp only [fiX, Fin.addCases_left] at h
      exact hyR i' (h ▸ hmemR _)
    | right k' =>
      simp only [fiX, Fin.addCases_right] at h
      have h' := hroot h
      induction j using Fin.addCases with
      | left i =>
        simp only [stL, Fin.addCases_left] at h'
        exact cliqueMatching_root_ne_pair _ _ _ _ _ h'
      | right k =>
        simp only [stL, Fin.addCases_right] at h'
        exact absurd (hpairinj _ _ _ _ h').2 (by decide)
  let P : IndexedPairs (Fin (sPar t + ellPar t)) ↥((Q : Set X)ᶜ) :=
    ⟨fun j => ⟨stX j, hstQ j⟩, fun j => ⟨fiX j, hfiQ j⟩⟩
  have hPdisj : P.DisjointTerminals := by
    intro j j' hjj
    rw [Set.disjoint_left]
    rintro v hv hv'
    simp only [IndexedPairs.terminals, Set.mem_insert_iff, Set.mem_singleton_iff, P] at hv hv'
    rcases hv with rfl | rfl <;> rcases hv' with h | h
    · exact hjj (hstinj (congrArg Subtype.val h))
    · exact hstfi _ _ (congrArg Subtype.val h)
    · exact hstfi _ _ (congrArg Subtype.val h).symm
    · exact hjj (hfiinj (congrArg Subtype.val h))
  have hPne : ∀ j, P.start j ≠ P.finish j := fun j h => hstfi j j (congrArg Subtype.val h)
  obtain ⟨L⟩ := hL X J Q hconn hedge hQ P hPdisj hPne
  -- lift the linkage paths to `J`
  have hlift : ∀ j, ∃ q : J.Path (stX j) (fiX j),
      pathVertexSet q = Subtype.val '' pathVertexSet (L.path j) :=
    fun j => Linkedness.path_lift_induce_support J _ (L.path j)
  have hpc : ∀ i : Fin (sPar t), ∃ q : J.Path
      (root (cliqueMatchingRootLabel (sPar t) (ellPar t) i)) (y i),
      pathVertexSet q = Subtype.val '' pathVertexSet (L.path (Fin.castAdd _ i)) := by
    intro i
    obtain ⟨q, hq⟩ := hlift (Fin.castAdd _ i)
    obtain ⟨q', hq'⟩ := partb_path_copy
      (a' := root (cliqueMatchingRootLabel (sPar t) (ellPar t) i)) (b' := y i) q
      (by simp [stX, stL]) (by simp [fiX])
    exact ⟨q', hq'.trans hq⟩
  have hpm : ∀ k : Fin (ellPar t), ∃ q : J.Path
      (root (cliqueMatchingPairLabel (sPar t) (ellPar t) k 0))
      (root (cliqueMatchingPairLabel (sPar t) (ellPar t) k 1)),
      pathVertexSet q = Subtype.val '' pathVertexSet (L.path (Fin.natAdd _ k)) := by
    intro k
    obtain ⟨q, hq⟩ := hlift (Fin.natAdd _ k)
    obtain ⟨q', hq'⟩ := partb_path_copy
      (a' := root (cliqueMatchingPairLabel (sPar t) (ellPar t) k 0))
      (b' := root (cliqueMatchingPairLabel (sPar t) (ellPar t) k 1)) q
      (by simp [stX, stL]) (by simp [fiX])
    exact ⟨q', hq'.trans hq⟩
  choose pc hpcV using hpc
  choose pm hpmV using hpm
  have himgQ : ∀ j, Disjoint (Q : Set X) (Subtype.val '' pathVertexSet (L.path j)) := by
    intro j
    rw [Set.disjoint_left]
    rintro x hx ⟨v, _, rfl⟩
    exact v.2 hx
  have hLd : ∀ j j', j ≠ j' → Disjoint (Subtype.val '' pathVertexSet (L.path j))
      (Subtype.val '' pathVertexSet (L.path j')) := by
    intro j j' hjj
    exact (Set.disjoint_image_iff Subtype.val_injective).mpr (L.disjoint hjj)
  have hcn : ∀ (i : Fin (sPar t)) (k : Fin (ellPar t)),
      (Fin.castAdd (ellPar t) i : Fin (sPar t + ellPar t)) ≠ Fin.natAdd (sPar t) k := by
    intro i k h
    have := congrArg Fin.val h
    simp at this
    omega
  apply partb_assemble (sPar t) (ellPar t) root M.branch M.connected M.disjoint
    (fun i j hij => M.adjacent hij) y
    (fun i => ⟨M.representative i, M.representative_mem i, hyadj i⟩) pc pm
  · intro k h
    exact absurd (hpairinj _ _ _ _ (hroot h)).2 (by decide)
  · intro i j
    rw [hpcV j]
    exact (himgQ _).mono_left (hMQ i)
  · intro i k
    rw [hpmV k]
    exact (himgQ _).mono_left (hMQ i)
  · intro i j hij
    rw [hpcV i, hpcV j]
    exact hLd _ _ (fun h => hij (Fin.castAdd_injective _ _ h))
  · intro k k' hkk
    rw [hpmV k, hpmV k']
    exact hLd _ _ (fun h => hkk (Fin.natAdd_injective _ _ h))
  · intro i k
    rw [hpcV i, hpmV k]
    exact hLd _ _ (hcn i k)

/-- **Step B3.** A small, highly connected, dense graph `J` is `F`-universal
(proof of Lemma 4.3, "We now show that `J` is `F`-universal"). -/
theorem denseUniversal_of_steps {t : ℝ} (N : NumericFacts t) (hS : SampleStep.{u} t)
    (hL : LinkStep.{u} t) : DenseUniversal.{u} t := by
  intro X _ _ J hconn hdeg hedge hcard
  classical
  have ht := N.t_ge
  have hXpos : 0 < Fintype.card X := by have := hconn.order_gt; omega
  obtain ⟨x0⟩ : Nonempty X := Fintype.card_pos_iff.mp hXpos
  have hX : (30.5 : ℝ) * t < Fintype.card X :=
    lt_of_lt_of_le (hdeg x0) (by exact_mod_cast partb_ncard_neighborSet_le J x0)
  refine ⟨?_, ?_⟩
  · rw [card_FLab]
    have h1 := N.h_le
    have : ((sPar t + 2 * ellPar t : ℕ) : ℝ) ≤ Fintype.card X := by linarith
    exact_mod_cast this
  intro X' hX' Y root hinj hrange
  have hX'eq : X' = Finset.univ.image root := by
    ext x
    rw [← Finset.mem_coe, ← hrange]
    simp
  have hYcard : Y.card = Fintype.card (FLab t) := by
    rw [← hX', hX'eq, Finset.card_image_of_injective _ hinj, Finset.card_univ]
    simp
  have hYu : Y = Finset.univ := Finset.eq_univ_of_card Y hYcard
  have hmem : ∀ w : FLab t, w ∈ (Y : Set (FLab t)) := by
    intro w; rw [hYu]; simp
  let root' : FLab t → X := fun w => root ⟨w, hmem w⟩
  have hinj' : Function.Injective root' := by
    intro a b h
    have := hinj h
    exact congrArg Subtype.val this
  obtain ⟨M⟩ := partb_model N hS hL J hconn hdeg hedge hcard root' hinj'
  exact ⟨rooted_model_restrict M (Y : Set (FLab t))⟩

/-- Part B combined: `NumericFacts t` alone gives `DenseUniversal t`. -/
theorem denseUniversal_holds {t : ℝ} (N : NumericFacts t) : DenseUniversal.{u} t :=
  denseUniversal_of_steps N (sampleStep_holds N) (linkStep_holds N)

end HadwigerConstant.L44


==> anc/lean/HadwigerConstant/Mader.lean <==
import HadwigerLean.Graph.DensityConnectivity
import Mathlib

/-!
# A sharpened form of Mader's lemma (Lemma 6.5 of the paper)

Let `k ≥ 1` and let `G` be a non-null graph with density `γ = e(G)/v(G) ≥ 2k`.
Then `G` has a `(k+1)`-connected subgraph `H` with `δ(H) > γ`, `v(H) > 2γ'` and
`e(H) > γ' v(H) ≥ (γ - k) v(H)`, where `γ' = (γ + √(γ² - 2γk))/2`.

The helper lemmas in the first section are copied from
`HadwigerLean.Graph.DensityConnectivity` (Norin–Steiner), where they are private.
-/

namespace HadwigerConstant
namespace MaderAux

open HadwigerLean

universe u

variable {V : Type u} [Fintype V]

noncomputable def edgeCountOn (G : SimpleGraph V) (S : Finset V) : ℕ := by
  classical
  exact (G.edgeFinset ∩ S.sym2).card

theorem edgeCount_induce_eq_edgeCountOn (G : SimpleGraph V) (S : Finset V) :
    edgeCount (G.induce (S : Set V)) = edgeCountOn G S := by
  classical
  letI : Fintype ↥(S : Set V) := Subtype.fintype _
  have h := congrArg Finset.card (G.map_edgeFinset_induce (s := (S : Set V)))
  simp only [Finset.card_map] at h
  rw [SimpleGraph.edgeFinset_card, ← Nat.card_eq_fintype_card] at h
  simpa [edgeCountOn, edgeCount] using h


theorem edgeCount_le_induce_add [DecidableEq V] (G : SimpleGraph V) (A B : Finset V)
    (hcover : A ∪ B = Finset.univ)
    (hnocross : ∀ ⦃x y : V⦄, x ∈ A → x ∉ B → y ∈ B → y ∉ A → ¬ G.Adj x y) :
    edgeCount G ≤ edgeCount (G.induce (A : Set V)) +
      edgeCount (G.induce (B : Set V)) := by
  classical
  have hedge : G.edgeFinset ⊆
      (G.edgeFinset ∩ A.sym2) ∪ (G.edgeFinset ∩ B.sym2) := by
    intro e he
    induction e using Sym2.ind with
    | _ x y =>
      have hxy : G.Adj x y := by simpa [SimpleGraph.mem_edgeFinset] using he
      have hx : x ∈ A ∨ x ∈ B := by
        have hh : x ∈ A ∪ B := by rw [hcover]; simp
        simpa using hh
      have hy : y ∈ A ∨ y ∈ B := by
        have hh : y ∈ A ∪ B := by rw [hcover]; simp
        simpa using hh
      have hcross : x ∈ A → x ∉ B → y ∈ B → y ∉ A → False := by
        intro hxa hxb hyb hya
        exact hnocross hxa hxb hyb hya hxy
      have hcross' : x ∈ B → x ∉ A → y ∈ A → y ∉ B → False := by
        intro hxb hxa hya hyb
        exact hnocross hya hyb hxb hxa hxy.symm
      simp only [Finset.mem_union, Finset.mem_inter, Finset.mk_mem_sym2_iff]
      tauto
  calc
    edgeCount G = G.edgeFinset.card := edgeCount_eq_card_edgeFinset G
    _ ≤ ((G.edgeFinset ∩ A.sym2) ∪ (G.edgeFinset ∩ B.sym2)).card :=
      Finset.card_le_card hedge
    _ ≤ (G.edgeFinset ∩ A.sym2).card + (G.edgeFinset ∩ B.sym2).card :=
      Finset.card_union_le _ _
    _ = edgeCount (G.induce (A : Set V)) + edgeCount (G.induce (B : Set V)) := by
      rw [edgeCount_induce_eq_edgeCountOn, edgeCount_induce_eq_edgeCountOn]
      unfold edgeCountOn
      congr 1 <;> congr 1 <;> ext e <;> simp

def DensityCut [DecidableEq V] (G : SimpleGraph V) (k : ℕ) : Prop :=
  ∃ A B : Finset V,
    A ∪ B = Finset.univ ∧
    (A ∩ B).card < k ∧
    (A \ B).Nonempty ∧
    (B \ A).Nonempty ∧
    (∀ ⦃x y : V⦄, x ∈ A → x ∉ B → y ∈ B → y ∉ A → ¬ G.Adj x y)
theorem densityCut_of_not_vertexConnected [DecidableEq V]
    (G : SimpleGraph V) (k : ℕ) (horder : k < Fintype.card V)
    (hnot : ¬ VertexConnected G k) : DensityCut G k := by
  classical
  have hfail : ∃ U : Finset V, U.card < k ∧
      ¬ (G.induce (U : Set V)ᶜ).Connected := by
    by_contra hc
    apply hnot
    refine ⟨horder, ?_⟩
    intro U hU
    by_contra hn
    exact hc ⟨U, hU, hn⟩
  obtain ⟨U, hU, hconn⟩ := hfail
  let H := G.induce (U : Set V)ᶜ
  have hcomp : 0 < Uᶜ.card := by
    have hsum := Finset.card_compl_add_card U
    omega
  haveI : Nonempty ↥((U : Set V)ᶜ) := by
    obtain ⟨v, hv⟩ := Finset.card_pos.mp hcomp
    exact ⟨⟨v, by simpa using hv⟩⟩
  have hpre : ¬ H.Preconnected := by
    intro hp
    exact hconn ⟨hp⟩
  obtain ⟨x, y, hxy⟩ : ∃ x y : ↥((U : Set V)ᶜ), ¬ H.Reachable x y := by
    simpa [SimpleGraph.Preconnected] using hpre
  let R : Finset V := Finset.univ.filter fun z =>
    ∃ hz : z ∉ U, H.Reachable x ⟨z, hz⟩
  have hR (z : V) : z ∈ R ↔ ∃ hz : z ∉ U, H.Reachable x ⟨z, hz⟩ := by
    simp [R]
  let A : Finset V := U ∪ R
  let B : Finset V := Rᶜ
  have hdisj : Disjoint U R := by
    apply Finset.disjoint_left.mpr
    intro z hzU hzR
    obtain ⟨hz, _⟩ := (hR z).mp hzR
    exact hz hzU
  have hoverlap : A ∩ B = U := by
    ext z
    simp only [A, B, Finset.mem_inter, Finset.mem_union, Finset.mem_compl]
    constructor
    · rintro ⟨hzU | hzR, hznotR⟩
      · exact hzU
      · exact (hznotR hzR).elim
    · intro hzU
      exact ⟨Or.inl hzU, Finset.disjoint_left.mp hdisj hzU⟩
  have hcover : A ∪ B = Finset.univ := by
    ext z
    simp only [A, B, Finset.mem_union, Finset.mem_compl, Finset.mem_univ, iff_true]
    by_cases hz : z ∈ R
    · exact Or.inl (Or.inr hz)
    · exact Or.inr hz
  have hxR : (x : V) ∈ R := (hR x).mpr ⟨x.property, SimpleGraph.Reachable.refl x⟩
  have hyR : (y : V) ∉ R := by
    intro hy
    obtain ⟨hyU, hyReach⟩ := (hR y).mp hy
    exact hxy (by simpa using hyReach)
  have hxleft : (A \ B).Nonempty := by
    refine ⟨x, ?_⟩
    simp [A, B, hxR]
  have hyright : (B \ A).Nonempty := by
    refine ⟨y, ?_⟩
    have hyU : (y : V) ∉ U := y.property
    simp [A, B, hyR, hyU]
  refine ⟨A, B, hcover, ?_, hxleft, hyright, ?_⟩
  · rw [hoverlap]
    exact hU
  intro a b haA haB hbB hbA hab
  have haR : a ∈ R := by
    rcases Finset.mem_union.mp haA with haU | haR
    · exact False.elim (haB (Finset.mem_compl.mpr (fun haR =>
        Finset.disjoint_left.mp hdisj haU haR)))
    · exact haR
  have hbnotR : b ∉ R := by
    intro hbR
    exact hbA (Finset.mem_union.mpr (Or.inr hbR))
  have hbU : b ∉ U := by
    intro hbU
    exact hbA (Finset.mem_union.mpr (Or.inl hbU))
  obtain ⟨haU, haReach⟩ := (hR a).mp haR
  have habH : H.Adj (⟨a, haU⟩ : ↥((U : Set V)ᶜ)) ⟨b, hbU⟩ := hab
  exact hbnotR ((hR b).mpr ⟨hbU, haReach.trans habH.reachable⟩)

theorem degree_lt_card_part [DecidableEq V] (G : SimpleGraph V)
    [DecidableRel G.Adj] (A B : Finset V) (hcover : A ∪ B = Finset.univ)
    (hnocross : ∀ ⦃x y : V⦄, x ∈ A → x ∉ B → y ∈ B → y ∉ A → ¬ G.Adj x y)
    {x : V} (hxA : x ∈ A) (hxB : x ∉ B) : G.degree x < A.card := by
  classical
  have hneighbors : G.neighborFinset x ⊆ A := by
    intro y hy
    by_contra hyA
    have hyB : y ∈ B := by
      have h : y ∈ A ∪ B := by rw [hcover]; simp
      rcases Finset.mem_union.mp h with hh | hh
      · exact False.elim (hyA hh)
      · exact hh
    exact hnocross hxA hxB hyB hyA ((G.mem_neighborFinset x y).mp hy)
  have hproper : G.neighborFinset x ⊂ A :=
    (Finset.ssubset_iff_of_subset hneighbors).mpr ⟨x, hxA, by simp⟩
  exact Finset.card_lt_card hproper

/-- Composing an embedding of a subtype with the subtype inclusion. -/
theorem comap_induce_trans {W : Type u} (G : SimpleGraph W) (S : Set W)
    {X : Type u} (f : X ↪ S) :
    (G.induce S).comap f = G.comap (f.trans (Function.Embedding.subtype (· ∈ S))) := rfl

/-- The conclusion of the induction: a `(k+1)`-connected subgraph, given by an
injective parametrisation, with minimum degree above `γ` and more than
`γ (v - k)` edges. -/
def MaderWitness {W : Type u} [Fintype W] (G : SimpleGraph W) (k : ℕ) (γ : ℝ) : Prop :=
  ∃ (X : Type u) (_ : Fintype X) (f : X ↪ W),
    VertexConnected (G.comap f) (k + 1) ∧
    (∀ x : X, γ < (((G.comap f).neighborSet x).ncard : ℝ)) ∧
    γ * ((Fintype.card X : ℝ) - k) < (edgeCount (G.comap f) : ℝ)

theorem MaderWitness.of_induce {W : Type u} [Fintype W]
    (G : SimpleGraph W) (S : Set W) [Fintype S] {k : ℕ} {γ : ℝ}
    (h : MaderWitness (G.induce S) k γ) : MaderWitness G k γ := by
  classical
  obtain ⟨X, instX, f, h1, h2, h3⟩ := h
  exact ⟨X, instX, f.trans (Function.Embedding.subtype (· ∈ S)), h1, h2, h3⟩

theorem ncard_neighborSet_eq_degree {W : Type u} [Fintype W] (G : SimpleGraph W)
    [DecidableRel G.Adj] (v : W) : (G.neighborSet v).ncard = G.degree v := by
  rw [Set.ncard_eq_toFinset_card', ← G.card_neighborFinset_eq_degree]
  rfl

theorem MaderWitness.self {W : Type u} [instW : Fintype W] (G : SimpleGraph W) {k : ℕ} {γ : ℝ}
    (h1 : VertexConnected G (k + 1))
    (h2 : ∀ x : W, γ < ((G.neighborSet x).ncard : ℝ))
    (h3 : γ * ((Fintype.card W : ℝ) - k) < (edgeCount G : ℝ)) : MaderWitness G k γ :=
  ⟨W, instW, Function.Embedding.refl W, h1, h2, h3⟩

theorem edgeCount_le_choose (W : Type u) [Fintype W] (G : SimpleGraph W) :
    edgeCount G ≤ (Fintype.card W).choose 2 := by
  classical
  rw [edgeCount_eq_card_edgeFinset]
  exact SimpleGraph.card_edgeFinset_le_card_choose_two

/-- The induction behind Mader's lemma, with the density bound recorded. -/
theorem mader_aux (k : ℕ) (hk : 1 ≤ k) (γ : ℝ) (hγ : 2 * (k : ℝ) ≤ γ) :
    ∀ (n : ℕ) (W : Type u) [Fintype W] (G : SimpleGraph W),
      Fintype.card W = n → 2 * k ≤ n →
      γ * ((n : ℝ) - k) < (edgeCount G : ℝ) → MaderWitness G k γ := by
  intro n
  induction n using Nat.strong_induction_on with
  | h n ih =>
    intro W instW G hcard hn hadm
    classical
    have hkR : (1 : ℝ) ≤ k := by exact_mod_cast hk
    have hγpos : 0 ≤ γ := by linarith
    -- no admissible graph has exactly `2k` vertices
    have hn2 : 2 * k < n := by
      rcases Nat.lt_or_ge (2 * k) n with h | h
      · exact h
      · exfalso
        have hn' : n = 2 * k := by omega
        have hch := edgeCount_le_choose W G
        rw [hcard, hn'] at hch
        have hchR : (edgeCount G : ℝ) ≤ ((2 * k).choose 2 : ℕ) := by exact_mod_cast hch
        rw [Nat.cast_choose_two] at hchR
        rw [hn'] at hadm
        push_cast at hadm hchR
        nlinarith
    by_cases hlow : ∃ v : W, ((G.neighborSet v).ncard : ℝ) ≤ γ
    · obtain ⟨v, hv⟩ := hlow
      let H := G.induce (({v} : Set W)ᶜ)
      have hcardH : Fintype.card ↥(({v} : Set W)ᶜ) = n - 1 := by
        rw [card_compl_singleton_eq_sub_one, hcard]
      have hbal : edgeCount H + G.degree v = edgeCount G :=
        edgeCount_induce_compl_singleton_add_degree G v
      have hdeg : (G.degree v : ℝ) ≤ γ := by
        rw [← ncard_neighborSet_eq_degree]; exact hv
      have hadmH : γ * (((n - 1 : ℕ) : ℝ) - k) < (edgeCount H : ℝ) := by
        have hbalR : (edgeCount H : ℝ) + G.degree v = edgeCount G := by exact_mod_cast hbal
        have : ((n - 1 : ℕ) : ℝ) = (n : ℝ) - 1 := by
          rw [Nat.cast_sub (by omega)]; simp
        rw [this]; nlinarith
      have hrec := ih (n - 1) (by omega) _ H hcardH (by omega) hadmH
      exact MaderWitness.of_induce G (({v} : Set W)ᶜ) hrec
    push Not at hlow
    by_cases hvc : VertexConnected G (k + 1)
    · exact MaderWitness.self G hvc hlow (by rw [hcard]; exact hadm)
    have horder : k + 1 < Fintype.card W := by omega
    obtain ⟨A, B, hcover, hoverlap, hleft, hright, hnocross⟩ :=
      densityCut_of_not_vertexConnected G (k + 1) horder hvc
    have hAcard : Fintype.card ↥(A : Set W) = A.card := by simpa using Fintype.card_coe A
    have hBcard : Fintype.card ↥(B : Set W) = B.card := by simpa using Fintype.card_coe B
    have hnocross' : ∀ ⦃x y : W⦄, x ∈ B → x ∉ A → y ∈ A → y ∉ B → ¬ G.Adj x y := by
      intro x y hxB hxA hyA hyB hxy
      exact hnocross hyA hyB hxB hxA hxy.symm
    have hcover' : B ∪ A = Finset.univ := by simpa [Finset.union_comm] using hcover
    have hAproper : A.card < n := by
      obtain ⟨v, hv⟩ := hright
      have hs : A ⊂ Finset.univ :=
        (Finset.ssubset_iff_of_subset (Finset.subset_univ A)).mpr
          ⟨v, Finset.mem_univ v, (Finset.mem_sdiff.mp hv).2⟩
      simpa [hcard] using Finset.card_lt_card hs
    have hBproper : B.card < n := by
      obtain ⟨v, hv⟩ := hleft
      have hs : B ⊂ Finset.univ :=
        (Finset.ssubset_iff_of_subset (Finset.subset_univ B)).mpr
          ⟨v, Finset.mem_univ v, (Finset.mem_sdiff.mp hv).2⟩
      simpa [hcard] using Finset.card_lt_card hs
    have hAmin : 2 * k ≤ A.card := by
      obtain ⟨v, hv⟩ := hleft
      have hv' := Finset.mem_sdiff.mp hv
      have hside := degree_lt_card_part G A B hcover hnocross hv'.1 hv'.2
      have hl := hlow v
      rw [ncard_neighborSet_eq_degree] at hl
      have : (2 * k : ℝ) < A.card := by
        have : (G.degree v : ℝ) < A.card := by exact_mod_cast hside
        linarith
      exact_mod_cast this.le
    have hBmin : 2 * k ≤ B.card := by
      obtain ⟨v, hv⟩ := hright
      have hv' := Finset.mem_sdiff.mp hv
      have hside := degree_lt_card_part G B A hcover' hnocross' hv'.1 hv'.2
      have hl := hlow v
      rw [ncard_neighborSet_eq_degree] at hl
      have : (2 * k : ℝ) < B.card := by
        have : (G.degree v : ℝ) < B.card := by exact_mod_cast hside
        linarith
      exact_mod_cast this.le
    by_cases hA : γ * ((A.card : ℝ) - k) < (edgeCount (G.induce (A : Set W)) : ℝ)
    · exact MaderWitness.of_induce G (A : Set W)
        (ih A.card hAproper _ (G.induce (A : Set W)) hAcard hAmin hA)
    by_cases hB : γ * ((B.card : ℝ) - k) < (edgeCount (G.induce (B : Set W)) : ℝ)
    · exact MaderWitness.of_induce G (B : Set W)
        (ih B.card hBproper _ (G.induce (B : Set W)) hBcard hBmin hB)
    push Not at hA hB
    have hsum : A.card + B.card = n + (A ∩ B).card := by
      have h := Finset.card_union_add_card_inter A B
      rw [hcover] at h
      simpa [hcard] using h.symm
    have hsumR : (A.card : ℝ) + B.card = n + (A ∩ B).card := by exact_mod_cast hsum
    have hovR : ((A ∩ B).card : ℝ) ≤ k := by
      have : (A ∩ B).card ≤ k := by omega
      exact_mod_cast this
    have hcount := edgeCount_le_induce_add G A B hcover hnocross
    have hcountR : (edgeCount G : ℝ) ≤ edgeCount (G.induce (A : Set W)) +
        edgeCount (G.induce (B : Set W)) := by exact_mod_cast hcount
    nlinarith

end MaderAux

open MaderAux in
/-- **Lemma 6.5 (sharpened Mader).** Let `k ≥ 1` and let `G` be a non-null graph with
density `γ = e(G)/v(G) ≥ 2k`, and let `γ' = (γ + √(γ² - 2γk))/2`. Then `G` has a
`(k+1)`-connected subgraph `H` (given by an injective parametrisation) with
`δ(H) > γ`, `v(H) > 2γ'` and `e(H) > γ' v(H) ≥ (γ - k) v(H)`. -/
theorem mader_sharp {V : Type u} [Fintype V] (G : SimpleGraph V) (k : ℕ) (hk : 1 ≤ k)
    (hne : 0 < Fintype.card V) (hγ : 2 * (k : ℝ) ≤ HadwigerLean.edgeDensity G) :
    let γ := HadwigerLean.edgeDensity G
    let γ' := (γ + Real.sqrt (γ ^ 2 - 2 * γ * k)) / 2
    ∃ (X : Type u) (_ : Fintype X) (f : X ↪ V),
      HadwigerLean.VertexConnected (G.comap f) (k + 1) ∧
      (∀ x : X, γ < (((G.comap f).neighborSet x).ncard : ℝ)) ∧
      2 * γ' < (Fintype.card X : ℝ) ∧
      γ' * (Fintype.card X : ℝ) < (HadwigerLean.edgeCount (G.comap f) : ℝ) ∧
      (γ - k) * (Fintype.card X : ℝ) ≤ γ' * (Fintype.card X : ℝ) := by
  intro γ γ'
  classical
  set n := Fintype.card V with hn
  have hnR : (0 : ℝ) < n := by exact_mod_cast hne
  have hkR : (1 : ℝ) ≤ k := by exact_mod_cast hk
  have he : (HadwigerLean.edgeCount G : ℝ) = γ * n := by
    simp only [γ, HadwigerLean.edgeDensity]; rw [← hn]; field_simp
  -- `n ≥ 4k + 1`, so `G` is admissible
  have hch := edgeCount_le_choose V G
  have hchR : (HadwigerLean.edgeCount G : ℝ) ≤ ((n.choose 2 : ℕ) : ℝ) := by exact_mod_cast hch
  rw [Nat.cast_choose_two] at hchR
  have hn2k : 2 * k ≤ n := by
    have : (2 * k : ℝ) ≤ n := by nlinarith
    exact_mod_cast this
  have hadm : γ * ((n : ℝ) - k) < (HadwigerLean.edgeCount G : ℝ) := by
    rw [he]; nlinarith
  obtain ⟨X, instX, f, hconn, hdeg, hedge⟩ := mader_aux k hk γ hγ n V G rfl hn2k hadm
  letI := instX
  refine ⟨X, instX, f, hconn, hdeg, ?_⟩
  set m := Fintype.card X with hm
  set H := G.comap f
  have hmR : (m : ℝ) = Fintype.card X := rfl
  -- `m > γ`, from a vertex of degree above `γ`
  have hXne : Nonempty X := by
    have := hconn.1
    exact Fintype.card_pos_iff.mp (by omega)
  obtain ⟨x0⟩ := hXne
  have hdegle : ((H.neighborSet x0).ncard : ℝ) ≤ (m : ℝ) - 1 := by
    have h1 : (H.neighborSet x0).ncard = H.degree x0 := ncard_neighborSet_eq_degree H x0
    have h2 : H.degree x0 < m := H.degree_lt_card_verts x0
    rw [h1]
    have : (H.degree x0 : ℝ) + 1 ≤ m := by exact_mod_cast h2
    linarith
  have hmγ : γ < m := by linarith [hdeg x0]
  -- `e(H) ≤ m(m-1)/2`
  have hchH := edgeCount_le_choose X H
  have hchHR : (HadwigerLean.edgeCount H : ℝ) ≤ ((m.choose 2 : ℕ) : ℝ) := by exact_mod_cast hchH
  rw [Nat.cast_choose_two] at hchHR
  have hγ0 : 0 ≤ γ := by linarith
  have hdisc : 0 ≤ γ ^ 2 - 2 * γ * k := by nlinarith
  set ρ := Real.sqrt (γ ^ 2 - 2 * γ * k) with hρ
  have hρsq : ρ ^ 2 = γ ^ 2 - 2 * γ * k := Real.sq_sqrt hdisc
  have hρ0 : 0 ≤ ρ := Real.sqrt_nonneg _
  have hρle : ρ ≤ γ := by nlinarith
  have hρge : γ - 2 * k ≤ ρ := by nlinarith
  -- `m > γ + ρ`
  have hm2 : γ + ρ < m := by
    by_contra hc
    push Not at hc
    have h1 : (m : ℝ) - γ ≤ ρ := by linarith
    have h2 : 0 < (m : ℝ) - γ := by linarith
    have h3 : ((m : ℝ) - γ) ^ 2 ≤ ρ ^ 2 := by nlinarith
    nlinarith
  have hγ'def : γ' = (γ + ρ) / 2 := rfl
  refine ⟨?_, ?_, ?_⟩
  · rw [hγ'def]; linarith
  · rw [hγ'def]
    nlinarith [mul_le_mul_of_nonneg_left hm2.le (by linarith : (0 : ℝ) ≤ γ - ρ)]
  · rw [hγ'def]
    have : γ - k ≤ (γ + ρ) / 2 := by linarith
    exact mul_le_mul_of_nonneg_right this (by positivity)

end HadwigerConstant


==> anc/lean/HadwigerConstant/MainMathlib.lean <==
import HadwigerConstant.BSMain
import HadwigerLean.Graph.MinorFree

/-!
# Main theorem stated with Mathlib's chromatic number

`HadwigerLean.chromatic G` is `ENat.toNat G.chromaticNumber`. For a finite vertex type the
chromatic number is finite, so the main theorem can be stated directly with Mathlib's
`SimpleGraph.chromaticNumber`.
-/

namespace HadwigerConstant

open HadwigerLean

universe u

/-- **Main theorem** (Mathlib form): every finite graph satisfies
`χ(G) ≤ 1118430 · had(G)`, where `χ(G)` is Mathlib's `SimpleGraph.chromaticNumber`. -/
theorem chromaticNumber_le_mul_hadwiger (V : Type u) [Fintype V] (G : SimpleGraph V) :
    G.chromaticNumber ≤ (1118430 * cliqueMinorNumber G : ℕ) := by
  have hfin : G.chromaticNumber ≠ ⊤ := by
    classical
    exact SimpleGraph.chromaticNumber_ne_top_iff_exists.mpr ⟨_, G.colorable_of_fintype⟩
  have h := HadwigerConstant.BS.chromatic_le_mul_hadwiger V G
  have : G.chromaticNumber = (chromatic G : ℕ∞) := by
    simp [chromatic, ENat.coe_toNat hfin]
  rw [this]
  exact_mod_cast h

/-!
# A Mathlib-only statement

The Hadwiger number is defined below directly from Mathlib notions: it is the largest `n`
such that `G` has `n` pairwise disjoint branch sets, each inducing a connected subgraph
(hence nonempty), with an edge of `G` between any two distinct branch sets. That is, the
largest `n` such that `K_n` is a minor of `G`.
-/

/-- The **Hadwiger number** of `G`: the largest `n` such that `K_n` is a minor of `G`. -/
noncomputable def hadwigerNumber {V : Type u} (G : SimpleGraph V) : ℕ :=
  sSup {n | ∃ B : Fin n → Set V,
    (∀ i, (G.induce (B i)).Connected) ∧
    Pairwise (fun i j => Disjoint (B i) (B j)) ∧
    ∀ i j, i ≠ j → ∃ x ∈ B i, ∃ y ∈ B j, G.Adj x y}

/-- The Mathlib-only Hadwiger number agrees with the library's `cliqueMinorNumber`. -/
theorem hadwigerNumber_eq_cliqueMinorNumber {V : Type u} [Fintype V] (G : SimpleGraph V) :
    hadwigerNumber G = cliqueMinorNumber G := by
  have hset : {n | ∃ B : Fin n → Set V,
      (∀ i, (G.induce (B i)).Connected) ∧
      Pairwise (fun i j => Disjoint (B i) (B j)) ∧
      ∀ i j, i ≠ j → ∃ x ∈ B i, ∃ y ∈ B j, G.Adj x y} = {n | HasCliqueMinor G n} := by
    ext n
    exact (hasCliqueMinor_iff_branchSets G n).symm
  unfold hadwigerNumber
  rw [hset]
  have hbdd : BddAbove {n | HasCliqueMinor G n} :=
    ⟨Fintype.card V, fun n hn => hasCliqueMinor_card_le hn⟩
  apply le_antisymm
  · exact csSup_le ⟨0, hasCliqueMinor_zero G⟩
      (fun n hn => hasCliqueMinor_le_cliqueMinorNumber hn)
  · exact le_csSup hbdd (hasCliqueMinor_cliqueMinorNumber G)

/-- Sanity check: the Hadwiger number is at most the number of vertices. -/
theorem hadwigerNumber_le_card {V : Type u} [Fintype V] (G : SimpleGraph V) :
    hadwigerNumber G ≤ Fintype.card V := by
  rw [hadwigerNumber_eq_cliqueMinorNumber]
  exact cliqueMinorNumber_le_card G

/-- Sanity check: the Hadwiger number of `K_n` is `n`. -/
theorem hadwigerNumber_completeGraph (n : ℕ) :
    hadwigerNumber (SimpleGraph.completeGraph (Fin n)) = n := by
  rw [hadwigerNumber_eq_cliqueMinorNumber]
  exact cliqueMinorNumber_completeGraph n

/-- **Main theorem** (Mathlib-only statement): every finite graph `G` satisfies
`χ(G) ≤ 1118430 · had(G)`. -/
theorem chromaticNumber_le_mul_hadwigerNumber (V : Type u) [Fintype V] (G : SimpleGraph V) :
    G.chromaticNumber ≤ 1118430 * hadwigerNumber G := by
  have h := chromaticNumber_le_mul_hadwiger V G
  rw [← hadwigerNumber_eq_cliqueMinorNumber] at h
  exact_mod_cast h

/-- **Main theorem**, colouring form: every finite graph `G` is
`1118430 · had(G)`-colourable. -/
theorem colorable_mul_hadwigerNumber (V : Type u) [Fintype V] (G : SimpleGraph V) :
    G.Colorable (1118430 * hadwigerNumber G) := by
  have h := chromaticNumber_le_mul_hadwigerNumber V G
  exact (SimpleGraph.chromaticNumber_le_iff_colorable).mp (by exact_mod_cast h)

/-- **Main theorem**, branch-set form (the form of Norin–Steiner's Mathlib statement, with an
explicit constant): if `G` has no `K_t` minor, given by `t` pairwise disjoint connected branch
sets that pairwise touch, then `G` is `1118430 · (t - 1)`-colourable. (No hypothesis on `t` is
needed: for `t = 0` the hypothesis is false.) -/
theorem colorable_of_no_clique_minor_model (V : Type u) [Fintype V] (G : SimpleGraph V) (t : ℕ)
    (h : ¬ ∃ B : Fin t → Set V,
      (∀ i, (G.induce (B i)).Connected) ∧
      (Pairwise fun i j => Disjoint (B i) (B j)) ∧
      (∀ i j : Fin t, i ≠ j → ∃ x ∈ B i, ∃ y ∈ B j, G.Adj x y)) :
    G.Colorable (1118430 * (t - 1)) := by
  rw [← hasCliqueMinor_iff_branchSets, not_hasCliqueMinor_iff_cliqueMinorNumber_lt] at h
  have hc := colorable_mul_hadwigerNumber V G
  rw [hadwigerNumber_eq_cliqueMinorNumber] at hc
  exact hc.mono (Nat.mul_le_mul_left _ (by omega))

end HadwigerConstant


==> anc/lean/HadwigerConstant/NGUDefs.lean <==
import HadwigerConstant.Skeleton
import HadwigerLean.Graph.ChromaticConnectivity.Theorem
import Mathlib

/-!
# Nguyen's theorem (Theorem 1.2 of arXiv:2206.00561): definitions, interfaces, reductions

Source: Tung H. Nguyen, *Highly connected subgraphs with large chromatic number*.
Blueprint: `HadwigerConstant/NGU_blueprint.md`.

**Theorem 1.2.** For every integer `k ≥ 1`, every graph `G` with `χ(G) ≥ (3 + 1/16) k`
contains a `(k+1)`-connected subgraph with more than `χ(G) - k` vertices and chromatic
number at least `χ(G) - 2k + 2`.

Formal choices.
* Templates are Norin–Steiner's `HadwigerLean.ChromaticTemplate V C` (carrier `A`,
  precoloured set `S`, colouring `c`, forbidden lists `F`); "respecting" is `Extends`;
  the `k`-cost is `degree k`.  A template on `G[A]` is a template with `carrier = A`.
* `Inext C G k A` : `G[A]` is `C`-inextensible (paper §2: cost `< 2k²`, lists `≤ k`,
  proper precolouring, no respecting colouring).
* The subgraph of Theorem 1.2 is returned as an induced subgraph `G[U]` (as in the
  paper's proof); `χ(G) ≥ (3+1/16)k` is written `49 k ≤ 16 χ(G)`.
* Section 4 (Lemma 4.1) is reduced to a purely combinatorial statement `AbstractL41`
  about colouring "classes" of items with forbidden lists; Lemma 4.5 is `Lemma45`.

Interfaces (Props): `Lemma31`, `Lemma32`, `GraphLemma41`, `Lemma45`, `AbstractL41`.
Proved here: `nguyenCor_of_thm12`, `thm12_of_lemmas`, `inext_univ`, `exists_minInext`,
and the integer inequalities `ineq8`, `greedy_bound`, `final_bound`, `greedy_bound_413`
used in the last step of Lemma 4.1.
-/

namespace HadwigerConstant.NGU

open HadwigerLean

universe u

/-! ## Abstract data for Section 4 -/

section Abstract

variable {C ι α : Type*} [DecidableEq C] [DecidableEq ι] [DecidableEq α] [Fintype α]

/-- The weight `w(P) = Σ_{v ∈ P} |F(v)|`. -/
def wt (F : α → Finset C) (s : Finset α) : ℕ := ∑ v ∈ s, (F v).card

/-- The items of class `i` (the set `P_i = S_i \ S` of the paper). -/
def classSet (cls : α → ι) (i : ι) : Finset α := Finset.univ.filter (fun v => cls v = i)

/-- `p_i = ⌊w(P_i)/k⌋`. -/
def pval (k : ℕ) (F : α → Finset C) (cls : α → ι) (i : ι) : ℕ := wt F (classSet cls i) / k

/-- `f` is a valid colouring of the items in `Done`: every item avoids its own forbidden
list and the precoloured colours `D h` of every *other* class `h`, and items of different
classes get different colours.  (Gluing such an `f` with the precolouring `c` gives a proper
colouring respecting the template, see blueprint §4.0.) -/
def ValidPartial (cls : α → ι) (F : α → Finset C) (D : ι → Finset C) (Done : Finset α)
    (f : α → C) : Prop :=
  (∀ v ∈ Done, f v ∉ F v ∧ ∀ h, h ≠ cls v → f v ∉ D h) ∧
  (∀ u ∈ Done, ∀ v ∈ Done, cls u ≠ cls v → f u ≠ f v)

end Abstract

/-- **Lemma 4.5 (abstract form).**  Data: colours `C` (`|C| ≥ 3k - 1`), classes `ι`, items
`α` with class map `cls`, forbidden lists `F` with `|F v| ≤ k - 1` (goodness), precoloured
colour sets `D i` (= `c(S ∩ S_i)`), and cost `k Σ|D i| + Σ|F v| < 2k²`.
Output: `q i ≤ p i`, a set `P'` of items coloured by `c1` with fresh colours (avoiding every
`D h` and the forbidden lists, different classes get different colours, class `i` uses at
most `q i` colours and has weight `≥ k q i` in `P'`), and a labelling `π` of the remaining
items of class `i` by `0, …, t_i` (`t_i = p_i - q_i`) such that each label class has
weight `< k` (the pieces `P_{i,j}`). -/
def Lemma45 : Prop :=
  ∀ (C ι : Type) (α : Type u) [Fintype C] [DecidableEq C] [Fintype ι] [DecidableEq ι]
    [Fintype α] [DecidableEq α] (k : ℕ) (cls : α → ι) (F : α → Finset C) (D : ι → Finset C),
    1 ≤ k → 3 * k ≤ Fintype.card C + 1 → (∀ v, (F v).card + 1 ≤ k) →
    k * ∑ i, (D i).card + ∑ v, (F v).card < 2 * k ^ 2 →
    ∃ (q : ι → ℕ) (P' : Finset α) (c1 : α → C) (π : α → ℕ),
      (∀ i, q i ≤ pval k F cls i) ∧
      (∀ i, k * q i ≤ wt F (P'.filter (fun v => cls v = i))) ∧
      (∀ v ∈ P', c1 v ∉ F v ∧ ∀ h, c1 v ∉ D h) ∧
      (∀ u ∈ P', ∀ v ∈ P', cls u ≠ cls v → c1 u ≠ c1 v) ∧
      (∀ i, ((P'.filter (fun v => cls v = i)).image c1).card ≤ q i) ∧
      (∀ v, v ∉ P' → π v ≤ pval k F cls (cls v) - q (cls v)) ∧
      (∀ i j, wt F ((Finset.univ \ P').filter (fun v => cls v = i ∧ π v = j)) + 1 ≤ k)

/-- **Lemma 4.1 (abstract form).**  With `|C| ≥ (3 + 1/16)k - 1` (i.e. `49k ≤ 16(|C|+1)`)
and at most `|C| - 2k + 2` classes, the items can be validly coloured.  (Lemma 4.1 of the
paper is the contrapositive, applied to the colour classes of an optimal colouring.) -/
def AbstractL41 : Prop :=
  ∀ (C ι : Type) (α : Type u) [Fintype C] [DecidableEq C] [Fintype ι] [DecidableEq ι]
    [Fintype α] [DecidableEq α] (k : ℕ) (cls : α → ι) (F : α → Finset C) (D : ι → Finset C),
    1 ≤ k → 49 * k ≤ 16 * (Fintype.card C + 1) →
    Fintype.card ι + 2 * k ≤ Fintype.card C + 2 →
    (∀ v, (F v).card + 1 ≤ k) →
    k * ∑ i, (D i).card + ∑ v, (F v).card < 2 * k ^ 2 →
    ∃ f : α → C, ValidPartial cls F D Finset.univ f

/-! ## Templates and inextensibility (Section 2) -/

section Graph

variable {V C : Type*} [Fintype V] [DecidableEq V] [Fintype C] [DecidableEq C]

/-- `T` witnesses the inextensibility of `G[T.carrier]`: proper precolouring, `k`-cost
`< 2k²`, every forbidden list has at most `k` colours, and no respecting colouring. -/
def NWitness (G : SimpleGraph V) (k : ℕ) (T : ChromaticTemplate V C) : Prop :=
  T.ProperPrecoloring G ∧ T.degree k < 2 * k ^ 2 ∧
    (∀ v ∈ T.carrier \ T.precolored, (T.forbidden v).card ≤ k) ∧ T.Obstructing G

/-- A good template: a witness all of whose forbidden lists have fewer than `k` colours. -/
def Good (G : SimpleGraph V) (k : ℕ) (T : ChromaticTemplate V C) : Prop :=
  NWitness G k T ∧ ∀ v ∈ T.carrier \ T.precolored, (T.forbidden v).card + 1 ≤ k

variable (C) in
/-- `G[U]` is `C`-inextensible. -/
def Inext (G : SimpleGraph V) (k : ℕ) (U : Finset V) : Prop :=
  ∃ T : ChromaticTemplate V C, T.carrier = U ∧ NWitness G k T

variable (C) in
/-- `G[U]` is minimally `C`-inextensible: inextensible, and `G[W]` is extensible for every
proper subset `W ⊂ U`. -/
def MinInext (G : SimpleGraph V) (k : ℕ) (U : Finset V) : Prop :=
  Inext C G k U ∧ ∀ W : Finset V, W ⊂ U → ¬ Inext C G k W

end Graph

/-- **Lemma 3.1.** If `|C| ≥ 3k - 1` and `G[U]` is inextensible then it has a good
template. -/
def Lemma31 : Prop :=
  ∀ (V : Type u) [Fintype V] [DecidableEq V] (C : Type) [Fintype C] [DecidableEq C]
    (G : SimpleGraph V) (k : ℕ) (U : Finset V),
    1 ≤ k → 3 * k ≤ Fintype.card C + 1 → Inext C G k U →
    ∃ T : ChromaticTemplate V C, T.carrier = U ∧ Good G k T

/-- **Lemma 3.2.** If `|C| ≥ 3k - 1`, every minimally inextensible `G[U]` has more than
`|C| - k + 1` vertices and is `(k+1)`-connected. -/
def Lemma32 : Prop :=
  ∀ (V : Type u) [Fintype V] [DecidableEq V] (C : Type) [Fintype C] [DecidableEq C]
    (G : SimpleGraph V) (k : ℕ) (U : Finset V),
    1 ≤ k → 3 * k ≤ Fintype.card C + 1 → MinInext C G k U →
    Fintype.card C + 2 ≤ U.card + k ∧ VertexConnected (G.induce (U : Set V)) (k + 1)

/-- **Lemma 4.1.** If `|C| ≥ (3 + 1/16)k - 1`, every inextensible `G[U]` has
`χ(G[U]) ≥ |C| - 2k + 3`. -/
def GraphLemma41 : Prop :=
  ∀ (V : Type u) [Fintype V] [DecidableEq V] (C : Type) [Fintype C] [DecidableEq C]
    (G : SimpleGraph V) (k : ℕ) (U : Finset V),
    1 ≤ k → 49 * k ≤ 16 * (Fintype.card C + 1) → Inext C G k U →
    Fintype.card C + 3 ≤ chromatic (G.induce (U : Set V)) + 2 * k

/-- **Theorem 1.2 (Nguyen).**  `χ(G) ≥ (3+1/16)k` gives a `(k+1)`-connected induced
subgraph with more than `χ(G) - k` vertices and chromatic number `≥ χ(G) - 2k + 2`.
(Induced subgraph: stronger than the paper's "subgraph"; it is what the proof gives.) -/
def NguyenThm12 : Prop :=
  ∀ (V : Type u) [Fintype V] (G : SimpleGraph V) (k : ℕ), 1 ≤ k →
    49 * k ≤ 16 * chromatic G →
    ∃ U : Finset V, VertexConnected (G.induce (U : Set V)) (k + 1) ∧
      chromatic G < U.card + k ∧
      chromatic G + 2 ≤ chromatic (G.induce (U : Set V)) + 2 * k

/-! ## Reductions -/

/-- **Corollary 3.3 of the paper** from Theorem 1.2 (with `k - 1` in place of `k`). -/
theorem nguyenCor_of_thm12 (h : NguyenThm12.{u}) : NguyenCor.{u} := by
  intro V _ F k hk hceil
  have hreal : (3.0625 : ℝ) * ((k : ℝ) - 1) ≤ (chromatic F : ℝ) := Nat.ceil_le.mp hceil
  have hk1 : ((k - 1 : ℕ) : ℝ) = (k : ℝ) - 1 := by
    rw [Nat.cast_sub (by omega)]; simp
  have h49 : 49 * (k - 1) ≤ 16 * chromatic F := by
    have : ((49 * (k - 1) : ℕ) : ℝ) ≤ ((16 * chromatic F : ℕ) : ℝ) := by
      push_cast; rw [hk1]; linarith
    exact_mod_cast this
  obtain ⟨U, hU, -, hχ⟩ := h V F (k - 1) (by omega) h49
  refine ⟨U, ?_, ?_⟩
  · have : k - 1 + 1 = k := by omega
    rw [this] at hU; exact hU
  · omega

section Graph

variable {V C : Type*} [Fintype V] [DecidableEq V] [Fintype C] [DecidableEq C]

/-- If `χ(G) = N + 1` with `N ≥ 1`, then `G` is `Fin N`-inextensible (empty template). -/
theorem inext_univ (G : SimpleGraph V) (k N : ℕ) (hk : 1 ≤ k) (hN : 1 ≤ N)
    (hχ : chromatic G = N + 1) : Inext (Fin N) G k Finset.univ := by
  classical
  have hnot : ¬ G.Colorable N := by
    intro hc
    have := (chromatic_le_iff_colorable G N).2 hc
    omega
  let c0 : Fin N := ⟨0, by omega⟩
  refine ⟨ChromaticTemplate.empty c0, rfl, ?_, ?_, ?_, ?_⟩
  · intro u v hu; simp [ChromaticTemplate.empty] at hu
  · have : (ChromaticTemplate.empty c0 : ChromaticTemplate V (Fin N)).degree k = 0 := by
      simp [ChromaticTemplate.degree, ChromaticTemplate.empty]
    rw [this]; positivity
  · intro v _; simp [ChromaticTemplate.empty]
  · exact ChromaticTemplate.empty_obstructing G c0 hnot

omit [Fintype C] [DecidableEq C] in
/-- Every inextensible `G[U]` contains a minimally inextensible `G[W]`, `W ⊆ U`. -/
theorem exists_minInext (G : SimpleGraph V) (k : ℕ) (U : Finset V) (hU : Inext C G k U) :
    ∃ W ⊆ U, MinInext C G k W := by
  classical
  induction U using Finset.strongInduction with
  | H U ih =>
    by_cases hmin : ∀ W : Finset V, W ⊂ U → ¬ Inext C G k W
    · exact ⟨U, subset_rfl, hU, hmin⟩
    · push Not at hmin
      obtain ⟨W, hWU, hW⟩ := hmin
      obtain ⟨W', hW'W, hW'⟩ := ih W hWU hW
      exact ⟨W', hW'W.trans hWU.subset, hW'⟩

end Graph

/-- **Theorem 1.2 from Lemmas 3.2 and 4.1.** -/
theorem thm12_of_lemmas (h32 : Lemma32.{u}) (h41 : GraphLemma41.{u}) : NguyenThm12.{u} := by
  classical
  intro V _ G k hk h49
  set χ := chromatic G with hχdef
  have hχ3 : 3 * k ≤ χ := by omega
  set N := χ - 1 with hN
  have hN1 : 1 ≤ N := by omega
  have hinit : Inext (Fin N) G k Finset.univ := inext_univ G k N hk hN1 (by omega)
  obtain ⟨W, -, hW⟩ := exists_minInext G k Finset.univ hinit
  have hcard : Fintype.card (Fin N) = N := Fintype.card_fin N
  obtain ⟨hsize, hconn⟩ := h32 V (Fin N) G k W hk (by rw [hcard]; omega) hW
  have hchi := h41 V (Fin N) G k W hk (by rw [hcard]; omega) hW.1
  rw [hcard] at hsize hchi
  exact ⟨W, hconn, by omega, by omega⟩

/-- **Nguyen's corollary** from the three graph lemmas. -/
theorem nguyenCor_of_lemmas (h32 : Lemma32.{u}) (h41 : GraphLemma41.{u}) : NguyenCor.{u} :=
  nguyenCor_of_thm12 (thm12_of_lemmas h32 h41)

/-! ## Integer inequalities for the last step of Lemma 4.1 (blueprint §4.9–4.11) -/

/-- Inequality (8) in polynomial form: with `d' = d + s`, `u = t' + d'`,
`16 d ≥ k` and the conclusion of Claim 4.13 (`k s > k d + s u`),
`(k - u)(u - 2d') ≤ 2 d u`. -/
theorem ineq8 (k d s u : ℤ) (hk : 1 ≤ k) (hd : k ≤ 16 * d) (hs : 0 ≤ s)
    (h413 : k * d + s * u < k * s) : (k - u) * (u - 2 * (d + s)) ≤ 2 * d * u := by
  have hd1 : 1 ≤ d := by omega
  have hs1 : 1 ≤ s := by
    by_contra hcon
    have : s = 0 := by omega
    subst this
    nlinarith
  -- a = k(s-d) - s u > 0,  b = s(k+2s) - s u - k(s-d) > 0
  have ha : 0 < k * (s - d) - s * u := by nlinarith
  have hb0 : 0 ≤ 2 * s ^ 2 - k * s + 2 * k * d := by nlinarith [sq_nonneg (4 * s - k)]
  have hb : 0 < s * (k + 2 * s) - s * u - k * (s - d) := by nlinarith
  have hc : k * (s - d) - 4 * s ^ 2 ≤ 0 := by nlinarith [sq_nonneg (8 * s - k)]
  have hkey : s ^ 2 * ((k - u) * (u - 2 * (d + s)) - 2 * d * u) =
      k * d * (k * (s - d) - 4 * s ^ 2) -
        (k * (s - d) - s * u) * (s * (k + 2 * s) - s * u - k * (s - d)) := by ring
  have hneg : s ^ 2 * ((k - u) * (u - 2 * (d + s)) - 2 * d * u) ≤ 0 := by
    rw [hkey]
    have h1 : k * d * (k * (s - d) - 4 * s ^ 2) ≤ 0 :=
      mul_nonpos_of_nonneg_of_nonpos (by positivity) hc
    have h2 : 0 < (k * (s - d) - s * u) * (s * (k + 2 * s) - s * u - k * (s - d)) :=
      mul_pos ha hb
    linarith
  have hs2 : 0 < s ^ 2 := by positivity
  by_contra hcon
  push Not at hcon
  have : 0 < s ^ 2 * ((k - u) * (u - 2 * (d + s)) - 2 * d * u) :=
    mul_pos hs2 (by linarith)
  linarith

/-- The greedy bound of Claims 4.12 and the final step: if `T y ≤ (T-1)k + x`
(`Y_i` is the lightest of `T = t_i + 1` pieces of total weight `t_i k + x_i`),
`r x < k t'` (`r` = rank of `i`), `0 < x`, and `(k - x)(T t' - x) ≤ T e x`,
then `y + r ≤ k + t' + e - 1`. -/
theorem greedy_bound (k t' T x y r e : ℤ) (hT : 1 ≤ T) (hy : T * y ≤ (T - 1) * k + x)
    (hr : r * x < k * t') (hx0 : 0 < x)
    (he : (k - x) * (T * t' - x) ≤ T * e * x) : y + r ≤ k + t' + e - 1 := by
  by_contra hcon
  push Not at hcon
  -- r ≥ k + t' + e - y
  have h1 : (k + t' + e - y) * x ≤ r * x :=
    mul_le_mul_of_nonneg_right (by linarith) hx0.le
  have h2 : T * ((k + t' + e - y) * x) ≤ T * (k * t') := by
    have := mul_le_mul_of_nonneg_left (h1.trans hr.le) (by linarith : (0 : ℤ) ≤ T)
    linarith
  have h3 : T * ((k + t' + e - y) * x) < T * (k * t') := by
    have := mul_lt_mul_of_pos_left (lt_of_le_of_lt h1 hr) (by linarith : (0 : ℤ) < T)
    linarith
  have h4 : (T * (k + t' + e) - ((T - 1) * k + x)) * x ≤ T * ((k + t' + e - y) * x) := by
    have : (T * (k + t' + e) - ((T - 1) * k + x)) ≤ T * (k + t' + e - y) := by linarith
    nlinarith
  nlinarith

/-- The final step of Claim 4.11: for `i ∈ I₁` with `x < (t_i+1) t'`, using (8).
Here `T = t_i + 1 ≥ 2`, `u = t' + d'`, `x ≥ t_i u`, `x < k`, `t' ≥ d' + 1`, `d' ≥ 0`,
and (8): `(k - u)(t' - d') ≤ 2 d u`.  Conclusion: `(k - x)(T t' - x) ≤ T d x`. -/
theorem final_bound (k t' d d' T x : ℤ) (hT : 2 ≤ T) (hd : 0 ≤ d) (hd' : 0 ≤ d')
    (ht' : d' + 1 ≤ t') (hx : (T - 1) * (t' + d') ≤ x) (hxk : x < k)
    (h8 : (k - (t' + d')) * (t' - d') ≤ 2 * d * (t' + d')) :
    (k - x) * (T * t' - x) ≤ T * d * x := by
  set w := t' + d' with hw
  have hw0 : 0 < w := by omega
  have hxw : w ≤ x := by nlinarith
  have hx0 : 0 < x := by omega
  by_cases hpos : T * t' - x ≤ 0
  · have : (k - x) * (T * t' - x) ≤ 0 := mul_nonpos_of_nonneg_of_nonpos (by omega) hpos
    have : 0 ≤ T * d * x := by positivity
    linarith
  push Not at hpos
  -- T t' - x ≤ t' - d'
  have hA : T * t' - x ≤ t' - d' := by nlinarith
  have hB : (k - x) * (T * t' - x) ≤ (k - x) * (t' - d') :=
    mul_le_mul_of_nonneg_left hA (by omega)
  -- (k - x) w ≤ (k - w) x
  have hC : (k - x) * w ≤ (k - w) * x := by nlinarith
  have hD : (k - x) * (t' - d') * w ≤ 2 * d * w * x := by
    have h1 : (k - x) * w * (t' - d') ≤ (k - w) * x * (t' - d') :=
      mul_le_mul_of_nonneg_right hC (by omega)
    have h2 : (k - w) * (t' - d') * x ≤ 2 * d * w * x :=
      mul_le_mul_of_nonneg_right h8 hx0.le
    nlinarith
  have hE : (k - x) * (t' - d') ≤ 2 * d * x := by
    by_contra hcon
    push Not at hcon
    have := mul_lt_mul_of_pos_right hcon hw0
    nlinarith
  have hF : 2 * d * x ≤ T * d * x := by
    have : 0 ≤ d * x := by positivity
    nlinarith
  linarith

/-- The greedy bound of Claim 4.13 (`i ∈ [n] ⊆ I₀`, so `y = x`), under the negation of
Claim 4.13: `k s ≤ k d + s (t' + d')` with `s = s₁ - 1 ≥ 0`, `d' = d + s`.  If
`t' ≤ x ≤ k - 1` and `r x < k t' - s₁ (t' + d')` then `x + r ≤ k + t' - s₁ + d - 1`. -/
theorem greedy_bound_413 (k t' s1 d x r : ℤ) (hs1 : 1 ≤ s1) (hd : 0 ≤ d) (ht' : 1 ≤ t')
    (hxlo : t' ≤ x) (hxhi : x ≤ k - 1)
    (hneg : k * (s1 - 1) ≤ k * d + (s1 - 1) * (t' + (d + (s1 - 1))))
    (hr : r * x < k * t' - s1 * (t' + (d + (s1 - 1)))) :
    x + r ≤ k + t' - s1 + d - 1 := by
  by_contra hcon
  push Not at hcon
  set B := k + t' - s1 + d - 1 with hB
  set M := k * t' - s1 * (t' + (d + (s1 - 1))) with hM
  have hx0 : 0 < x := by omega
  -- (B + 1 - x) x ≤ r x < M
  have h1 : (B + 1 - x) * x ≤ r * x := mul_le_mul_of_nonneg_right (by omega) hx0.le
  -- g(x) = (B+1-x) x is concave, so g(x) ≥ min(g(t'), g(k-1)) ≥ M
  have ga : M ≤ (B + 1 - t') * t' := by
    have : 0 ≤ d * t' + s1 * (d + (s1 - 1)) := by positivity
    simp only [hB, hM]; nlinarith
  have gb : M ≤ (B + 1 - (k - 1)) * (k - 1) := by
    simp only [hB, hM]; nlinarith
  have hconc : ((B + 1 - t') * t') * ((k - 1) - x) + ((B + 1 - (k - 1)) * (k - 1)) * (x - t') ≤
      ((B + 1 - x) * x) * ((k - 1) - t') := by
    have : 0 ≤ (x - t') * ((k - 1) - x) * ((k - 1) - t') := by
      apply mul_nonneg (mul_nonneg (by omega) (by omega)) (by omega)
    nlinarith
  have hlen : 0 ≤ (k - 1) - t' := by omega
  by_cases hk : (k - 1) - t' = 0
  · have hxe : x = t' := by omega
    subst hxe
    linarith
  · have hlenpos : 0 < (k - 1) - t' := lt_of_le_of_ne hlen (Ne.symm hk)
    have hgx : M * ((k - 1) - t') ≤ ((B + 1 - x) * x) * ((k - 1) - t') := by
      have e1 : M * ((k - 1) - x) ≤ ((B + 1 - t') * t') * ((k - 1) - x) :=
        mul_le_mul_of_nonneg_right ga (by omega)
      have e2 : M * (x - t') ≤ ((B + 1 - (k - 1)) * (k - 1)) * (x - t') :=
        mul_le_mul_of_nonneg_right gb (by omega)
      nlinarith
    have : M ≤ (B + 1 - x) * x := le_of_mul_le_mul_right hgx hlenpos
    linarith

end HadwigerConstant.NGU


==> anc/lean/HadwigerConstant/NGUMain.lean <==
import HadwigerConstant.NGUDefs
import HadwigerConstant.NGUPartA
import HadwigerConstant.NGUPartB
import HadwigerConstant.P81Main
import HadwigerConstant.Skeleton

/-!
# Nguyen's Theorem 1.2 and Corollary 3.3 — main file

Source: Tung H. Nguyen, *Highly connected subgraphs with large chromatic number*
(arXiv:2206.00561 v2), Theorem 1.2.

Assembly:
* `lemma32_holds` (Lemma 3.2, Part A),
* `lemma45_holds` (Lemma 4.5, Part A),
* `abstractL41_of_lemma45` (Lemma 4.1, abstract form, Part B),
* `graphLemma41_of_abstract` (Lemma 4.1 for graphs, Part A),
* `thm12_of_lemmas`, `nguyenCor_of_thm12` (NGUDefs).

Consequences: `NguyenCor` (Corollary 3.3 of the paper, the hypothesis of `Skeleton.lean`
and `P81Main.lean`) holds unconditionally, so Proposition 8.1 and Claim (†) are
unconditional, and the main theorem `χ(G) ≤ 1,118,430 · had(G)` depends only on
`WeaveFinalTop`.
-/

namespace HadwigerConstant.NGU

open HadwigerLean

universe u

/-- **Theorem 1.2 (Nguyen).** -/
theorem nguyenThm12_holds : NguyenThm12.{u} :=
  thm12_of_lemmas lemma32_holds (graphLemma41_of_abstract (abstractL41_of_lemma45 lemma45_holds))

/-- **Corollary 3.3 of the paper** (Nguyen's theorem with `k - 1` in place of `k`). -/
theorem nguyenCor_holds : NguyenCor.{u} :=
  nguyenCor_of_thm12 nguyenThm12_holds

/-- **Proposition 8.1**, unconditionally. -/
theorem prop81_holds : P81.Prop81.{u} := P81.prop81_of_nguyen nguyenCor_holds

/-- **Claim (†)** of the proof of Proposition 8.1, unconditionally. -/
theorem dagger_holds : P81.Dagger.{u} := P81.dagger_of_nguyen nguyenCor_holds

/-- **Main theorem**, assuming only `WeaveFinalTop` (Lemma 9.9 at `a = t`). -/
theorem chromatic_le_mul_hadwiger_of_weave (hW : WeaveFinalTop.{u})
    (V : Type u) [Fintype V] (G : SimpleGraph V) :
    chromatic G ≤ 1118430 * cliqueMinorNumber G :=
  chromatic_le_mul_hadwiger nguyenCor_holds hW V G

/-! ## Non-vacuity: Theorem 1.2 applied to `K₄` with `k = 1` -/

section NonVacuity

theorem chromatic_top_fin (n : ℕ) : chromatic (⊤ : SimpleGraph (Fin n)) = n := by
  rw [chromatic_eq_toNat, SimpleGraph.chromaticNumber_top, Fintype.card_fin]
  simp

/-- The hypothesis `49 k ≤ 16 χ(G)` of `NguyenThm12` is satisfiable, and the conclusion
is informative: for `K₄`, `k = 1`, it yields a 2-connected induced subgraph on all four
vertices with chromatic number 4. -/
theorem thm12_nonvacuous :
    ∃ U : Finset (Fin 4), VertexConnected ((⊤ : SimpleGraph (Fin 4)).induce (U : Set (Fin 4))) 2 ∧
      U.card = 4 ∧ 4 ≤ chromatic ((⊤ : SimpleGraph (Fin 4)).induce (U : Set (Fin 4))) := by
  obtain ⟨U, hc, hcard, hχ⟩ :=
    nguyenThm12_holds (Fin 4) (⊤ : SimpleGraph (Fin 4)) 1 le_rfl (by rw [chromatic_top_fin]; norm_num)
  rw [chromatic_top_fin] at hcard hχ
  have hle : U.card ≤ 4 := by simpa using U.card_le_univ
  exact ⟨U, hc, by omega, by omega⟩

end NonVacuity

end HadwigerConstant.NGU

#print axioms HadwigerConstant.NGU.nguyenThm12_holds
#print axioms HadwigerConstant.NGU.nguyenCor_holds
#print axioms HadwigerConstant.NGU.prop81_holds
#print axioms HadwigerConstant.NGU.dagger_holds
#print axioms HadwigerConstant.NGU.chromatic_le_mul_hadwiger_of_weave
#print axioms HadwigerConstant.NGU.thm12_nonvacuous


==> anc/lean/HadwigerConstant/NGUPartA.lean <==
import HadwigerConstant.NGUDefs

/-!
# Nguyen's theorem, Part A: Lemmas 3.1, 3.2, the graph form of Lemma 4.1 (from the
abstract form), and the abstract Lemma 4.5.

Blueprint: `HadwigerConstant/NGU_blueprint.md` §2, §3, §4.0, §4.2.
-/

namespace HadwigerConstant.NGU

open HadwigerLean

universe u

set_option linter.unusedSectionVars false

section Templates

variable {V C : Type*} [Fintype V] [DecidableEq V] [Fintype C] [DecidableEq C]

/-- Cost identity for precolouring an uncoloured vertex. -/
theorem parta_precolor_degree (T : ChromaticTemplate V C) (k : ℕ) (v : V)
    (hv : v ∈ T.carrier \ T.precolored) (γ : C) :
    (T.precolor v (Finset.mem_sdiff.mp hv).1 γ).degree k + (T.forbidden v).card =
      T.degree k + k := by
  classical
  have hvS : v ∉ T.precolored := (Finset.mem_sdiff.mp hv).2
  let A := T.carrier \ T.precolored
  let B := T.carrier \ insert v T.precolored
  have hB : B = A.erase v := by
    ext w
    by_cases hwv : w = v
    · subst w; simp [A, B]
    · simp [A, B, hwv, Finset.mem_sdiff, Finset.mem_insert]
  have hsum : (∑ w ∈ A, (T.forbidden w).card) =
      (T.forbidden v).card + ∑ w ∈ B, (T.forbidden w).card := by
    rw [hB, Finset.add_sum_erase A (fun w => (T.forbidden w).card) hv]
  have hnewsum : (∑ w ∈ B, ((Function.update T.forbidden v ∅) w).card) =
      ∑ w ∈ B, (T.forbidden w).card := by
    apply Finset.sum_congr rfl
    intro w hw
    have hwv : w ≠ v := by
      intro heq; subst w
      exact (Finset.mem_sdiff.mp hw).2 (Finset.mem_insert_self _ _)
    simp [Function.update, hwv]
  have hprec : (insert v T.precolored).card = T.precolored.card + 1 := by
    simp [hvS]
  unfold ChromaticTemplate.degree
  change k * (insert v T.precolored).card +
      (∑ w ∈ B, ((Function.update T.forbidden v ∅) w).card) + (T.forbidden v).card =
      k * T.precolored.card + (∑ w ∈ A, (T.forbidden w).card) + k
  rw [hprec, hnewsum, hsum, Nat.mul_add]
  ring

/-- Precolouring keeps properness when the new colour is unused on the precoloured set. -/
theorem parta_precolor_proper (G : SimpleGraph V) (T : ChromaticTemplate V C)
    (h : T.ProperPrecoloring G) (v : V) (hv : v ∈ T.carrier \ T.precolored) (γ : C)
    (hγ : γ ∉ T.precolored.image T.color) :
    (T.precolor v (Finset.mem_sdiff.mp hv).1 γ).ProperPrecoloring G := by
  have hcolor : ∀ w ∈ T.precolored, γ ≠ T.color w := by
    intro w hw heq
    exact hγ (Finset.mem_image.mpr ⟨w, hw, heq.symm⟩)
  intro u w hu hw huw
  change (Function.update T.color v γ) u ≠ (Function.update T.color v γ) w
  have huwne : u ≠ w := G.ne_of_adj huw
  by_cases huv : u = v
  · have hwv : w ≠ v := fun heq => huwne (huv.trans heq.symm)
    have hwold : w ∈ T.precolored := by
      rcases Finset.mem_insert.mp hw with heq | hs
      · exact False.elim (hwv heq)
      · exact hs
    simpa [Function.update, huv, hwv] using hcolor w hwold
  · have huold : u ∈ T.precolored := by
      rcases Finset.mem_insert.mp hu with heq | hs
      · exact False.elim (huv heq)
      · exact hs
    by_cases hwv : w = v
    · simpa [Function.update, huv, hwv] using (hcolor u huold).symm
    · have hwold : w ∈ T.precolored := by
        rcases Finset.mem_insert.mp hw with heq | hs
        · exact False.elim (hwv heq)
        · exact hs
      simpa [Function.update, huv, hwv] using h huold hwold huw

end Templates

/-! ## A1. Lemma 3.1 -/

theorem lemma31_holds : Lemma31.{u} := by
  classical
  intro V _ _ C _ _ G k U hk hN hU
  -- maximum-|S| witness
  let Sset : Finset ℕ := (Finset.range (Fintype.card V + 1)).filter
    (fun m => ∃ T : ChromaticTemplate V C, T.carrier = U ∧ NWitness G k T ∧
      T.precolored.card = m)
  have hS : Sset.Nonempty := by
    obtain ⟨T, hT, hw⟩ := hU
    refine ⟨T.precolored.card, ?_⟩
    simp only [Sset, Finset.mem_filter, Finset.mem_range]
    have hb := Finset.card_le_card (Finset.subset_univ T.precolored)
    simp only [Finset.card_univ] at hb
    exact ⟨by omega, T, hT, hw, rfl⟩
  obtain ⟨m, hm, hmax⟩ := Finset.exists_max_image Sset id hS
  obtain ⟨_, T, hT, hw, hcard⟩ := Finset.mem_filter.mp hm
  refine ⟨T, hT, hw, ?_⟩
  intro v hv
  by_contra hbad
  have hkF : (T.forbidden v).card = k := by
    have := hw.2.2.1 v hv; omega
  -- |S| ≤ 2k - 2
  have hdeg := hw.2.1
  have hsumge : (T.forbidden v).card ≤ ∑ w ∈ T.carrier \ T.precolored, (T.forbidden w).card :=
    Finset.single_le_sum (f := fun w => (T.forbidden w).card) (fun _ _ => Nat.zero_le _) hv
  have hSk : k * (T.precolored.card + 1) < k * (2 * k) := by
    unfold ChromaticTemplate.degree at hdeg
    nlinarith
  have hS2 : T.precolored.card + 2 ≤ 2 * k := by
    have := lt_of_mul_lt_mul_left hSk (Nat.zero_le k); omega
  -- a free colour
  have hfree : ∃ γ : C, γ ∉ T.forbidden v ∧ γ ∉ T.precolored.image T.color := by
    by_contra hn
    push Not at hn
    have hsub : (Finset.univ : Finset C) ⊆ T.forbidden v ∪ T.precolored.image T.color := by
      intro x _
      by_cases hx : x ∈ T.forbidden v
      · exact Finset.mem_union_left _ hx
      · exact Finset.mem_union_right _ (hn x hx)
    have h1 := Finset.card_le_card hsub
    have h2 := Finset.card_union_le (T.forbidden v) (T.precolored.image T.color)
    have h3 : (T.precolored.image T.color).card ≤ T.precolored.card := Finset.card_image_le
    simp only [Finset.card_univ] at h1
    omega
  obtain ⟨γ, hγF, hγS⟩ := hfree
  let T' := T.precolor v (Finset.mem_sdiff.mp hv).1 γ
  have hdeg' : T'.degree k + (T.forbidden v).card = T.degree k + k :=
    parta_precolor_degree T k v hv γ
  have hw' : NWitness G k T' := by
    refine ⟨parta_precolor_proper G T hw.1 v hv γ hγS, ?_, ?_,
      T.precolor_obstructing G v hv γ hγF hw.2.2.2⟩
    · omega
    · intro w hw2
      have hwB : w ∈ T.carrier \ insert v T.precolored := hw2
      have hwv : w ≠ v := by
        intro heq; subst w
        exact (Finset.mem_sdiff.mp hwB).2 (Finset.mem_insert_self _ _)
      have hwA : w ∈ T.carrier \ T.precolored := by
        refine Finset.mem_sdiff.mpr ⟨(Finset.mem_sdiff.mp hwB).1, ?_⟩
        intro hws
        exact (Finset.mem_sdiff.mp hwB).2 (Finset.mem_insert_of_mem hws)
      have := hw.2.2.1 w hwA
      simpa [T', ChromaticTemplate.precolor, Function.update, hwv] using this
  have hmem : T'.precolored.card ∈ Sset := by
    simp only [Sset, Finset.mem_filter, Finset.mem_range]
    refine ⟨?_, T', by simpa [T', ChromaticTemplate.precolor] using hT, hw', rfl⟩
    have := Finset.card_le_card (Finset.subset_univ T'.precolored)
    simp at this; omega
  have hle := hmax _ hmem
  have hvS : v ∉ T.precolored := (Finset.mem_sdiff.mp hv).2
  have hstrict : T'.precolored.card = T.precolored.card + 1 := by
    simp [T', ChromaticTemplate.precolor, hvS]
  simp only [id_eq] at hle
  omega

/-! ## A3. Lemma 4.1 (graph form) from the abstract form -/

theorem graphLemma41_of_abstract (hA : AbstractL41.{u}) : GraphLemma41.{u} := by
  classical
  intro V _ _ C _ _ G k U hk h49 hU
  have hN : 3 * k ≤ Fintype.card C + 1 := by omega
  obtain ⟨T, hT, hgood⟩ := lemma31_holds V C G k U hk hN hU
  have hw := hgood.1
  have hobs := hw.2.2.2
  by_contra hcon
  have hm : chromatic (G.induce (U : Set V)) + 2 * k ≤ Fintype.card C + 2 := by omega
  -- U is nonempty (else the template extends vacuously)
  have hUne : U.Nonempty := by
    rw [Finset.nonempty_iff_ne_empty]
    intro hUe
    have hCne : Nonempty C := by
      rw [← Fintype.card_pos_iff]; omega
    obtain ⟨c0⟩ := hCne
    apply hobs
    refine ⟨fun _ => c0, ?_, ?_, ?_⟩
    · intro u v hu; rw [hT, hUe] at hu; simp at hu
    · intro v hv; have := T.precolored_subset hv; rw [hT, hUe] at this; simp at this
    · intro v hv; have := (Finset.mem_sdiff.mp hv).1; rw [hT, hUe] at this; simp at this
  obtain ⟨v0, hv0⟩ := hUne
  set m := chromatic (G.induce (U : Set V)) with hmdef
  obtain ⟨col⟩ := colorable_chromatic (G.induce (U : Set V))
  let colU : V → Fin m := fun v => if h : v ∈ U then col ⟨v, h⟩ else col ⟨v0, hv0⟩
  have hcolU : ∀ ⦃u v : V⦄, u ∈ U → v ∈ U → G.Adj u v → colU u ≠ colU v := by
    intro u v hu hv huv
    have := col.valid (show (G.induce (U : Set V)).Adj ⟨u, hu⟩ ⟨v, hv⟩ from huv)
    simpa [colU, hu, hv] using this
  let S := T.precolored
  have hSU : S ⊆ U := hT ▸ T.precolored_subset
  let α := {v : V // v ∈ U \ S}
  let cls : α → Fin m := fun v => colU v.1
  let F : α → Finset C := fun v => T.forbidden v.1
  let D : Fin m → Finset C := fun i => (S.filter (fun v => colU v = i)).image T.color
  have hFgood : ∀ v : α, (F v).card + 1 ≤ k := by
    intro v; exact hgood.2 v.1 (by rw [hT]; exact v.2)
  have hDsum : ∑ i, (D i).card ≤ S.card := by
    calc ∑ i, (D i).card ≤ ∑ i, (S.filter (fun v => colU v = i)).card :=
          Finset.sum_le_sum (fun i _ => Finset.card_image_le)
      _ = S.card := (Finset.card_eq_sum_card_fiberwise (fun v _ => Finset.mem_univ (colU v))).symm
  have hFsum : ∑ v : α, (F v).card = ∑ v ∈ U \ S, (T.forbidden v).card := by
    rw [← Finset.sum_coe_sort (U \ S)]
  have hcost : k * ∑ i, (D i).card + ∑ v : α, (F v).card < 2 * k ^ 2 := by
    have hdeg := hw.2.1
    unfold ChromaticTemplate.degree at hdeg
    rw [hT] at hdeg
    rw [hFsum]
    have := Nat.mul_le_mul_left k hDsum
    change k * S.card + ∑ v ∈ U \ S, (T.forbidden v).card < 2 * k ^ 2 at hdeg
    omega
  obtain ⟨f, hfV, hfD⟩ := hA C (Fin m) α k cls F D hk h49 (by simpa using hm) hFgood hcost
  let g : V → C := fun v => if h : v ∈ U \ S then f ⟨v, h⟩ else T.color v
  have gU : ∀ v (h : v ∈ U \ S), g v = f ⟨v, h⟩ := fun v h => dif_pos h
  have gS : ∀ v, v ∉ U \ S → g v = T.color v := fun v h => dif_neg h
  apply hobs
  refine ⟨g, ?_, ?_, ?_⟩
  · intro u v hu hv huv
    rw [hT] at hu hv
    have hne := hcolU hu hv huv
    by_cases huS : u ∈ S
    · have hu' : u ∉ U \ S := fun h => (Finset.mem_sdiff.mp h).2 huS
      rw [gS u hu']
      by_cases hvS : v ∈ S
      · have hv' : v ∉ U \ S := fun h => (Finset.mem_sdiff.mp h).2 hvS
        rw [gS v hv']
        exact hw.1 huS hvS huv
      · have hv' : v ∈ U \ S := Finset.mem_sdiff.mpr ⟨hv, hvS⟩
        rw [gU v hv']
        have h1 := (hfV ⟨v, hv'⟩ (Finset.mem_univ _)).2 (colU u) hne
        have h2 : T.color u ∈ D (colU u) :=
          Finset.mem_image.mpr ⟨u, Finset.mem_filter.mpr ⟨huS, rfl⟩, rfl⟩
        intro heq; rw [heq] at h2; exact h1 h2
    · have hu' : u ∈ U \ S := Finset.mem_sdiff.mpr ⟨hu, huS⟩
      rw [gU u hu']
      by_cases hvS : v ∈ S
      · have hv' : v ∉ U \ S := fun h => (Finset.mem_sdiff.mp h).2 hvS
        rw [gS v hv']
        have h1 := (hfV ⟨u, hu'⟩ (Finset.mem_univ _)).2 (colU v) (Ne.symm hne : colU v ≠ colU u)
        have h2 : T.color v ∈ D (colU v) :=
          Finset.mem_image.mpr ⟨v, Finset.mem_filter.mpr ⟨hvS, rfl⟩, rfl⟩
        intro heq; rw [← heq] at h2; exact h1 h2
      · have hv' : v ∈ U \ S := Finset.mem_sdiff.mpr ⟨hv, hvS⟩
        rw [gU v hv']
        exact hfD ⟨u, hu'⟩ (Finset.mem_univ _) ⟨v, hv'⟩ (Finset.mem_univ _) hne
  · intro v hv
    exact gS v (fun h => (Finset.mem_sdiff.mp h).2 hv)
  · intro v hv
    rw [hT] at hv
    rw [gU v hv]
    exact (hfV ⟨v, hv⟩ (Finset.mem_univ _)).1

/-! ## A2. Lemma 3.2 -/

section L32

variable {V C : Type*} [Fintype V] [DecidableEq V] [Fintype C] [DecidableEq C]

/-- Templates on proper subsets of a minimally inextensible carrier extend. -/
theorem parta_ext_of_min {G : SimpleGraph V} {k : ℕ} {U : Finset V} (hmin : MinInext C G k U)
    (T' : ChromaticTemplate V C) (hsub : T'.carrier ⊂ U) (hp : T'.ProperPrecoloring G)
    (hd : T'.degree k < 2 * k ^ 2)
    (hl : ∀ v ∈ T'.carrier \ T'.precolored, (T'.forbidden v).card ≤ k) :
    ∃ f : V → C, T'.Extends G f := by
  by_contra h
  exact hmin.2 T'.carrier hsub ⟨T', rfl, hp, hd, hl, h⟩

/-- Restriction of an extension to a smaller restriction. -/
theorem parta_extends_restrict_mono {G : SimpleGraph V} (T : ChromaticTemplate V C)
    {A B : Finset V} (hBA : B ⊆ A) {f : V → C} (h : (T.restrict A).Extends G f) :
    (T.restrict B).Extends G f := by
  refine ⟨?_, ?_, ?_⟩
  · intro u v hu hv huv
    exact h.1 (Finset.inter_subset_inter_left hBA hu) (Finset.inter_subset_inter_left hBA hv) huv
  · intro v hv
    exact h.2.1 v (Finset.inter_subset_inter_left hBA hv)
  · intro v hv
    have hv' := Finset.mem_sdiff.mp hv
    have h1 := Finset.mem_inter.mp hv'.1
    refine h.2.2 v (Finset.mem_sdiff.mpr ⟨Finset.mem_inter.mpr ⟨h1.1, hBA h1.2⟩, ?_⟩)
    intro hS
    exact hv'.2 (Finset.mem_inter.mpr ⟨(Finset.mem_inter.mp hS).1, h1.2⟩)

/-- Lists and cost of a restriction. -/
theorem parta_restrict_lists (T : ChromaticTemplate V C) (k : ℕ) (A : Finset V)
    (hl : ∀ v ∈ T.carrier \ T.precolored, (T.forbidden v).card ≤ k) :
    ∀ v ∈ (T.restrict A).carrier \ (T.restrict A).precolored,
      ((T.restrict A).forbidden v).card ≤ k := by
  intro v hv
  have hv' := Finset.mem_sdiff.mp hv
  have h1 := Finset.mem_inter.mp hv'.1
  apply hl v (Finset.mem_sdiff.mpr ⟨h1.1, ?_⟩)
  intro hS
  exact hv'.2 (Finset.mem_inter.mpr ⟨hS, h1.2⟩)

open Classical in
/-- Claim 3.3. -/
theorem parta_claim33 {G : SimpleGraph V} {k : ℕ} {U : Finset V} (hmin : MinInext C G k U)
    (T : ChromaticTemplate V C) (hT : T.carrier = U) (hg : Good G k T)
    (u : V) (hu : u ∈ T.precolored) :
    k + 1 ≤ ((U \ T.precolored).filter (fun v => G.Adj u v)).card := by
  classical
  by_contra hcon
  set S := T.precolored with hSdef
  have hSU : S ⊆ U := hT ▸ T.precolored_subset
  have huU : u ∈ U := hSU hu
  set M := (U \ S).filter (fun v => G.Adj u v) with hM
  let T' : ChromaticTemplate V C :=
    { carrier := U.erase u
      precolored := S.erase u
      precolored_subset := Finset.erase_subset_erase u hSU
      color := T.color
      forbidden := fun v => if G.Adj u v then insert (T.color u) (T.forbidden v)
        else T.forbidden v }
  have hdiff : (U.erase u) \ (S.erase u) = U \ S := by
    ext v
    by_cases hvu : v = u
    · subst hvu; simp [hu]
    · simp [Finset.mem_sdiff, Finset.mem_erase, hvu]
  have hsumF : ∑ v ∈ U \ S, (T'.forbidden v).card ≤
      ∑ v ∈ U \ S, (T.forbidden v).card + M.card := by
    rw [hM, Finset.card_filter, ← Finset.sum_add_distrib]
    apply Finset.sum_le_sum
    intro v _
    change (if G.Adj u v then insert (T.color u) (T.forbidden v) else T.forbidden v).card ≤ _
    split_ifs with h
    · simpa using Finset.card_insert_le _ _
    · simp
  have hcardS : (S.erase u).card + 1 = S.card := Finset.card_erase_add_one hu
  have hdeg := hg.1.2.1
  have hdeg' : T'.degree k < 2 * k ^ 2 := by
    unfold ChromaticTemplate.degree at hdeg ⊢
    rw [hT, ← hSdef] at hdeg
    change k * (S.erase u).card + ∑ v ∈ (U.erase u) \ (S.erase u), (T'.forbidden v).card
      < 2 * k ^ 2
    rw [hdiff]
    have : k * (S.erase u).card + k = k * S.card := by rw [← hcardS, Nat.mul_add, Nat.mul_one]
    omega
  have hp' : T'.ProperPrecoloring G := by
    intro a b ha hb hab
    exact hg.1.1 (Finset.mem_of_mem_erase ha) (Finset.mem_of_mem_erase hb) hab
  have hl' : ∀ v ∈ T'.carrier \ T'.precolored, (T'.forbidden v).card ≤ k := by
    intro v hv
    change v ∈ (U.erase u) \ (S.erase u) at hv
    rw [hdiff] at hv
    have hgv := hg.2 v (by rw [hT]; exact hv)
    change (if G.Adj u v then insert (T.color u) (T.forbidden v) else T.forbidden v).card ≤ k
    split_ifs
    · have := Finset.card_insert_le (T.color u) (T.forbidden v); omega
    · omega
  obtain ⟨f', hf'⟩ := parta_ext_of_min hmin T' (Finset.erase_ssubset huU) hp' hdeg' hl'
  apply hg.1.2.2.2
  refine ⟨Function.update f' u (T.color u), ?_, ?_, ?_⟩
  · -- properness
    have key : ∀ y, y ∈ U → G.Adj u y → T.color u ≠ f' y := by
      intro y hy huy
      have hyu : y ≠ u := (G.ne_of_adj huy).symm
      by_cases hyS : y ∈ S
      · rw [hf'.2.1 y (Finset.mem_erase.mpr ⟨hyu, hyS⟩)]
        exact hg.1.1 hu hyS huy
      · have hmem : y ∈ T'.carrier \ T'.precolored := by
          change y ∈ (U.erase u) \ (S.erase u); rw [hdiff]
          exact Finset.mem_sdiff.mpr ⟨hy, hyS⟩
        have := hf'.2.2 y hmem
        change f' y ∉ (if G.Adj u y then insert (T.color u) (T.forbidden y)
          else T.forbidden y) at this
        rw [if_pos huy] at this
        intro heq; exact this (heq ▸ Finset.mem_insert_self _ _)
    intro a b ha hb hab
    rw [hT] at ha hb
    by_cases hau : a = u
    · subst hau
      have hbu : b ≠ a := (G.ne_of_adj hab).symm
      simp only [Function.update_self, Function.update_of_ne hbu]
      exact key b hb hab
    · by_cases hbu : b = u
      · subst hbu
        simp only [Function.update_self, Function.update_of_ne hau]
        exact (key a ha hab.symm).symm
      · simp only [Function.update_of_ne hau, Function.update_of_ne hbu]
        exact hf'.1 (Finset.mem_erase.mpr ⟨hau, ha⟩) (Finset.mem_erase.mpr ⟨hbu, hb⟩) hab
  · intro v hv
    by_cases hvu : v = u
    · subst hvu; simp
    · rw [Function.update_of_ne hvu]
      exact hf'.2.1 v (Finset.mem_erase.mpr ⟨hvu, hv⟩)
  · intro v hv
    rw [hT] at hv
    have hvu : v ≠ u := fun h => (Finset.mem_sdiff.mp hv).2 (h ▸ hu)
    rw [Function.update_of_ne hvu]
    have hmem : v ∈ T'.carrier \ T'.precolored := by
      change v ∈ (U.erase u) \ (S.erase u); rw [hdiff]; exact hv
    have := hf'.2.2 v hmem
    change f' v ∉ (if G.Adj u v then insert (T.color u) (T.forbidden v)
      else T.forbidden v) at this
    split_ifs at this
    · exact fun h => this (Finset.mem_insert_of_mem h)
    · exact this

open Classical in
/-- Claim 3.4. -/
theorem parta_claim34 {G : SimpleGraph V} {k : ℕ} {U : Finset V} (hmin : MinInext C G k U)
    (T : ChromaticTemplate V C) (hT : T.carrier = U) (hg : Good G k T)
    (v : V) (hv : v ∈ U \ T.precolored) :
    Fintype.card C + 1 ≤ (U.filter (fun w => G.Adj v w)).card + k := by
  classical
  by_contra hcon
  have hvU := (Finset.mem_sdiff.mp hv).1
  have hvS := (Finset.mem_sdiff.mp hv).2
  let T1 := T.restrict (U.erase v)
  have hsub : T1.carrier ⊂ U := by
    change T.carrier ∩ U.erase v ⊂ U
    rw [hT, Finset.inter_eq_right.mpr (Finset.erase_subset v U)]
    exact Finset.erase_ssubset hvU
  obtain ⟨c', hc'⟩ := parta_ext_of_min hmin T1 hsub
    (T.properPrecoloring_restrict G hg.1.1 _)
    (lt_of_le_of_lt (T.degree_restrict_le k _) hg.1.2.1)
    (parta_restrict_lists T k _ hg.1.2.2.1)
  set Nb := U.filter (fun w => G.Adj v w) with hNb
  have hfree : ∃ γ : C, γ ∉ T.forbidden v ∧ γ ∉ Nb.image c' := by
    by_contra hn
    push Not at hn
    have hsub : (Finset.univ : Finset C) ⊆ T.forbidden v ∪ Nb.image c' := by
      intro x _
      by_cases hx : x ∈ T.forbidden v
      · exact Finset.mem_union_left _ hx
      · exact Finset.mem_union_right _ (hn x hx)
    have h1 := Finset.card_le_card hsub
    have h2 := Finset.card_union_le (T.forbidden v) (Nb.image c')
    have h3 : (Nb.image c').card ≤ Nb.card := Finset.card_image_le
    have h4 := hg.2 v (by rw [hT]; exact hv)
    simp only [Finset.card_univ] at h1
    omega
  obtain ⟨γ, hγF, hγN⟩ := hfree
  have hmemT1 : ∀ w, w ∈ U → w ≠ v → w ∈ T1.carrier := by
    intro w hw hwv
    exact Finset.mem_inter.mpr ⟨hT ▸ hw, Finset.mem_erase.mpr ⟨hwv, hw⟩⟩
  apply hg.1.2.2.2
  refine ⟨Function.update c' v γ, ?_, ?_, ?_⟩
  · have key : ∀ y, y ∈ U → G.Adj v y → γ ≠ c' y := by
      intro y hy hvy heq
      exact hγN (Finset.mem_image.mpr ⟨y, Finset.mem_filter.mpr ⟨hy, hvy⟩, heq.symm⟩)
    intro a b ha hb hab
    rw [hT] at ha hb
    by_cases hav : a = v
    · subst hav
      have hbv : b ≠ a := (G.ne_of_adj hab).symm
      simp only [Function.update_self, Function.update_of_ne hbv]
      exact key b hb hab
    · by_cases hbv : b = v
      · subst hbv
        simp only [Function.update_self, Function.update_of_ne hav]
        exact (key a ha hab.symm).symm
      · simp only [Function.update_of_ne hav, Function.update_of_ne hbv]
        exact hc'.1 (hmemT1 a ha hav) (hmemT1 b hb hbv) hab
  · intro w hw
    have hwv : w ≠ v := fun h => hvS (h ▸ hw)
    rw [Function.update_of_ne hwv]
    have hwU : w ∈ U := hT ▸ T.precolored_subset hw
    exact hc'.2.1 w (Finset.mem_inter.mpr ⟨hw, Finset.mem_erase.mpr ⟨hwv, hwU⟩⟩)
  · intro w hw
    by_cases hwv : w = v
    · subst hwv; simpa using hγF
    · rw [Function.update_of_ne hwv]
      have hw' := Finset.mem_sdiff.mp hw
      have hwU : w ∈ U := hT ▸ hw'.1
      refine hc'.2.2 w (Finset.mem_sdiff.mpr ⟨hmemT1 w hwU hwv, ?_⟩)
      intro h; exact hw'.2 (Finset.mem_inter.mp h).1

/-- One side of the separation argument of Lemma 3.2: the side `Z` of low cost. -/
theorem parta_sep_one_side {G : SimpleGraph V} {k : ℕ} {U : Finset V}
    (hmin : MinInext C G k U)
    (T : ChromaticTemplate V C) (hT : T.carrier = U) (hg : Good G k T)
    (X Y Z : Finset V) (hcover : U = X ∪ Y ∪ Z) (hX : X.card < k + 1)
    (hY : Y.Nonempty) (hZ : Z.Nonempty)
    (hdisjZ : Disjoint Z (X ∪ Y)) (hdisjY : Disjoint Y (X ∪ Z))
    (hno : ∀ ⦃y z : V⦄, y ∈ Y → z ∈ Z → ¬ G.Adj y z)
    (hlow : T.degreeOn k Z < k ^ 2) : False := by
  classical
  set S := T.precolored with hSdef
  have hXU : X ⊆ U := by rw [hcover]; intro x hx; simp [hx]
  have hYU : Y ⊆ U := by rw [hcover]; intro x hx; simp [hx]
  have hZU : Z ⊆ U := by rw [hcover]; intro x hx; simp [hx]
  have hZX : ∀ z ∈ Z, z ∉ X := fun z hz hx =>
    Finset.disjoint_left.mp hdisjZ hz (Finset.mem_union_left _ hx)
  have hZY : ∀ z ∈ Z, z ∉ Y := fun z hz hy =>
    Finset.disjoint_left.mp hdisjZ hz (Finset.mem_union_right _ hy)
  have hYX : ∀ y ∈ Y, y ∉ X := fun y hy hx =>
    Finset.disjoint_left.mp hdisjY hy (Finset.mem_union_left _ hx)
  have hYZ : ∀ y ∈ Y, y ∉ Z := fun y hy hz =>
    Finset.disjoint_left.mp hdisjY hy (Finset.mem_union_right _ hz)
  -- Step 1: some vertex of Z is not precoloured
  have hz0 : ∃ z ∈ Z, z ∉ S := by
    by_contra hall
    push Not at hall
    obtain ⟨z, hz⟩ := hZ
    have h33 := parta_claim33 hmin T hT hg z (hall z hz)
    have hsubX : (U \ T.precolored).filter (fun v => G.Adj z v) ⊆ X := by
      intro w hw
      obtain ⟨hw1, hzw⟩ := Finset.mem_filter.mp hw
      obtain ⟨hwU, hwS⟩ := Finset.mem_sdiff.mp hw1
      rw [hcover] at hwU
      rcases Finset.mem_union.mp hwU with h | h
      · rcases Finset.mem_union.mp h with h | h
        · exact h
        · exact absurd hzw.symm (hno h hz)
      · exact absurd (hall w h) hwS
    have := Finset.card_le_card hsubX
    omega
  obtain ⟨z0, hz0Z, hz0S⟩ := hz0
  -- Step 2: colour D = X ∪ Y ∪ (S ∩ Z)
  let Dset := X ∪ Y ∪ (S ∩ Z)
  let T1 := T.restrict Dset
  have hsub1 : T1.carrier ⊂ U := by
    change T.carrier ∩ Dset ⊂ U
    rw [hT]
    refine Finset.ssubset_iff_subset_ne.mpr ⟨Finset.inter_subset_left, ?_⟩
    intro heq
    have : z0 ∈ U ∩ Dset := by rw [heq]; exact hZU hz0Z
    have hD := (Finset.mem_inter.mp this).2
    simp only [Dset, Finset.mem_union, Finset.mem_inter] at hD
    rcases hD with (h | h) | h
    · exact hZX z0 hz0Z h
    · exact hZY z0 hz0Z h
    · exact hz0S h.1
  obtain ⟨c1, hc1⟩ := parta_ext_of_min hmin T1 hsub1
    (T.properPrecoloring_restrict G hg.1.1 _)
    (lt_of_le_of_lt (T.degree_restrict_le k _) hg.1.2.1)
    (parta_restrict_lists T k _ hg.1.2.2.1)
  -- Step 3: the template on X ∪ Z
  let T2 : ChromaticTemplate V C :=
    { carrier := X ∪ Z
      precolored := X ∪ (S ∩ Z)
      precolored_subset := Finset.union_subset_union_right Finset.inter_subset_right
      color := c1
      forbidden := T.forbidden }
  have hT2D : ∀ v ∈ X ∪ (S ∩ Z), v ∈ T1.carrier := by
    intro v hv
    refine Finset.mem_inter.mpr ⟨?_, ?_⟩
    · rw [hT]
      rcases Finset.mem_union.mp hv with h | h
      · exact hXU h
      · exact hZU (Finset.mem_inter.mp h).2
    · simp only [Dset, Finset.mem_union]
      rcases Finset.mem_union.mp hv with h | h
      · exact Or.inl (Or.inl h)
      · exact Or.inr h
  have hsub2 : T2.carrier ⊂ U := by
    change X ∪ Z ⊂ U
    refine Finset.ssubset_iff_subset_ne.mpr ⟨Finset.union_subset hXU hZU, ?_⟩
    intro heq
    obtain ⟨y, hy⟩ := hY
    have : y ∈ X ∪ Z := heq ▸ hYU hy
    rcases Finset.mem_union.mp this with h | h
    · exact hYX y hy h
    · exact hYZ y hy h
  have hp2 : T2.ProperPrecoloring G := by
    intro a b ha hb hab
    exact hc1.1 (hT2D a ha) (hT2D b hb) hab
  have hdiff2 : T2.carrier \ T2.precolored ⊆ (T.carrier \ S) ∩ Z := by
    intro v hv
    change v ∈ (X ∪ Z) \ (X ∪ (S ∩ Z)) at hv
    simp only [Finset.mem_sdiff, Finset.mem_union, Finset.mem_inter, not_or, not_and] at hv
    obtain ⟨h1, hnX, hnSZ⟩ := hv
    have hvZ : v ∈ Z := h1.resolve_left hnX
    refine Finset.mem_inter.mpr ⟨Finset.mem_sdiff.mpr ⟨hT ▸ hZU hvZ, ?_⟩, hvZ⟩
    intro hS; exact hnSZ hS hvZ
  have hl2 : ∀ v ∈ T2.carrier \ T2.precolored, (T2.forbidden v).card ≤ k := by
    intro v hv
    exact hg.1.2.2.1 v (Finset.mem_inter.mp (hdiff2 hv)).1
  have hdeg2 : T2.degree k < 2 * k ^ 2 := by
    unfold ChromaticTemplate.degree
    unfold ChromaticTemplate.degreeOn at hlow
    have h1 : (X ∪ (S ∩ Z)).card ≤ X.card + (S ∩ Z).card := Finset.card_union_le _ _
    have h2 : ∑ v ∈ T2.carrier \ T2.precolored, (T2.forbidden v).card ≤
        ∑ v ∈ (T.carrier \ S) ∩ Z, (T.forbidden v).card :=
      Finset.sum_le_sum_of_subset hdiff2
    have h3 : k * X.card ≤ k * k := Nat.mul_le_mul_left k (by omega)
    have h4 := Nat.mul_le_mul_left k h1
    change k * (X ∪ (S ∩ Z)).card + ∑ v ∈ T2.carrier \ T2.precolored, (T2.forbidden v).card
      < 2 * k ^ 2
    rw [← hSdef] at hlow
    nlinarith
  obtain ⟨c2, hc2⟩ := parta_ext_of_min hmin T2 hsub2 hp2 hdeg2 hl2
  -- Step 4: glue
  have hc2pre : ∀ v ∈ X ∪ (S ∩ Z), c2 v = c1 v := fun v hv => hc2.2.1 v hv
  have hXYD : X ∪ Y ⊆ Dset := Finset.subset_union_left
  have h₁ : (T.restrict (X ∪ Y)).Extends G c1 :=
    parta_extends_restrict_mono T hXYD hc1
  have h₂ : (T.restrict (X ∪ Z)).Extends G c2 := by
    refine ⟨?_, ?_, ?_⟩
    · intro a b ha hb hab
      exact hc2.1 (Finset.mem_inter.mp ha).2 (Finset.mem_inter.mp hb).2 hab
    · intro v hv
      obtain ⟨hvS, hvXZ⟩ := Finset.mem_inter.mp hv
      have hvpre : v ∈ X ∪ (S ∩ Z) := by
        rcases Finset.mem_union.mp hvXZ with h | h
        · exact Finset.mem_union_left _ h
        · exact Finset.mem_union_right _ (Finset.mem_inter.mpr ⟨hvS, h⟩)
      rw [hc2pre v hvpre]
      exact hc1.2.1 v (Finset.mem_inter.mpr ⟨hvS, (Finset.mem_inter.mp (hT2D v hvpre)).2⟩)
    · intro v hv
      obtain ⟨hv1, hv2⟩ := Finset.mem_sdiff.mp hv
      obtain ⟨hvC, hvXZ⟩ := Finset.mem_inter.mp hv1
      have hvS : v ∉ S := fun h => hv2 (Finset.mem_inter.mpr ⟨h, hvXZ⟩)
      change c2 v ∉ T.forbidden v
      by_cases hvX : v ∈ X
      · rw [hc2pre v (Finset.mem_union_left _ hvX)]
        refine hc1.2.2 v (Finset.mem_sdiff.mpr ⟨hT2D v (Finset.mem_union_left _ hvX), ?_⟩)
        intro h; exact hvS (Finset.mem_inter.mp h).1
      · have hvZ : v ∈ Z := (Finset.mem_union.mp hvXZ).resolve_left hvX
        refine hc2.2.2 v (Finset.mem_sdiff.mpr ⟨Finset.mem_union_right _ hvZ, ?_⟩)
        intro h
        rcases Finset.mem_union.mp h with h | h
        · exact hvX h
        · exact hvS (Finset.mem_inter.mp h).1
  have hagree : ∀ x ∈ X, c1 x = c2 x := fun x hx => (hc2pre x (Finset.mem_union_left _ hx)).symm
  obtain ⟨f, hf⟩ := T.glue_extensions G X Y Z (hT.trans hcover) hno c1 c2 h₁ h₂ hagree
  exact hg.1.2.2.2 ⟨f, hf⟩

end L32

theorem lemma32_holds : Lemma32.{u} := by
  classical
  intro V _ _ C _ _ G k U hk hN hmin
  obtain ⟨T, hT, hg⟩ := lemma31_holds V C G k U hk hN hmin.1
  have hCne : Nonempty C := by rw [← Fintype.card_pos_iff]; omega
  obtain ⟨c0⟩ := hCne
  -- some vertex of U is uncoloured
  have hne : (U \ T.precolored).Nonempty := by
    by_contra hemp
    rw [Finset.not_nonempty_iff_eq_empty] at hemp
    by_cases hU : U = ∅
    · apply hg.1.2.2.2
      refine ⟨fun _ => c0, ?_, ?_, ?_⟩
      · intro u v hu; rw [hT, hU] at hu; simp at hu
      · intro v hv; have := T.precolored_subset hv; rw [hT, hU] at this; simp at this
      · intro v hv; have := (Finset.mem_sdiff.mp hv).1; rw [hT, hU] at this; simp at this
    · obtain ⟨u, hu⟩ := Finset.nonempty_iff_ne_empty.mpr hU
      have huS : u ∈ T.precolored := by
        by_contra h
        have : u ∈ U \ T.precolored := Finset.mem_sdiff.mpr ⟨hu, h⟩
        rw [hemp] at this; simp at this
      have := parta_claim33 hmin T hT hg u huS
      rw [hemp] at this
      simp at this
  obtain ⟨v, hv⟩ := hne
  have h34 := parta_claim34 hmin T hT hg v hv
  have hvU := (Finset.mem_sdiff.mp hv).1
  have hNb : (U.filter (fun w => G.Adj v w)).card + 1 ≤ U.card := by
    have hsub : U.filter (fun w => G.Adj v w) ⊆ U.erase v := by
      intro w hw
      obtain ⟨hwU, hvw⟩ := Finset.mem_filter.mp hw
      exact Finset.mem_erase.mpr ⟨(G.ne_of_adj hvw).symm, hwU⟩
    have := Finset.card_le_card hsub
    have := Finset.card_erase_add_one hvU
    omega
  have hsize : Fintype.card C + 2 ≤ U.card + k := by omega
  refine ⟨hsize, ?_⟩
  apply vertexConnected_of_no_small_separation G U (k + 1) (by omega)
  intro X Y Z hcover hX hY hZ hdisjZ hdisjY hno
  have hYZ : Disjoint Y Z := by
    apply Finset.disjoint_left.mpr
    intro w hwY hwZ
    exact Finset.disjoint_left.mp hdisjY hwY (Finset.mem_union_right _ hwZ)
  have hsum := T.degreeOn_disjoint_add_le k Y Z hYZ
  have hdeg := hg.1.2.1
  by_cases hlowZ : T.degreeOn k Z < k ^ 2
  · exact parta_sep_one_side hmin T hT hg X Y Z hcover hX hY hZ hdisjZ hdisjY hno hlowZ
  · have hlowY : T.degreeOn k Y < k ^ 2 := by omega
    have hcover' : U = X ∪ Z ∪ Y := by
      rw [hcover]; ext w; simp only [Finset.mem_union]; tauto
    have hno' : ∀ ⦃z y : V⦄, z ∈ Z → y ∈ Y → ¬ G.Adj z y :=
      fun z y hz hy hzy => hno hy hz hzy.symm
    exact parta_sep_one_side hmin T hT hg X Z Y hcover' hX hZ hY hdisjY hdisjZ hno' hlowY

/-! ## A4. Lemma 4.5 (abstract form) -/

section L45

/-- The rank of `a` in a finite set of naturals is injective on the set. -/
theorem parta_rank_inj (s : Finset ℕ) {a b : ℕ} (ha : a ∈ s) (hb : b ∈ s)
    (h : (s.filter (· < a)).card = (s.filter (· < b)).card) : a = b := by
  have key : ∀ x y, x ∈ s → y ∈ s → x < y →
      (s.filter (· < x)).card < (s.filter (· < y)).card := by
    intro x y _ hy hxy
    apply Finset.card_lt_card
    refine Finset.ssubset_iff_subset_ne.mpr ⟨?_, ?_⟩
    · intro z hz
      obtain ⟨hzs, hzx⟩ := Finset.mem_filter.mp hz
      exact Finset.mem_filter.mpr ⟨hzs, lt_trans hzx hxy⟩
    · intro heq
      have : x ∈ s.filter (· < y) := Finset.mem_filter.mpr ⟨by assumption, hxy⟩
      rw [← heq] at this
      exact lt_irrefl x (Finset.mem_filter.mp this).2
  rcases lt_trichotomy a b with hab | hab | hab
  · exact absurd h (ne_of_lt (key a b ha hb hab))
  · exact hab
  · exact absurd h (ne_of_gt (key b a hb ha hab))

variable {C α : Type*} [DecidableEq C] [Fintype α] [DecidableEq α]

theorem parta_wt_mono (F : α → Finset C) {s t : Finset α} (h : s ⊆ t) : wt F s ≤ wt F t :=
  Finset.sum_le_sum_of_subset h

theorem parta_wt_union (F : α → Finset C) {s t : Finset α} (h : Disjoint s t) :
    wt F (s ∪ t) = wt F s + wt F t :=
  Finset.sum_union h

/-- **Single-class lemma (L)** (blueprint §4.2). -/
theorem parta_single (F : α → Finset C) (k : ℕ) (hk : 1 ≤ k) (L : Finset C)
    (hL : k ≤ L.card) :
    ∀ P : Finset α, (∀ v ∈ P, (F v).card + 1 ≤ k) →
      ∃ (q : ℕ) (P' : Finset α) (g : α → C) (π : α → ℕ),
        q ≤ wt F P / k ∧ P' ⊆ P ∧ k * q ≤ wt F P' ∧
        (∀ v ∈ P', g v ∈ L ∧ g v ∉ F v) ∧ (P'.image g).card ≤ q ∧
        (∀ v ∈ P \ P', π v ≤ wt F P / k - q) ∧
        (∀ j, wt F ((P \ P').filter (fun v => π v = j)) + 1 ≤ k) := by
  classical
  have hLne : L.Nonempty := Finset.card_pos.mp (by omega)
  obtain ⟨γ0, hγ0⟩ := hLne
  intro P
  induction P using Finset.strongInduction with
  | H P ih =>
  intro hP
  set p := wt F P / k with hpdef
  let GoodL : (α → ℕ) → Prop := fun π => ∀ j, wt F (P.filter (fun v => π v = j)) + 1 ≤ k
  -- an injective labelling is good
  have hex : ∃ m, ∃ π : α → ℕ, GoodL π ∧ (P.image π).card = m := by
    let e := Fintype.equivFin α
    refine ⟨_, fun v => (e v : ℕ), ?_, rfl⟩
    intro j
    beta_reduce
    by_cases hne : (P.filter (fun v => (e v : ℕ) = j)).Nonempty
    · obtain ⟨v, hv⟩ := hne
      have hsub : P.filter (fun v => (e v : ℕ) = j) ⊆ {v} := by
        intro w hw
        have h1 := (Finset.mem_filter.mp hw).2
        have h2 := (Finset.mem_filter.mp hv).2
        have : e w = e v := Fin.ext (h1.trans h2.symm)
        simp [e.injective this]
      have := parta_wt_mono F hsub
      have hv' := hP v (Finset.mem_filter.mp hv).1
      simp only [wt, Finset.sum_singleton] at this
      unfold wt; omega
    · rw [Finset.not_nonempty_iff_eq_empty.mp hne]
      simp [wt]; omega
  obtain ⟨π, hπgood, hπcard⟩ := Nat.find_spec hex
  set m := Nat.find hex with hmdef
  have hmin : ∀ π' : α → ℕ, GoodL π' → m ≤ (P.image π').card :=
    fun π' hπ' => Nat.find_min' hex ⟨π', hπ', rfl⟩
  set img := P.image π with himg
  let Q : ℕ → Finset α := fun a => P.filter (fun v => π v = a)
  -- merge property
  have hmerge : ∀ a ∈ img, ∀ b ∈ img, a ≠ b → k ≤ wt F (Q a) + wt F (Q b) := by
    intro a ha b hb hab
    by_contra hcon
    let π' : α → ℕ := fun v => if π v = b then a else π v
    have hgood' : GoodL π' := by
      intro j
      by_cases hja : j = a
      · subst hja
        have hsub : P.filter (fun v => π' v = j) ⊆ Q j ∪ Q b := by
          intro v hv
          obtain ⟨hvP, hv⟩ := Finset.mem_filter.mp hv
          simp only [π'] at hv
          split_ifs at hv with h
          · exact Finset.mem_union_right _ (Finset.mem_filter.mpr ⟨hvP, h⟩)
          · exact Finset.mem_union_left _ (Finset.mem_filter.mpr ⟨hvP, hv⟩)
        have hdisj : Disjoint (Q j) (Q b) := by
          apply Finset.disjoint_left.mpr
          intro v h1 h2
          exact hab ((Finset.mem_filter.mp h1).2.symm.trans (Finset.mem_filter.mp h2).2)
        have := parta_wt_mono F hsub
        rw [parta_wt_union F hdisj] at this
        omega
      · have hsub : P.filter (fun v => π' v = j) ⊆ Q j := by
          intro v hv
          obtain ⟨hvP, hv⟩ := Finset.mem_filter.mp hv
          simp only [π'] at hv
          split_ifs at hv with h
          · exact absurd hv.symm hja
          · exact Finset.mem_filter.mpr ⟨hvP, hv⟩
        have := parta_wt_mono F hsub
        have : wt F (Q j) + 1 ≤ k := hπgood j
        omega
    have hsub : P.image π' ⊆ img.erase b := by
      intro x hx
      obtain ⟨v, hvP, rfl⟩ := Finset.mem_image.mp hx
      simp only [π']
      split_ifs with h
      · exact Finset.mem_erase.mpr ⟨hab, ha⟩
      · exact Finset.mem_erase.mpr ⟨h, Finset.mem_image_of_mem π hvP⟩
    have h1 := Finset.card_le_card hsub
    have h2 := Finset.card_erase_add_one hb
    have h3 := hmin π' hgood'
    omega
  by_cases hsmall : m ≤ p + 1
  · -- few pieces: relabel by rank
    refine ⟨0, ∅, fun _ => γ0, fun v => (img.filter (· < π v)).card, Nat.zero_le _,
      Finset.empty_subset _, by simp, by simp, by simp, ?_, ?_⟩
    · intro v hv
      beta_reduce
      have hvP : v ∈ P := (Finset.mem_sdiff.mp hv).1
      have hsub : img.filter (· < π v) ⊆ img.erase (π v) := by
        intro x hx
        obtain ⟨hx1, hx2⟩ := Finset.mem_filter.mp hx
        exact Finset.mem_erase.mpr ⟨ne_of_lt hx2, hx1⟩
      have h1 := Finset.card_le_card hsub
      have h2 := Finset.card_erase_add_one (Finset.mem_image_of_mem π hvP)
      rw [← himg] at h2
      omega
    · intro j
      beta_reduce
      rw [Finset.sdiff_empty]
      by_cases hne : (P.filter (fun v => (img.filter (· < π v)).card = j)).Nonempty
      · obtain ⟨v0, hv0⟩ := hne
        obtain ⟨hv0P, hv0j⟩ := Finset.mem_filter.mp hv0
        have hsub : P.filter (fun v => (img.filter (· < π v)).card = j) ⊆ Q (π v0) := by
          intro w hw
          obtain ⟨hwP, hwj⟩ := Finset.mem_filter.mp hw
          refine Finset.mem_filter.mpr ⟨hwP, ?_⟩
          exact parta_rank_inj img (Finset.mem_image_of_mem π hwP)
            (Finset.mem_image_of_mem π hv0P) (hwj.trans hv0j.symm)
        have := parta_wt_mono F hsub
        have : wt F (Q (π v0)) + 1 ≤ k := hπgood (π v0)
        omega
      · rw [Finset.not_nonempty_iff_eq_empty.mp hne]
        simp [wt]; omega
  · -- many pieces: two pieces share a free colour
    push Not at hsmall
    let Λ : ℕ → Finset C := fun a => L \ (Q a).biUnion F
    have hΛ : ∀ a, L.card ≤ (Λ a).card + wt F (Q a) := by
      intro a
      have h1 := Finset.card_le_card_sdiff_add_card (s := L) (t := (Q a).biUnion F)
      have h2 : ((Q a).biUnion F).card ≤ wt F (Q a) := Finset.card_biUnion_le
      exact h1.trans (by simp only [Λ]; omega)
    have hsumQ : ∑ a ∈ img, wt F (Q a) = wt F P :=
      Finset.sum_fiberwise_of_maps_to (fun v hv => Finset.mem_image_of_mem π hv) _
    have hsumΛ : m * L.card ≤ ∑ a ∈ img, (Λ a).card + wt F P := by
      rw [← hsumQ, ← Finset.sum_add_distrib, ← hπcard, ← smul_eq_mul, ← Finset.sum_const]
      exact Finset.sum_le_sum (fun a _ => hΛ a)
    have hwP : wt F P < (p + 1) * k := by
      have := Nat.div_add_mod (wt F P) k
      have := Nat.mod_lt (wt F P) (by omega : k > 0)
      rw [← hpdef] at *
      nlinarith
    have hshare : ∃ a ∈ img, ∃ b ∈ img, a ≠ b ∧ ∃ γ, γ ∈ Λ a ∧ γ ∈ Λ b := by
      by_contra hno
      push Not at hno
      have hpd : (img : Set ℕ).PairwiseDisjoint Λ := by
        intro a ha b hb hab
        apply Finset.disjoint_left.mpr
        intro γ h1 h2
        exact hno a ha b hb hab γ h1 h2
      have h1 := Finset.card_biUnion hpd
      have h2 : (img.biUnion Λ).card ≤ L.card := by
        apply Finset.card_le_card
        intro γ hγ
        obtain ⟨a, _, hγa⟩ := Finset.mem_biUnion.mp hγ
        exact (Finset.mem_sdiff.mp hγa).1
      have h3 : (p + 2) * L.card ≤ m * L.card := Nat.mul_le_mul_right _ hsmall
      have h4 : (p + 1) * k ≤ (p + 1) * L.card := Nat.mul_le_mul_left _ hL
      nlinarith
    obtain ⟨a, ha, b, hb, hab, γ, hγa, hγb⟩ := hshare
    let R := Q a ∪ Q b
    have hdisjab : Disjoint (Q a) (Q b) := by
      apply Finset.disjoint_left.mpr
      intro v h1 h2
      exact hab ((Finset.mem_filter.mp h1).2.symm.trans (Finset.mem_filter.mp h2).2)
    have hwR : k ≤ wt F R := by
      rw [parta_wt_union F hdisjab]; exact hmerge a ha b hb hab
    have hRP : R ⊆ P := Finset.union_subset (Finset.filter_subset _ _) (Finset.filter_subset _ _)
    have hRne : R.Nonempty := by
      by_contra h
      rw [Finset.not_nonempty_iff_eq_empty.mp h] at hwR
      simp [wt] at hwR; omega
    have hss : P \ R ⊂ P := Finset.sdiff_ssubset hRP hRne
    obtain ⟨q', P'', g', π', hq', hP''sub, hkq', hg', himg', hπ', hfib'⟩ :=
      ih (P \ R) hss (fun v hv => hP v (Finset.mem_sdiff.mp hv).1)
    have hwsplit : wt F (P \ R) + wt F R = wt F P := by
      unfold wt; exact Finset.sum_sdiff hRP
    have hp' : wt F (P \ R) / k + 1 ≤ p := by
      rw [hpdef, Nat.le_div_iff_mul_le (by omega)]
      have := Nat.div_mul_le_self (wt F (P \ R)) k
      nlinarith
    have hP''R : Disjoint P'' R := by
      apply Finset.disjoint_left.mpr
      intro v hv hvR
      exact (Finset.mem_sdiff.mp (hP''sub hv)).2 hvR
    refine ⟨q' + 1, P'' ∪ R, fun v => if v ∈ R then γ else g' v, π', by omega,
      Finset.union_subset (hP''sub.trans Finset.sdiff_subset) hRP, ?_, ?_, ?_, ?_, ?_⟩
    · rw [parta_wt_union F hP''R]; nlinarith
    · intro v hv
      by_cases hvR : v ∈ R
      · simp only [hvR, if_true]
        have hγL : γ ∈ L := (Finset.mem_sdiff.mp hγa).1
        refine ⟨hγL, ?_⟩
        rcases Finset.mem_union.mp hvR with h | h
        · intro hγF
          exact (Finset.mem_sdiff.mp hγa).2 (Finset.mem_biUnion.mpr ⟨v, h, hγF⟩)
        · intro hγF
          exact (Finset.mem_sdiff.mp hγb).2 (Finset.mem_biUnion.mpr ⟨v, h, hγF⟩)
      · simp only [hvR, if_false]
        exact hg' v ((Finset.mem_union.mp hv).resolve_right hvR)
    · have hsub : (P'' ∪ R).image (fun v => if v ∈ R then γ else g' v) ⊆
          insert γ (P''.image g') := by
        intro x hx
        obtain ⟨v, hv, rfl⟩ := Finset.mem_image.mp hx
        by_cases hvR : v ∈ R
        · simp [hvR]
        · simp only [hvR, if_false]
          exact Finset.mem_insert_of_mem (Finset.mem_image_of_mem g'
            ((Finset.mem_union.mp hv).resolve_right hvR))
      have := Finset.card_le_card hsub
      have := Finset.card_insert_le γ (P''.image g')
      omega
    · intro v hv
      have hv' : v ∈ (P \ R) \ P'' := by
        simp only [Finset.mem_sdiff, Finset.mem_union, not_or] at hv ⊢
        exact ⟨⟨hv.1, hv.2.2⟩, hv.2.1⟩
      have := hπ' v hv'
      omega
    · intro j
      have heq : P \ (P'' ∪ R) = (P \ R) \ P'' := by
        ext v; simp only [Finset.mem_sdiff, Finset.mem_union, not_or]; tauto
      rw [heq]; exact hfib' j

theorem lemma45_holds : Lemma45.{u} := by
  classical
  intro C ι α _ _ _ _ _ _ k cls F D hk hN hF hcost
  have hCne : Nonempty C := by rw [← Fintype.card_pos_iff]; omega
  obtain ⟨γ0⟩ := hCne
  set σ := ∑ i, (D i).card with hσ
  set p := ∑ i, pval k F cls i with hpdef
  have hwsum : ∑ i, wt F (classSet cls i) = ∑ v, (F v).card := by
    unfold wt classSet
    exact Finset.sum_fiberwise Finset.univ cls _
  have hkp : k * p ≤ ∑ v, (F v).card := by
    rw [hpdef, Finset.mul_sum, ← hwsum]
    apply Finset.sum_le_sum
    intro i _
    unfold pval
    rw [mul_comm]; exact Nat.div_mul_le_self _ _
  have hσp : σ + p + 1 ≤ 2 * k := by
    have h1 : k * (σ + p) < k * (2 * k) := by nlinarith
    have := lt_of_mul_lt_mul_left h1 (Nat.zero_le k)
    omega
  -- invariant over processed classes
  let Inv : Finset ι → Prop := fun K =>
    ∃ (q : ι → ℕ) (P' : Finset α) (c1 : α → C) (π : α → ℕ),
      (∀ i, q i ≤ pval k F cls i) ∧
      (∀ i, k * q i ≤ wt F (P'.filter (fun v => cls v = i))) ∧
      (∀ v ∈ P', c1 v ∉ F v ∧ ∀ h, c1 v ∉ D h) ∧
      (∀ u ∈ P', ∀ v ∈ P', cls u ≠ cls v → c1 u ≠ c1 v) ∧
      (∀ i, ((P'.filter (fun v => cls v = i)).image c1).card ≤ q i) ∧
      (∀ v, v ∉ P' → cls v ∈ K → π v ≤ pval k F cls (cls v) - q (cls v)) ∧
      (∀ i ∈ K, ∀ j,
        wt F ((Finset.univ \ P').filter (fun v => cls v = i ∧ π v = j)) + 1 ≤ k) ∧
      (∀ v ∈ P', cls v ∈ K)
  have hinv : ∀ K : Finset ι, Inv K := by
    intro K
    induction K using Finset.induction_on with
    | empty =>
      refine ⟨fun _ => 0, ∅, fun _ => γ0, fun _ => 0, fun _ => Nat.zero_le _,
        fun _ => by simp, by simp, by simp, fun _ => by simp, by simp, by simp, by simp⟩
    | @insert i K hiK ih =>
      obtain ⟨q, P', c1, π, hq, hkq, hc1, hdist, himg, hπ, hfib, hcls⟩ := ih
      -- the list of fresh colours
      set L := Finset.univ \ ((Finset.univ.biUnion D) ∪ P'.image c1) with hLdef
      have himgP : (P'.image c1).card ≤ p := by
        have hsub : P'.image c1 ⊆
            Finset.univ.biUnion (fun h => (P'.filter (fun v => cls v = h)).image c1) := by
          intro x hx
          obtain ⟨v, hv, rfl⟩ := Finset.mem_image.mp hx
          exact Finset.mem_biUnion.mpr ⟨cls v, Finset.mem_univ _,
            Finset.mem_image_of_mem c1 (Finset.mem_filter.mpr ⟨hv, rfl⟩)⟩
        calc (P'.image c1).card
            ≤ (Finset.univ.biUnion (fun h => (P'.filter (fun v => cls v = h)).image c1)).card :=
              Finset.card_le_card hsub
          _ ≤ ∑ h, ((P'.filter (fun v => cls v = h)).image c1).card := Finset.card_biUnion_le
          _ ≤ ∑ h, q h := Finset.sum_le_sum (fun h _ => himg h)
          _ ≤ p := Finset.sum_le_sum (fun h _ => hq h)
      have hDU : (Finset.univ.biUnion D).card ≤ σ := Finset.card_biUnion_le
      have hL : k ≤ L.card := by
        have h1 := Finset.card_le_card_sdiff_add_card (s := (Finset.univ : Finset C))
          (t := (Finset.univ.biUnion D) ∪ P'.image c1)
        have h2 := Finset.card_union_le (Finset.univ.biUnion D) (P'.image c1)
        rw [Finset.card_univ] at h1
        rw [hLdef]
        omega
      obtain ⟨q0, P0, g, π0, hq0, hP0sub, hkq0, hg, himg0, hπ0, hfib0⟩ :=
        parta_single F k hk L hL (classSet cls i) (fun v _ => hF v)
      have hP0cls : ∀ v ∈ P0, cls v = i := fun v hv =>
        (Finset.mem_filter.mp (hP0sub hv)).2
      have hP'cls : ∀ v ∈ P', cls v ≠ i := fun v hv h => hiK (h ▸ hcls v hv)
      have hgL : ∀ v ∈ P0, g v ∉ Finset.univ.biUnion D ∧ g v ∉ P'.image c1 := by
        intro v hv
        have := (hg v hv).1
        rw [hLdef] at this
        simpa only [Finset.mem_sdiff, Finset.mem_univ, true_and, Finset.mem_union,
          not_or] using this
      have hP0P' : ∀ v ∈ P0, v ∉ P' := fun v hv h => hP'cls v h (hP0cls v hv)
      have hfilt_i : (P' ∪ P0).filter (fun v => cls v = i) = P0 := by
        ext v
        simp only [Finset.mem_filter, Finset.mem_union]
        constructor
        · rintro ⟨h | h, hc⟩
          · exact absurd hc (hP'cls v h)
          · exact h
        · intro h; exact ⟨Or.inr h, hP0cls v h⟩
      have hfilt_h : ∀ h, h ≠ i →
          (P' ∪ P0).filter (fun v => cls v = h) = P'.filter (fun v => cls v = h) := by
        intro h hh
        ext v
        simp only [Finset.mem_filter, Finset.mem_union]
        constructor
        · rintro ⟨h1 | h1, hc⟩
          · exact ⟨h1, hc⟩
          · exact absurd (hP0cls v h1 ▸ hc).symm hh
        · rintro ⟨h1, hc⟩; exact ⟨Or.inl h1, hc⟩
      let c1' : α → C := fun v => if v ∈ P0 then g v else c1 v
      let π' : α → ℕ := fun v => if cls v = i then π0 v else π v
      refine ⟨Function.update q i q0, P' ∪ P0, c1', π', ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_⟩
      · intro h
        by_cases hh : h = i
        · subst hh; rw [Function.update_self]; exact hq0
        · rw [Function.update_of_ne hh]; exact hq h
      · intro h
        by_cases hh : h = i
        · subst hh; rw [hfilt_i]; simpa using hkq0
        · rw [Function.update_of_ne hh, hfilt_h h hh]; exact hkq h
      · intro v hv
        by_cases hv0 : v ∈ P0
        · simp only [c1', hv0, if_true]
          refine ⟨(hg v hv0).2, fun h hD => (hgL v hv0).1 ?_⟩
          exact Finset.mem_biUnion.mpr ⟨h, Finset.mem_univ _, hD⟩
        · simp only [c1', hv0, if_false]
          exact hc1 v ((Finset.mem_union.mp hv).resolve_right hv0)
      · intro u hu v hv huv
        by_cases hu0 : u ∈ P0
        · by_cases hv0 : v ∈ P0
          · exact absurd ((hP0cls u hu0).trans (hP0cls v hv0).symm) huv
          · have hvP' := (Finset.mem_union.mp hv).resolve_right hv0
            simp only [c1', hu0, hv0, if_true, if_false]
            intro heq
            exact (hgL u hu0).2 (heq ▸ Finset.mem_image_of_mem c1 hvP')
        · have huP' := (Finset.mem_union.mp hu).resolve_right hu0
          by_cases hv0 : v ∈ P0
          · simp only [c1', hu0, hv0, if_true, if_false]
            intro heq
            exact (hgL v hv0).2 (heq ▸ Finset.mem_image_of_mem c1 huP')
          · have hvP' := (Finset.mem_union.mp hv).resolve_right hv0
            simp only [c1', hu0, hv0, if_false]
            exact hdist u huP' v hvP' huv
      · intro h
        by_cases hh : h = i
        · subst hh
          rw [hfilt_i, Function.update_self]
          have : P0.image c1' = P0.image g :=
            Finset.image_congr (fun v hv => by simp [c1', show v ∈ P0 from hv])
          rw [this]; exact himg0
        · rw [Function.update_of_ne hh, hfilt_h h hh]
          have : (P'.filter (fun v => cls v = h)).image c1' =
              (P'.filter (fun v => cls v = h)).image c1 := by
            apply Finset.image_congr
            intro v hv
            have hvP' := (Finset.mem_filter.mp hv).1
            have hv0 : v ∉ P0 := fun h => hP0P' v h hvP'
            simp [c1', hv0]
          rw [this]; exact himg h
      · intro v hv hvK
        have hv' : v ∉ P' ∧ v ∉ P0 := by simpa only [Finset.mem_union, not_or] using hv
        by_cases hvi : cls v = i
        · simp only [π', hvi, if_true, Function.update_self]
          exact hπ0 v (Finset.mem_sdiff.mpr ⟨Finset.mem_filter.mpr ⟨Finset.mem_univ _, hvi⟩,
            hv'.2⟩)
        · simp only [π', hvi, if_false, Function.update_of_ne hvi]
          exact hπ v hv'.1 ((Finset.mem_insert.mp hvK).resolve_left hvi)
      · intro i' hi' j
        by_cases hii : i' = i
        · subst hii
          have heq : (Finset.univ \ (P' ∪ P0)).filter (fun v => cls v = i' ∧ π' v = j) =
              (classSet cls i' \ P0).filter (fun v => π0 v = j) := by
            ext v
            simp only [Finset.mem_filter, Finset.mem_sdiff, Finset.mem_univ, true_and,
              Finset.mem_union, not_or, classSet, π']
            constructor
            · rintro ⟨⟨_, h0⟩, hc, hj⟩
              rw [if_pos hc] at hj
              exact ⟨⟨hc, h0⟩, hj⟩
            · rintro ⟨⟨hc, h0⟩, hj⟩
              refine ⟨⟨fun h => hP'cls v h hc, h0⟩, hc, ?_⟩
              rw [if_pos hc]; exact hj
          rw [heq]; exact hfib0 j
        · have hi'K := (Finset.mem_insert.mp hi').resolve_left hii
          have heq : (Finset.univ \ (P' ∪ P0)).filter (fun v => cls v = i' ∧ π' v = j) =
              (Finset.univ \ P').filter (fun v => cls v = i' ∧ π v = j) := by
            ext v
            simp only [Finset.mem_filter, Finset.mem_sdiff, Finset.mem_univ, true_and,
              Finset.mem_union, not_or, π']
            constructor
            · rintro ⟨⟨h1, _⟩, hc, hj⟩
              rw [if_neg (hc ▸ hii)] at hj
              exact ⟨h1, hc, hj⟩
            · rintro ⟨h1, hc, hj⟩
              refine ⟨⟨h1, fun h => hii (hc ▸ hP0cls v h)⟩, hc, ?_⟩
              rw [if_neg (hc ▸ hii)]; exact hj
          rw [heq]; exact hfib i' hi'K j
      · intro v hv
        rcases Finset.mem_union.mp hv with h | h
        · exact Finset.mem_insert_of_mem (hcls v h)
        · rw [hP0cls v h]; exact Finset.mem_insert_self _ _
  obtain ⟨q, P', c1, π, hq, hkq, hc1, hdist, himg, hπ, hfib, -⟩ := hinv Finset.univ
  exact ⟨q, P', c1, π, hq, hkq, hc1, hdist, himg,
    fun v hv => hπ v hv (Finset.mem_univ _), fun i j => hfib i (Finset.mem_univ _) j⟩

end L45

end HadwigerConstant.NGU


==> anc/lean/HadwigerConstant/NGUPartB.lean <==
import HadwigerConstant.NGUDefs

/-!
# Nguyen's theorem, Part B: the abstract Lemma 4.1 from the abstract Lemma 4.5

Blueprint: `HadwigerConstant/NGU_blueprint.md` §4.3–4.11.  Target:
`abstractL41_of_lemma45 : Lemma45 → AbstractL41`.

Structure.
* Generic tools: `partb_bad` (colours a new item of class `i` must avoid), `partb_used`
  (colours used on class `h`), the extension lemma `partb_extend`, the cardinality bound
  `partb_bad_card`, the pigeonhole lemma `partb_pigeon`, the Hall wrapper `partb_hall`.
* `partb_hall_arith`: the whole end game (Claims 4.10–4.13) as a statement about integers
  indexed by the classes.
* The stages of §4.3 (`I₂` by maximality, Claim 4.8, Claim 4.9, final Hall step).
-/

namespace HadwigerConstant.NGU

universe u

open Finset

set_option linter.unusedSectionVars false

/-! ## Generic tools -/

section Generic

variable {C ι α : Type*} [DecidableEq C] [Fintype ι] [DecidableEq ι] [Fintype α]
  [DecidableEq α]

/-- Colours forbidden for a new item of class `i`: precolours of the other classes and the
colours already used on items of other classes. -/
def partb_bad (cls : α → ι) (D : ι → Finset C) (Done : Finset α) (f : α → C) (i : ι) :
    Finset C :=
  (univ.erase i).biUnion D ∪ (Done.filter (fun v => cls v ≠ i)).image f

/-- Colours used on class `h` inside `Done`. -/
def partb_used (cls : α → ι) (Done : Finset α) (f : α → C) (h : ι) : Finset C :=
  (Done.filter (fun v => cls v = h)).image f

theorem partb_bad_card (cls : α → ι) (D : ι → Finset C) (Done : Finset α) (f : α → C)
    (b : ι → ℕ) (hb : ∀ h, (partb_used cls Done f h).card ≤ b h) (i : ι) :
    (partb_bad cls D Done f i).card + (D i).card + b i ≤ ∑ h, (D h).card + ∑ h, b h := by
  have h1 : ((univ.erase i).biUnion D).card ≤ ∑ h ∈ univ.erase i, (D h).card :=
    card_biUnion_le
  have h2 : ((Done.filter (fun v => cls v ≠ i)).image f).card ≤ ∑ h ∈ univ.erase i, b h := by
    calc _ ≤ ((univ.erase i).biUnion (partb_used cls Done f)).card := by
          apply card_le_card
          intro c hc
          simp only [mem_image, mem_filter] at hc
          obtain ⟨v, ⟨hv, hvi⟩, rfl⟩ := hc
          simp only [mem_biUnion, mem_erase, mem_univ, and_true, partb_used, mem_image,
            mem_filter]
          exact ⟨cls v, hvi, v, ⟨hv, rfl⟩, rfl⟩
      _ ≤ ∑ h ∈ univ.erase i, (partb_used cls Done f h).card := card_biUnion_le
      _ ≤ _ := sum_le_sum (fun h _ => hb h)
  have h3 := card_union_le ((univ.erase i).biUnion D)
    ((Done.filter (fun v => cls v ≠ i)).image f)
  have e1 := add_sum_erase univ (fun h => (D h).card) (mem_univ i)
  have e2 := add_sum_erase univ b (mem_univ i)
  unfold partb_bad
  omega

/-- Extending a valid partial colouring. -/
theorem partb_extend (cls : α → ι) (F : α → Finset C) (D : ι → Finset C)
    {Done New : Finset α} {f g : α → C}
    (hf : ValidPartial cls F D Done f) (hfg : ∀ v ∈ Done, g v = f v)
    (hnew : ∀ v ∈ New, v ∉ Done → g v ∉ F v ∧ g v ∉ partb_bad cls D Done f (cls v))
    (hnew2 : ∀ u ∈ New, ∀ v ∈ New, u ∉ Done → v ∉ Done → cls u ≠ cls v → g u ≠ g v) :
    ValidPartial cls F D (Done ∪ New) g := by
  obtain ⟨hf1, hf2⟩ := hf
  refine ⟨?_, ?_⟩
  · intro v hv
    by_cases hvD : v ∈ Done
    · rw [hfg v hvD]; exact hf1 v hvD
    · have hvN : v ∈ New := by
        rcases mem_union.1 hv with h | h
        · exact absurd h hvD
        · exact h
      obtain ⟨h1, h2⟩ := hnew v hvN hvD
      refine ⟨h1, fun h hh hc => h2 ?_⟩
      unfold partb_bad
      exact mem_union_left _ (mem_biUnion.2 ⟨h, mem_erase.2 ⟨hh, mem_univ _⟩, hc⟩)
  · have key : ∀ u ∈ Done, ∀ v ∈ New, v ∉ Done → cls u ≠ cls v → g u ≠ g v := by
      intro u hu v hv hvD huv heq
      apply (hnew v hv hvD).2
      unfold partb_bad
      exact mem_union_right _
        (mem_image.2 ⟨u, mem_filter.2 ⟨hu, huv⟩, (hfg u hu).symm.trans heq⟩)
    intro u hu v hv huv
    by_cases huD : u ∈ Done <;> by_cases hvD : v ∈ Done
    · rw [hfg u huD, hfg v hvD]; exact hf2 u huD v hvD huv
    · have hvN : v ∈ New := (mem_union.1 hv).resolve_left hvD
      exact key u huD v hvN hvD huv
    · have huN : u ∈ New := (mem_union.1 hu).resolve_left huD
      exact fun h => key v hvD u huN huD (Ne.symm huv) h.symm
    · have huN : u ∈ New := (mem_union.1 hu).resolve_left huD
      have hvN : v ∈ New := (mem_union.1 hv).resolve_left hvD
      exact hnew2 u huN v hvN huD hvD huv

/-- Colours used on a class after an extension. -/
theorem partb_used_union_card (cls : α → ι) {Done New : Finset α} {f g : α → C}
    (hfg : ∀ v ∈ Done, g v = f v) (h : ι) :
    (partb_used cls (Done ∪ New) g h).card ≤
      (partb_used cls Done f h).card +
        (((New \ Done).filter (fun v => cls v = h)).image g).card := by
  refine (card_le_card ?_).trans (card_union_le _ _)
  intro c hc
  simp only [partb_used, mem_image, mem_filter, mem_union, mem_sdiff] at hc ⊢
  obtain ⟨v, ⟨hv, hvh⟩, rfl⟩ := hc
  by_cases hvD : v ∈ Done
  · exact Or.inl ⟨v, ⟨hvD, hvh⟩, (hfg v hvD).symm⟩
  · exact Or.inr ⟨v, ⟨⟨hv.resolve_left hvD, hvD⟩, hvh⟩, rfl⟩

/-- Pigeonhole: subsets of `U` with total size `> |U|` are not pairwise disjoint. -/
theorem partb_pigeon {κ : Type*} (R : Finset κ) (Λ : κ → Finset C) (U : Finset C)
    (hsub : ∀ j ∈ R, Λ j ⊆ U) (hsum : U.card < ∑ j ∈ R, (Λ j).card) :
    ∃ a ∈ R, ∃ b ∈ R, a ≠ b ∧ ∃ γ, γ ∈ Λ a ∧ γ ∈ Λ b := by
  by_contra hcon
  push Not at hcon
  have hdisj : (R : Set κ).PairwiseDisjoint Λ := by
    intro a ha b hb hab
    rw [Function.onFun, Finset.disjoint_left]
    intro γ h1 h2
    exact hcon a ha b hb hab γ h1 h2
  have h1 := card_biUnion hdisj
  have hle : (R.biUnion Λ).card ≤ U.card := card_le_card (biUnion_subset.2 hsub)
  omega

/-- Hall's theorem in the form used here. -/
theorem partb_hall {κ : Type*} [DecidableEq κ] (I : Finset κ) (Λ : κ → Finset C) (c0 : C)
    (h : ∀ A ⊆ I, A.Nonempty → ∃ i ∈ A, A.card ≤ (Λ i).card) :
    ∃ g : κ → C, (∀ i ∈ I, g i ∈ Λ i) ∧ ∀ i ∈ I, ∀ j ∈ I, g i = g j → i = j := by
  have hH : ∀ s : Finset I, s.card ≤ (s.biUnion (fun j => Λ j.1)).card := by
    intro s
    rcases s.eq_empty_or_nonempty with hs | hs
    · simp [hs]
    obtain ⟨i, hi, hle⟩ := h (s.map (Function.Embedding.subtype _)) (by
      intro x hx
      simp only [mem_map, Function.Embedding.coe_subtype] at hx
      obtain ⟨y, -, rfl⟩ := hx
      exact y.2) (hs.map)
    simp only [mem_map, Function.Embedding.coe_subtype] at hi
    obtain ⟨j, hj, rfl⟩ := hi
    rw [card_map] at hle
    exact hle.trans (card_le_card (subset_biUnion_of_mem (fun j : I => Λ j.1) hj))
  obtain ⟨g', hinj, hmem⟩ :=
    (all_card_le_biUnion_card_iff_existsInjective' (fun j : I => Λ j.1)).1 hH
  refine ⟨fun i => if hi : i ∈ I then g' ⟨i, hi⟩ else c0, ?_, ?_⟩
  · intro i hi
    simp only [hi, dif_pos]
    exact hmem ⟨i, hi⟩
  · intro i hi j hj hij
    simp only [hi, hj, dif_pos] at hij
    exact congrArg Subtype.val (hinj hij)

end Generic

/-! ## The end game as integer combinatorics (Claims 4.10–4.13) -/

section Arith

variable {ι : Type*} [DecidableEq ι]

/-- Rank-Hall. -/
theorem partb_rank_hall (I' : Finset ι) (x L : ι → ℤ)
    (h : ∀ i ∈ I', ((I'.filter (fun h => x i ≤ x h)).card : ℤ) ≤ L i) :
    ∀ A ⊆ I', A.Nonempty → ∃ i ∈ A, (A.card : ℤ) ≤ L i := by
  intro A hA hne
  obtain ⟨i, hi, hmin⟩ := exists_min_image A x hne
  refine ⟨i, hi, le_trans ?_ (h i (hA hi))⟩
  have : A ⊆ I'.filter (fun h => x i ≤ x h) := fun a ha => mem_filter.2 ⟨hA ha, hmin a ha⟩
  exact_mod_cast card_le_card this

theorem partb_rank_mul (S : Finset ι) (x : ι → ℤ) (hx : ∀ h ∈ S, 0 ≤ x h) (i : ι) :
    ((S.filter (fun h => x i ≤ x h)).card : ℤ) * x i ≤ ∑ h ∈ S, x h := by
  have h1 := card_nsmul_le_sum (S.filter (fun h => x i ≤ x h)) x (x i)
    (fun h hh => (mem_filter.1 hh).2)
  rw [nsmul_eq_mul] at h1
  have h2 := sum_le_sum_of_subset_of_nonneg (filter_subset (fun h => x i ≤ x h) S)
    (fun h hS _ => hx h hS)
  linarith

/-- **The end game (Claims 4.10–4.13).**  For the classes `I = ι \ I₂`, with
`L i = N - 2k + t' + |D_i| + p_i - y_i` (the lower bound (7) on `|Λ_i|`), Hall's condition
holds in the form "every nonempty `A ⊆ I` has a member `i` with `|A| ≤ L i`". -/
theorem partb_hall_arith [Fintype ι] (I : Finset ι)
    (N k tp s1 : ℤ) (x y t Dc pv qv : ι → ℤ)
    (hk : 1 ≤ k) (h49 : 49 * k ≤ 16 * (N + 1))
    (hι : (Fintype.card ι : ℤ) + 2 * k ≤ N + 2)
    (htp : 1 ≤ tp)
    (hσp : ∑ i, Dc i + ∑ i, pv i = 2 * k - tp)
    (hDc : ∀ i, 0 ≤ Dc i) (ht : ∀ i, 0 ≤ t i) (hq : ∀ i, 0 ≤ qv i)
    (hpq : ∀ i, pv i = qv i + t i)
    (hs1 : s1 = ∑ i ∈ I, t i)
    (hxhi : ∀ i ∈ I, x i ≤ k - 1 - t i)
    (hy : ∀ i ∈ I, (t i + 1) * y i ≤ k * t i + x i)
    (hyx : ∀ i ∈ I, t i = 0 → y i = x i)
    (h48 : ∀ i ∈ I, t i * (N - 3 * k + tp + s1 + Dc i + qv i) ≤ x i)
    (h4 : ∑ i ∈ I, x i < k * tp) :
    ∀ A ⊆ I, A.Nonempty → ∃ i ∈ A, (A.card : ℤ) ≤ N - 2 * k + tp + Dc i + pv i - y i := by
  have hN : 3 * k ≤ N := by omega
  set d : ℤ := N - 3 * k + 1 with hd
  have hd1 : 1 ≤ d := by omega
  have hd16 : k ≤ 16 * d := by omega
  have hpv : ∀ i, 0 ≤ pv i := fun i => by rw [hpq i]; linarith [hq i, ht i]
  have hs1t : ∀ i ∈ I, t i ≤ s1 := fun i hi => by
    rw [hs1]; exact single_le_sum (fun j _ => ht j) hi
  have hs10 : 0 ≤ s1 := by rw [hs1]; exact sum_nonneg (fun j _ => ht j)
  have hyk : ∀ i ∈ I, y i ≤ k - 1 := by
    intro i hi
    have h1 := hy i hi
    have h2 := hxhi i hi
    have h3 := ht i
    nlinarith
  -- `x_i ≥ t_i (t' + d')` with `d' = d + s1 - 1`
  have h48' : ∀ i ∈ I, t i * (tp + (d + (s1 - 1))) ≤ x i := by
    intro i hi
    have h1 := h48 i hi
    have : t i * (tp + (d + (s1 - 1))) ≤ t i * (N - 3 * k + tp + s1 + Dc i + qv i) :=
      mul_le_mul_of_nonneg_left (by linarith [hDc i, hq i]) (ht i)
    linarith
  have hxnn : ∀ i ∈ I, 0 ≤ x i := by
    intro i hi
    have h1 := h48' i hi
    have : 0 ≤ t i * (tp + (d + (s1 - 1))) := mul_nonneg (ht i) (by omega)
    linarith
  have hxtp : ∀ i ∈ I, 1 ≤ t i → tp ≤ x i := by
    intro i hi hti
    have h1 := h48' i hi
    have h2 := hs1t i hi
    nlinarith
  have hsumI' : ∀ S ⊆ I, ∑ i ∈ S, x i ≤ ∑ i ∈ I, x i := fun S hS =>
    sum_le_sum_of_subset_of_nonneg hS (fun i hi _ => hxnn i hi)
  -- Claim 4.11 on `I' = {i ∈ I : x_i ≥ t'}`
  set I' := I.filter (fun i => tp ≤ x i) with hI'
  have hI'I : I' ⊆ I := filter_subset _ _
  have hclaim : ∀ A ⊆ I', A.Nonempty →
      ∃ i ∈ A, (A.card : ℤ) ≤ N - 2 * k + tp + Dc i + pv i - y i := by
    by_cases hB : ∃ i0 ∈ I, 1 ≤ t i0 ∧ x i0 < (t i0 + 1) * tp ∧
        k * (s1 - 1) ≤ k * d + (s1 - 1) * (tp + (d + (s1 - 1)))
    · -- Case B1
      obtain ⟨i0, hi0, hti0, hxi0, hneg⟩ := hB
      have hs11 : 1 ≤ s1 := le_trans hti0 (hs1t i0 hi0)
      have htpd : d + (s1 - 1) + 1 ≤ tp := by
        by_contra hcon
        have h1 := h48' i0 hi0
        nlinarith
      set I1 := I.filter (fun i => 1 ≤ t i) with hI1
      have hI1I : I1 ⊆ I := filter_subset _ _
      have hsumI1 : ∑ i ∈ I1, t i = s1 := by
        rw [hs1, ← sum_filter_add_sum_filter_not I (fun i => 1 ≤ t i)]
        have : ∑ i ∈ I.filter (fun i => ¬ 1 ≤ t i), t i = 0 := by
          apply sum_eq_zero
          intro i hi
          have := (mem_filter.1 hi).2
          have := ht i
          omega
        rw [this, add_zero]
      have hI1card : (I1.card : ℤ) ≤ s1 := by
        have h1 := card_nsmul_le_sum I1 t 1 (fun i hi => (mem_filter.1 hi).2)
        rw [nsmul_eq_mul, mul_one] at h1
        linarith
      have hsumxI1 : s1 * (tp + (d + (s1 - 1))) ≤ ∑ i ∈ I1, x i := by
        have e : s1 * (tp + (d + (s1 - 1))) = ∑ i ∈ I1, t i * (tp + (d + (s1 - 1))) := by
          rw [← sum_mul, hsumI1]
        rw [e]
        exact sum_le_sum (fun i hi => h48' i (hI1I hi))
      set I'' := I'.filter (fun i => t i = 0) with hI''
      have hdisj : Disjoint I'' I1 := by
        rw [disjoint_left]
        intro i h1 h2
        have := (mem_filter.1 h1).2
        have := (mem_filter.1 h2).2
        omega
      have hI''I : I'' ⊆ I := (filter_subset _ _).trans hI'I
      have hsum2 : ∑ i ∈ I'', x i + ∑ i ∈ I1, x i ≤ ∑ i ∈ I, x i := by
        rw [← sum_union hdisj]
        exact hsumI' _ (union_subset hI''I hI1I)
      -- bound for members of `I''`
      have hL'' : ∀ i ∈ I'', s1 + ((I''.filter (fun h => x i ≤ x h)).card : ℤ) ≤
          N - 2 * k + tp + Dc i + pv i - y i := by
        intro i hi
        have hiI : i ∈ I := hI''I hi
        have hti : t i = 0 := (mem_filter.1 hi).2
        have hxlo : tp ≤ x i := (mem_filter.1 (mem_filter.1 hi).1).2
        have hxhi' : x i ≤ k - 1 := by have := hxhi i hiI; omega
        set r := ((I''.filter (fun h => x i ≤ x h)).card : ℤ)
        have hr0 := partb_rank_mul I'' x (fun h hh => hxnn h (hI''I hh)) i
        have hr : r * x i < k * tp - s1 * (tp + (d + (s1 - 1))) := by linarith
        have := greedy_bound_413 k tp s1 d (x i) r hs11 (by omega) htp hxlo hxhi' hneg hr
        have := hyx i hiI hti
        linarith [hDc i, hpv i]
      intro A hA hne
      by_cases hA'' : (A.filter (fun i => t i = 0)).Nonempty
      · obtain ⟨i, hi, hmin⟩ := exists_min_image _ x hA''
        have hiA := (mem_filter.1 hi).1
        have hiI'' : i ∈ I'' := mem_filter.2 ⟨hA hiA, (mem_filter.1 hi).2⟩
        refine ⟨i, hiA, le_trans ?_ (hL'' i hiI'')⟩
        have hc1 : (A.filter (fun i => t i = 0)).card ≤
            (I''.filter (fun h => x i ≤ x h)).card := by
          apply card_le_card
          intro a ha
          exact mem_filter.2 ⟨mem_filter.2 ⟨hA (mem_filter.1 ha).1, (mem_filter.1 ha).2⟩,
            hmin a ha⟩
        have hc2 : (A.filter (fun i => ¬ t i = 0)).card ≤ I1.card := by
          apply card_le_card
          intro a ha
          have h1 := (mem_filter.1 ha).2
          have := ht a
          exact mem_filter.2 ⟨hI'I (hA (mem_filter.1 ha).1), by omega⟩
        have hc := card_filter_add_card_filter_not (s := A) (fun i => t i = 0)
        have : (A.card : ℤ) ≤ (I''.filter (fun h => x i ≤ x h)).card + I1.card := by
          exact_mod_cast (by omega : A.card ≤ (I''.filter (fun h => x i ≤ x h)).card + I1.card)
        linarith
      · obtain ⟨i, hiA⟩ := hne
        refine ⟨i, hiA, ?_⟩
        have hsub : A ⊆ I1 := by
          intro a ha
          refine mem_filter.2 ⟨hI'I (hA ha), ?_⟩
          by_contra hcon
          have := ht a
          exact hA'' ⟨a, mem_filter.2 ⟨ha, by omega⟩⟩
        have hc : (A.card : ℤ) ≤ I1.card := by exact_mod_cast card_le_card hsub
        have hiI1 := hsub hiA
        have hiI := hI1I hiI1
        have := hyk i hiI
        linarith [hDc i, hpv i]
    · -- Cases A and B2: rank-Hall with `e = d`
      push Not at hB
      apply partb_rank_hall
      intro i hi
      have hiI : i ∈ I := hI'I hi
      have hxlo : tp ≤ x i := (mem_filter.1 hi).2
      set r := ((I'.filter (fun h => x i ≤ x h)).card : ℤ)
      have hr0 := partb_rank_mul I' x (fun h hh => hxnn h (hI'I hh)) i
      have hr : r * x i < k * tp := by linarith [hsumI' I' hI'I]
      have hxk : x i < k := by have := hxhi i hiI; have := ht i; omega
      have he : (k - x i) * ((t i + 1) * tp - x i) ≤ (t i + 1) * d * x i := by
        by_cases hxa : (t i + 1) * tp ≤ x i
        · have h1 : (k - x i) * ((t i + 1) * tp - x i) ≤ 0 :=
            mul_nonpos_of_nonneg_of_nonpos (by omega) (by linarith)
          have h2 : 0 ≤ (t i + 1) * d * x i :=
            mul_nonneg (mul_nonneg (by linarith [ht i]) (by omega)) (by omega)
          linarith
        · push Not at hxa
          have hti : 1 ≤ t i := by
            by_contra hcon
            have : t i = 0 := by have := ht i; omega
            rw [this] at hxa
            linarith
          have hs11 : 1 ≤ s1 := le_trans hti (hs1t i hiI)
          have h413 := hB i hiI hti hxa
          have hx48 := h48' i hiI
          have htpd : d + (s1 - 1) + 1 ≤ tp := by
            by_contra hcon
            nlinarith
          have h8 := ineq8 k d (s1 - 1) (tp + (d + (s1 - 1))) hk hd16 (by omega) h413
          have e8 : tp + (d + (s1 - 1)) - 2 * (d + (s1 - 1)) = tp - (d + (s1 - 1)) := by ring
          rw [e8] at h8
          have hx' : (t i + 1 - 1) * (tp + (d + (s1 - 1))) ≤ x i := by
            have : (t i + 1 - 1) = t i := by ring
            rw [this]; exact hx48
          exact final_bound k tp d (d + (s1 - 1)) (t i + 1) (x i) (by omega) (by omega)
            (by omega) htpd hx' hxk h8
      have hy' : (t i + 1) * y i ≤ (t i + 1 - 1) * k + x i := by
        have := hy i hiI; linarith
      have := greedy_bound k tp (t i + 1) (x i) (y i) r d (by linarith [ht i]) hy' hr
        (by omega) he
      linarith [hDc i, hpv i]
  -- Claim 4.10
  obtain ⟨J, hJI, hJcard, hJout⟩ : ∃ J ⊆ I, (J.card : ℤ) ≤ N - 2 * k + 1 ∧
      ∀ i ∈ I, i ∉ J → (I.card : ℤ) ≤ N - 2 * k + tp + Dc i + pv i - y i := by
    by_cases hIc : (I.card : ℤ) ≤ N - 2 * k + 1
    · exact ⟨I, subset_rfl, hIc, fun i hi hiJ => absurd hi hiJ⟩
    push Not at hIc
    have hcu : I.card ≤ Fintype.card ι := card_le_univ I
    have hIu : I = univ := by
      apply eq_univ_of_card
      have : (I.card : ℤ) = Fintype.card ι := by
        have : (I.card : ℤ) ≤ Fintype.card ι := by exact_mod_cast hcu
        omega
      exact_mod_cast this
    by_cases hex : ∃ i ∈ I, t i = 0 ∧ N - 2 * k + 2 ≤ N - 2 * k + tp + Dc i + pv i - y i
    · obtain ⟨i, hi, -, hLi⟩ := hex
      refine ⟨I.erase i, erase_subset _ _, ?_, ?_⟩
      · have := card_erase_of_mem hi
        have h1 : ((I.erase i).card : ℤ) = I.card - 1 := by
          rw [this]; have : 1 ≤ I.card := card_pos.2 ⟨i, hi⟩; push_cast [this]; ring
        have : (I.card : ℤ) ≤ Fintype.card ι := by exact_mod_cast hcu
        linarith
      · intro j hj hjJ
        have : j = i := by
          by_contra hne
          exact hjJ (mem_erase.2 ⟨hne, hj⟩)
        subst this
        have : (I.card : ℤ) ≤ Fintype.card ι := by exact_mod_cast hcu
        linarith
    · exfalso
      push Not at hex
      have hb : ∀ i ∈ I, tp - 1 + Dc i + pv i ≤ x i := by
        intro i hi
        by_cases hti : t i = 0
        · have := hex i hi hti
          have := hyx i hi hti
          linarith
        · have hti1 : 1 ≤ t i := by have := ht i; omega
          have h1 := h48 i hi
          have h2 := hs1t i hi
          have hbr : 0 ≤ N - 3 * k + tp + s1 + Dc i + qv i := by
            linarith [hDc i, hq i]
          have : N - 3 * k + tp + s1 + Dc i + qv i ≤ t i * (N - 3 * k + tp + s1 + Dc i + qv i) :=
            le_mul_of_one_le_left hbr hti1
          rw [hpq i]
          linarith
      have hs := sum_le_sum hb
      rw [sum_add_distrib, sum_add_distrib, sum_const, hIu, card_univ, nsmul_eq_mul] at hs
      have hcI : (Fintype.card ι : ℤ) = I.card := by rw [hIu, card_univ]
      have hk2 : k + 2 ≤ (Fintype.card ι : ℤ) := by linarith
      have h4' := h4
      rw [hIu] at h4'
      nlinarith
  intro A hA hne
  by_cases hAJ : A ⊆ J
  · by_cases hx : ∃ i ∈ A, x i < tp
    · obtain ⟨i, hiA, hxi⟩ := hx
      have hiI := hJI (hAJ hiA)
      have hti : t i = 0 := by
        by_contra hcon
        have := hxtp i hiI (by have := ht i; omega)
        linarith
      have := hyx i hiI hti
      have hc : (A.card : ℤ) ≤ J.card := by exact_mod_cast card_le_card hAJ
      exact ⟨i, hiA, by linarith [hDc i, hpv i]⟩
    · push Not at hx
      exact hclaim A (fun a ha => mem_filter.2 ⟨hJI (hAJ ha), hx a ha⟩) hne
  · obtain ⟨i, hiA, hiJ⟩ := not_subset.1 hAJ
    refine ⟨i, hiA, le_trans ?_ (hJout i (hA hiA) hiJ)⟩
    exact_mod_cast card_le_card hA

end Arith

/-! ## The data after Lemma 4.5 -/

/-- All data of `AbstractL41` together with the output of Lemma 4.5. -/
structure PBData (C ι α : Type*) [Fintype C] [DecidableEq C] [Fintype ι] [DecidableEq ι]
    [Fintype α] [DecidableEq α] where
  k : ℕ
  cls : α → ι
  F : α → Finset C
  D : ι → Finset C
  q : ι → ℕ
  P' : Finset α
  c1 : α → C
  π : α → ℕ
  hk : 1 ≤ k
  h49 : 49 * k ≤ 16 * (Fintype.card C + 1)
  hF : ∀ v, (F v).card + 1 ≤ k
  hcost : k * ∑ i, (D i).card + ∑ v, (F v).card < 2 * k ^ 2
  hq : ∀ i, q i ≤ pval k F cls i
  hwP' : ∀ i, k * q i ≤ wt F (P'.filter (fun v => cls v = i))
  hc1 : ∀ v ∈ P', c1 v ∉ F v ∧ ∀ h, c1 v ∉ D h
  hc1inj : ∀ u ∈ P', ∀ v ∈ P', cls u ≠ cls v → c1 u ≠ c1 v
  hused : ∀ i, ((P'.filter (fun v => cls v = i)).image c1).card ≤ q i
  hπ : ∀ v, v ∉ P' → π v ≤ pval k F cls (cls v) - q (cls v)
  hpiece : ∀ i j, wt F ((univ \ P').filter (fun v => cls v = i ∧ π v = j)) + 1 ≤ k

namespace PBData

variable {C ι α : Type*} [Fintype C] [DecidableEq C] [Fintype ι] [DecidableEq ι]
  [Fintype α] [DecidableEq α] (S : PBData C ι α)

/-- `t_i = p_i - q_i`. -/
def t (i : ι) : ℕ := pval S.k S.F S.cls i - S.q i

/-- The piece `P_{i,j}`. -/
def piece (i : ι) (j : ℕ) : Finset α :=
  (univ \ S.P').filter (fun v => S.cls v = i ∧ S.π v = j)

/-- `X_i = P_i \ P'`. -/
def X (i : ι) : Finset α := (univ \ S.P').filter (fun v => S.cls v = i)

/-- `x_i = w(X_i) - t_i k`. -/
def x (i : ι) : ℤ := (wt S.F (S.X i) : ℤ) - S.k * S.t i

/-- `σ = Σ |D_i|`. -/
def σ : ℕ := ∑ i, (S.D i).card

/-- `p = Σ p_i`. -/
def p : ℕ := ∑ i, pval S.k S.F S.cls i

/-- `t' = 2k - σ - p`. -/
def tp : ℤ := 2 * S.k - S.σ - S.p

theorem pval_eq (i : ι) : pval S.k S.F S.cls i = S.q i + S.t i := by
  have := S.hq i; unfold t; omega

theorem mem_piece {i : ι} {j : ℕ} {v : α} :
    v ∈ S.piece i j ↔ v ∉ S.P' ∧ S.cls v = i ∧ S.π v = j := by
  simp [piece]

theorem mem_X {i : ι} {v : α} : v ∈ S.X i ↔ v ∉ S.P' ∧ S.cls v = i := by
  simp [X]

theorem π_le {v : α} (hv : v ∉ S.P') : S.π v ≤ S.t (S.cls v) := S.hπ v hv

theorem wt_piece_le (i : ι) (j : ℕ) : wt S.F (S.piece i j) + 1 ≤ S.k := S.hpiece i j

theorem wt_X (i : ι) : wt S.F (S.X i) = ∑ j ∈ range (S.t i + 1), wt S.F (S.piece i j) := by
  unfold wt
  rw [← sum_fiberwise_of_maps_to (s := S.X i) (t := range (S.t i + 1)) (g := S.π)
    (fun v hv => by
      rw [S.mem_X] at hv
      rw [mem_range]
      have := S.π_le hv.1
      rw [hv.2] at this
      omega)]
  apply sum_congr rfl
  intro j _
  apply sum_congr _ (fun _ _ => rfl)
  ext v
  simp only [mem_filter, S.mem_X, S.mem_piece]
  tauto

theorem wt_X_le (i : ι) : wt S.F (S.X i) + (S.t i + 1) ≤ (S.t i + 1) * S.k := by
  rw [S.wt_X]
  have : ∑ j ∈ range (S.t i + 1), (wt S.F (S.piece i j) + 1) ≤
      ∑ j ∈ range (S.t i + 1), S.k := sum_le_sum (fun j _ => S.wt_piece_le i j)
  rw [sum_add_distrib, sum_const, sum_const, card_range, smul_eq_mul, smul_eq_mul] at this
  linarith

theorem x_le (i : ι) : S.x i ≤ S.k - 1 - S.t i := by
  have := S.wt_X_le i
  unfold x
  have h : ((wt S.F (S.X i) + (S.t i + 1) : ℕ) : ℤ) ≤ (((S.t i + 1) * S.k : ℕ) : ℤ) := by
    exact_mod_cast this
  push_cast at h
  nlinarith

theorem wt_class (i : ι) :
    wt S.F (classSet S.cls i) = wt S.F (S.P'.filter (fun v => S.cls v = i)) + wt S.F (S.X i) := by
  unfold wt
  rw [← sum_filter_add_sum_filter_not (classSet S.cls i) (fun v => v ∈ S.P')]
  congr 1
  · apply sum_congr _ (fun _ _ => rfl)
    ext v; simp [classSet]; tauto
  · apply sum_congr _ (fun _ _ => rfl)
    ext v; simp [classSet, X]; tauto

theorem k_pval_le (i : ι) : S.k * pval S.k S.F S.cls i ≤ wt S.F (classSet S.cls i) :=
  Nat.mul_div_le _ _

theorem wt_class_ge (i : ι) :
    (S.k : ℤ) * pval S.k S.F S.cls i + S.x i ≤ wt S.F (classSet S.cls i) := by
  rw [S.wt_class i, S.pval_eq i]
  have := S.hwP' i
  unfold x
  have h : ((S.k * S.q i : ℕ) : ℤ) ≤ ((wt S.F (S.P'.filter (fun v => S.cls v = i)) : ℕ) : ℤ) := by
    exact_mod_cast this
  push_cast at h ⊢
  linarith

theorem sum_wt_class : ∑ i, wt S.F (classSet S.cls i) = ∑ v, (S.F v).card := by
  unfold wt classSet
  exact sum_fiberwise univ S.cls (fun v => (S.F v).card)

theorem cost_int : (S.k : ℤ) * S.σ + ∑ i, (wt S.F (classSet S.cls i) : ℤ) < 2 * (S.k : ℤ) ^ 2 := by
  have h := S.hcost
  rw [← S.sum_wt_class] at h
  unfold σ
  exact_mod_cast h

theorem tp_pos : 1 ≤ S.tp := by
  have h1 := S.cost_int
  have h2 : ∑ i, ((S.k : ℤ) * pval S.k S.F S.cls i) ≤ ∑ i, (wt S.F (classSet S.cls i) : ℤ) :=
    sum_le_sum (fun i _ => by exact_mod_cast S.k_pval_le i)
  rw [← mul_sum] at h2
  have hk : (1 : ℤ) ≤ S.k := by exact_mod_cast S.hk
  have : (S.k : ℤ) * 0 < S.k * S.tp := by
    unfold tp p; push_cast; nlinarith
  have := lt_of_mul_lt_mul_left this (by omega)
  omega

/-- (4'): `Σ_{i ∈ I} x_i < k t'` for every set of classes `I`. -/
theorem sum_x_lt (I : Finset ι) : ∑ i ∈ I, S.x i < S.k * S.tp := by
  have h1 := S.cost_int
  have h2 : ∀ i, (S.k : ℤ) * pval S.k S.F S.cls i + (if i ∈ I then S.x i else 0) ≤
      wt S.F (classSet S.cls i) := by
    intro i
    split_ifs
    · exact S.wt_class_ge i
    · have := S.k_pval_le i
      have h : ((S.k * pval S.k S.F S.cls i : ℕ) : ℤ) ≤ ((wt S.F (classSet S.cls i) : ℕ) : ℤ) := by
        exact_mod_cast this
      push_cast at h
      linarith
  have h3 := sum_le_sum (fun i (_ : i ∈ univ) => h2 i)
  rw [sum_add_distrib, ← mul_sum, sum_ite_mem, univ_inter] at h3
  unfold tp p
  push_cast
  nlinarith

theorem valid1 : ValidPartial S.cls S.F S.D S.P' S.c1 :=
  ⟨fun v hv => ⟨(S.hc1 v hv).1, fun h _ => (S.hc1 v hv).2 h⟩, S.hc1inj⟩

theorem card_ge : 3 * S.k ≤ Fintype.card C := by have := S.h49; omega

end PBData

/-! ## Stage 2: the set `I₂` and Claim 4.8 -/

namespace PBData

variable {C ι α : Type*} [Fintype C] [DecidableEq C] [Fintype ι] [DecidableEq ι]
  [Fintype α] [DecidableEq α] (S : PBData C ι α)

/-- Items coloured once the classes in `J` are done: `P' ∪ ⋃_{i ∈ J} X_i`. -/
def done2 (J : Finset ι) : Finset α := univ.filter (fun v => v ∈ S.P' ∨ S.cls v ∈ J)

/-- Colour budget of class `h` at stage 2. -/
def b2 (J : Finset ι) (h : ι) : ℕ := S.q h + if h ∈ J then S.t h else 0

/-- Property `Q(J)`. -/
def Q (J : Finset ι) : Prop :=
  ∃ f : α → C, ValidPartial S.cls S.F S.D (S.done2 J) f ∧
    ∀ h, (partb_used S.cls (S.done2 J) f h).card ≤ S.b2 J h

theorem Q_empty : S.Q ∅ := by
  have hd : S.done2 ∅ = S.P' := by ext v; simp [done2]
  refine ⟨S.c1, ?_, ?_⟩
  · rw [hd]; exact S.valid1
  · intro h
    rw [hd]
    simp only [b2, notMem_empty, if_false, add_zero]
    exact S.hused h

theorem exists_I2 : ∃ J, S.Q J ∧ ∀ J', S.Q J' → J'.card ≤ J.card := by
  classical
  obtain ⟨J, hJ, hmax⟩ := exists_max_image (univ.filter (fun J : Finset ι => S.Q J)) card
    ⟨∅, mem_filter.2 ⟨mem_univ _, S.Q_empty⟩⟩
  exact ⟨J, (mem_filter.1 hJ).2, fun J' hJ' => hmax J' (mem_filter.2 ⟨mem_univ _, hJ'⟩)⟩

theorem done2_insert (J : Finset ι) (i : ι) : S.done2 (insert i J) = S.done2 J ∪ S.X i := by
  ext v; simp [done2, X]; tauto

theorem card_compl_union (B E : Finset C) :
    Fintype.card C ≤ (univ \ (B ∪ E)).card + B.card + E.card := by
  have h1 := card_le_card_sdiff_add_card (s := (univ : Finset C)) (t := B ∪ E)
  have h2 := card_union_le B E
  rw [card_univ] at h1
  omega

theorem card_biUnion_F_le (P : Finset α) : (P.biUnion S.F).card ≤ wt S.F P := card_biUnion_le

/-- **Claim 4.8** (contrapositive form): if `Q(J)` holds via `f`, `i ∉ J`, and
`x_i < t_i (N - k - |Bad_i|)`, then `Q(J ∪ {i})`. -/
theorem claim48 (J : Finset ι) (f : α → C) (hf : ValidPartial S.cls S.F S.D (S.done2 J) f)
    (hb : ∀ h, (partb_used S.cls (S.done2 J) f h).card ≤ S.b2 J h) (i : ι) (hiJ : i ∉ J)
    (hBk : (partb_bad S.cls S.D (S.done2 J) f i).card + S.k ≤ Fintype.card C)
    (hlt : S.x i < S.t i *
      ((Fintype.card C : ℤ) - S.k - (partb_bad S.cls S.D (S.done2 J) f i).card)) :
    S.Q (insert i J) := by
  set B := partb_bad S.cls S.D (S.done2 J) f i with hBdef
  set N := Fintype.card C with hN
  have hX : 0 ≤ (wt S.F (S.X i) : ℤ) := by positivity
  have hti : 1 ≤ S.t i := by
    by_contra hcon
    have h0 : S.t i = 0 := by omega
    simp only [x, h0, Nat.cast_zero, mul_zero, zero_mul, sub_zero] at hlt
    linarith
  set R := range (S.t i + 1) with hR
  set Λ : ℕ → Finset C := fun j => univ \ (B ∪ (S.piece i j).biUnion S.F) with hΛ
  have hΛcard : ∀ j, N ≤ (Λ j).card + B.card + wt S.F (S.piece i j) := by
    intro j
    have h1 := card_compl_union B ((S.piece i j).biUnion S.F)
    have h2 := S.card_biUnion_F_le (S.piece i j)
    simp only [hΛ]
    omega
  have hΛne : ∀ j, (Λ j).Nonempty := by
    intro j
    rw [← card_pos]
    have h1 := hΛcard j
    have h2 := S.wt_piece_le i j
    omega
  have hsub : ∀ j ∈ R, Λ j ⊆ univ \ B := by
    intro j _
    simp only [hΛ]
    intro c hc
    simp only [mem_sdiff, mem_univ, true_and, mem_union, not_or] at hc ⊢
    exact hc.1
  have hU : (univ \ B).card + B.card = N := by
    rw [card_univ_sdiff]; have := card_le_univ B; omega
  have hsum : (univ \ B).card < ∑ j ∈ R, (Λ j).card := by
    have h1 : ∑ j ∈ R, ((N : ℤ) - B.card - wt S.F (S.piece i j)) ≤ ∑ j ∈ R, ((Λ j).card : ℤ) :=
      sum_le_sum (fun j _ => by have := hΛcard j; omega)
    rw [sum_sub_distrib, sum_sub_distrib, sum_const, sum_const, card_range] at h1
    have h2 : (wt S.F (S.X i) : ℤ) = ∑ j ∈ R, (wt S.F (S.piece i j) : ℤ) := by
      rw [S.wt_X]; push_cast; rfl
    have h3 : S.x i = (wt S.F (S.X i) : ℤ) - S.k * S.t i := rfl
    have h4 : ((univ \ B).card : ℤ) + B.card = N := by exact_mod_cast hU
    have h5 : ((∑ j ∈ R, (Λ j).card : ℕ) : ℤ) = ∑ j ∈ R, ((Λ j).card : ℤ) := by push_cast; rfl
    have : ((univ \ B).card : ℤ) < ((∑ j ∈ R, (Λ j).card : ℕ) : ℤ) := by
      rw [h5]
      simp only [nsmul_eq_mul] at h1
      push_cast at h1
      nlinarith
    exact_mod_cast this
  obtain ⟨a, haR, b, hbR, hab, γ, hγa, hγb⟩ := partb_pigeon R Λ (univ \ B) hsub hsum
  -- colour of piece `j`
  set col : ℕ → C := fun j => if j = a ∨ j = b then γ else (hΛne j).choose with hcol
  have hcolΛ : ∀ j, col j ∈ Λ j := by
    intro j
    simp only [hcol]
    split_ifs with hj
    · rcases hj with rfl | rfl
      · exact hγa
      · exact hγb
    · exact (hΛne j).choose_spec
  have hcolab : col b = col a := by simp [hcol]
  set g : α → C := fun v => if v ∈ S.done2 J then f v else col (S.π v) with hg
  refine ⟨g, ?_, ?_⟩
  · rw [S.done2_insert]
    refine partb_extend S.cls S.F S.D (f := f) (g := g) hf (fun v hv => by simp [hg, hv]) ?_ ?_
    · intro v hv hvD
      rw [S.mem_X] at hv
      have hgv : g v = col (S.π v) := by simp [hg, hvD]
      have hm := hcolΛ (S.π v)
      rw [hgv]
      simp only [hΛ, mem_sdiff, mem_univ, true_and, mem_union, not_or, mem_biUnion,
        not_exists, not_and] at hm
      refine ⟨fun hc => hm.2 v (S.mem_piece.2 ⟨hv.1, hv.2, rfl⟩) hc, ?_⟩
      rw [hv.2]; exact hm.1
    · intro u hu v hv _ _ huv
      rw [S.mem_X] at hu hv
      exact absurd (hu.2.trans hv.2.symm) huv
  · intro h
    rw [S.done2_insert]
    refine (partb_used_union_card S.cls (f := f) (g := g) (fun v hv => by simp [hg, hv]) h).trans ?_
    have hbh := hb h
    by_cases hhi : h = i
    · subst hhi
      have e1 : S.b2 J h = S.q h := by simp [b2, hiJ]
      have e2 : S.b2 (insert h J) h = S.q h + S.t h := by simp [b2]
      rw [e2]
      rw [e1] at hbh
      have : (((S.X h \ S.done2 J).filter (fun v => S.cls v = h)).image g).card ≤ S.t h := by
        calc _ ≤ ((R.erase b).image col).card := by
              apply card_le_card
              intro c hc
              simp only [mem_image, mem_filter, mem_sdiff, S.mem_X] at hc
              obtain ⟨v, ⟨⟨⟨hvP, hvi⟩, hvD⟩, -⟩, rfl⟩ := hc
              have hgv : g v = col (S.π v) := by simp [hg, hvD]
              rw [hgv, mem_image]
              have hπR : S.π v ∈ R := by
                rw [hR, mem_range]; have := S.π_le hvP; rw [hvi] at this; omega
              by_cases hπb : S.π v = b
              · exact ⟨a, mem_erase.2 ⟨hab, haR⟩, by rw [hπb, hcolab]⟩
              · exact ⟨S.π v, mem_erase.2 ⟨hπb, hπR⟩, rfl⟩
          _ ≤ (R.erase b).card := card_image_le
          _ = S.t h := by rw [card_erase_of_mem hbR, hR, card_range]; omega
      omega
    · have e1 : S.b2 (insert i J) h = S.b2 J h := by simp [b2, hhi]
      rw [e1]
      have : ((S.X i \ S.done2 J).filter (fun v => S.cls v = h)) = ∅ := by
        ext v; simp only [mem_filter, mem_sdiff, S.mem_X, notMem_empty, iff_false]
        rintro ⟨⟨⟨-, hv⟩, -⟩, hvh⟩
        exact hhi (hvh.symm.trans hv)
      rw [this, image_empty, card_empty, add_zero]
      exact hbh

end PBData

/-! ## Stage 3: the lightest pieces `Y_i`, Claim 4.9, and the final Hall step -/

namespace PBData

variable {C ι α : Type*} [Fintype C] [DecidableEq C] [Fintype ι] [DecidableEq ι]
  [Fintype α] [DecidableEq α] (S : PBData C ι α)

theorem exists_jsel (i : ι) : ∃ j ∈ range (S.t i + 1),
    ∀ j' ∈ range (S.t i + 1), wt S.F (S.piece i j) ≤ wt S.F (S.piece i j') :=
  exists_min_image _ _ ⟨0, by simp⟩

/-- `j_i`: the label of a lightest piece of class `i`. -/
noncomputable def jsel (i : ι) : ℕ := (S.exists_jsel i).choose

theorem jsel_mem (i : ι) : S.jsel i ∈ range (S.t i + 1) := (S.exists_jsel i).choose_spec.1

theorem jsel_min (i : ι) (j : ℕ) (hj : j ∈ range (S.t i + 1)) :
    wt S.F (S.piece i (S.jsel i)) ≤ wt S.F (S.piece i j) :=
  (S.exists_jsel i).choose_spec.2 j hj

/-- `y_i = w(Y_i)`. -/
noncomputable def y (i : ι) : ℕ := wt S.F (S.piece i (S.jsel i))

theorem y_mul_le (i : ι) : (S.t i + 1) * S.y i ≤ wt S.F (S.X i) := by
  rw [S.wt_X]
  have := sum_le_sum (fun j hj => S.jsel_min i j hj)
  rw [sum_const, card_range, smul_eq_mul] at this
  exact this

theorem y_eq_of_t0 (i : ι) (h0 : S.t i = 0) : (S.y i : ℤ) = S.x i := by
  have hj : S.jsel i = 0 := by have := S.jsel_mem i; rw [h0] at this; simpa using this
  unfold y x
  rw [S.wt_X, h0, hj]
  simp

theorem y_le (i : ι) : S.y i + 1 ≤ S.k := S.wt_piece_le i _

/-- Items coloured after Claim 4.9: everything except the pieces `Y_i`, `i ∉ J`. -/
noncomputable def done3 (J : Finset ι) : Finset α :=
  univ.filter (fun v => v ∈ S.P' ∨ S.cls v ∈ J ∨ S.π v ≠ S.jsel (S.cls v))

theorem done2_sub_done3 (J : Finset ι) : S.done2 J ⊆ S.done3 J := by
  intro v hv
  simp only [done2, done3, mem_filter, mem_univ, true_and] at hv ⊢
  tauto

/-- **Claim 4.9**: colour the pieces `P_{i,j}`, `i ∉ J`, `j ≠ j_i`, with distinct colours. -/
theorem stage3 (J : Finset ι) (f : α → C) (hf : ValidPartial S.cls S.F S.D (S.done2 J) f)
    (hb : ∀ h, (partb_used S.cls (S.done2 J) f h).card ≤ S.b2 J h) (c0 : C)
    (hlist : ∀ i, i ∉ J → (partb_bad S.cls S.D (S.done2 J) f i).card + S.k +
      ∑ h ∈ univ \ J, S.t h ≤ Fintype.card C + 1) :
    ∃ g : α → C, ValidPartial S.cls S.F S.D (S.done3 J) g ∧
      ∀ h, (partb_used S.cls (S.done3 J) g h).card ≤ pval S.k S.F S.cls h := by
  set K : Finset (Σ _ : ι, ℕ) :=
    (univ \ J).sigma (fun i => (range (S.t i + 1)).erase (S.jsel i)) with hKdef
  have hK : K.card = ∑ h ∈ univ \ J, S.t h := by
    rw [hKdef, card_sigma]
    apply sum_congr rfl
    intro i _
    rw [card_erase_of_mem (S.jsel_mem i), card_range]
    omega
  set Λ : (Σ _ : ι, ℕ) → Finset C := fun ij =>
    univ \ (partb_bad S.cls S.D (S.done2 J) f ij.1 ∪ (S.piece ij.1 ij.2).biUnion S.F) with hΛ
  obtain ⟨g', hg'Λ, hg'inj⟩ := partb_hall K Λ c0 (by
    intro A hA hne
    obtain ⟨ij, hij⟩ := hne
    refine ⟨ij, hij, ?_⟩
    have hijK := hA hij
    rw [hKdef, mem_sigma] at hijK
    have hiJ : ij.1 ∉ J := by simpa using hijK.1
    have h1 := card_compl_union (partb_bad S.cls S.D (S.done2 J) f ij.1)
      ((S.piece ij.1 ij.2).biUnion S.F)
    have h2 := S.card_biUnion_F_le (S.piece ij.1 ij.2)
    have h3 := S.wt_piece_le ij.1 ij.2
    have h4 := hlist ij.1 hiJ
    have h5 := card_le_card hA
    simp only [hΛ]
    omega)
  set g : α → C := fun v => if v ∈ S.done2 J then f v else g' ⟨S.cls v, S.π v⟩ with hg
  have hfg : ∀ v ∈ S.done2 J, g v = f v := fun v hv => by simp [hg, hv]
  have hnewK : ∀ v ∈ S.done3 J, v ∉ S.done2 J →
      v ∉ S.P' ∧ S.cls v ∉ J ∧ (⟨S.cls v, S.π v⟩ : Σ _ : ι, ℕ) ∈ K := by
    intro v hv hvD
    simp only [done2, done3, mem_filter, mem_univ, true_and, not_or] at hv hvD
    have hπ := S.π_le hvD.1
    refine ⟨hvD.1, hvD.2, ?_⟩
    rw [hKdef, mem_sigma]
    refine ⟨by simpa using hvD.2, mem_erase.2 ⟨?_, mem_range.2 (by show S.π v < S.t (S.cls v) + 1; omega)⟩⟩
    rcases hv with h | h | h
    · exact absurd h hvD.1
    · exact absurd h hvD.2
    · exact h
  have e : S.done3 J = S.done2 J ∪ S.done3 J := (union_eq_right.2 (S.done2_sub_done3 J)).symm
  refine ⟨g, ?_, ?_⟩
  · rw [e]
    refine partb_extend S.cls S.F S.D (f := f) (g := g) hf hfg ?_ ?_
    · intro v hv hvD
      obtain ⟨hvP, -, hvK⟩ := hnewK v hv hvD
      have hgv : g v = g' ⟨S.cls v, S.π v⟩ := by simp [hg, hvD]
      have hm := hg'Λ _ hvK
      rw [hgv]
      simp only [hΛ, mem_sdiff, mem_univ, true_and, mem_union, not_or, mem_biUnion,
        not_exists, not_and] at hm
      exact ⟨fun hc => hm.2 v (S.mem_piece.2 ⟨hvP, rfl, rfl⟩) hc, hm.1⟩
    · intro u hu v hv huD hvD huv heq
      obtain ⟨-, -, huK⟩ := hnewK u hu huD
      obtain ⟨-, -, hvK⟩ := hnewK v hv hvD
      have hgu : g u = g' ⟨S.cls u, S.π u⟩ := by simp [hg, huD]
      have hgv : g v = g' ⟨S.cls v, S.π v⟩ := by simp [hg, hvD]
      rw [hgu, hgv] at heq
      have := hg'inj _ huK _ hvK heq
      exact huv (congrArg Sigma.fst this)
  · intro h
    rw [e]
    refine (partb_used_union_card S.cls (f := f) (g := g) hfg h).trans ?_
    have hbh := hb h
    rw [S.pval_eq h]
    by_cases hhJ : h ∈ J
    · have e1 : S.b2 J h = S.q h + S.t h := by simp [b2, hhJ]
      have : ((S.done3 J \ S.done2 J).filter (fun v => S.cls v = h)) = ∅ := by
        ext v
        simp only [mem_filter, mem_sdiff, notMem_empty, iff_false, not_and]
        rintro ⟨hv, hvD⟩ hvh
        exact (hnewK v hv hvD).2.1 (hvh ▸ hhJ)
      rw [this, image_empty, card_empty, add_zero]
      omega
    · have e1 : S.b2 J h = S.q h := by simp [b2, hhJ]
      have : (((S.done3 J \ S.done2 J).filter (fun v => S.cls v = h)).image g).card ≤ S.t h := by
        calc _ ≤ (((range (S.t h + 1)).erase (S.jsel h)).image
                (fun j => g' ⟨h, j⟩)).card := by
              apply card_le_card
              intro c hc
              simp only [mem_image, mem_filter, mem_sdiff] at hc
              obtain ⟨v, ⟨⟨hv, hvD⟩, hvh⟩, rfl⟩ := hc
              obtain ⟨-, -, hvK⟩ := hnewK v hv hvD
              rw [hKdef, mem_sigma] at hvK
              have hgv : g v = g' ⟨S.cls v, S.π v⟩ := by simp [hg, hvD]
              rw [hgv, mem_image]
              refine ⟨S.π v, ?_, by rw [hvh]⟩
              have := hvK.2
              rw [hvh] at this
              exact this
          _ ≤ ((range (S.t h + 1)).erase (S.jsel h)).card := card_image_le
          _ = S.t h := by rw [card_erase_of_mem (S.jsel_mem h), card_range]; omega
      omega

/-- The final step: colour each remaining piece `Y_i` (`i ∉ J`) with a distinct colour from
`Λ_i`, given Hall's condition. -/
theorem final (J : Finset ι) (g : α → C) (hg : ValidPartial S.cls S.F S.D (S.done3 J) g)
    (c0 : C)
    (hH : ∀ A ⊆ univ \ J, A.Nonempty → ∃ i ∈ A, A.card ≤
      (univ \ (partb_bad S.cls S.D (S.done3 J) g i ∪
        (S.piece i (S.jsel i)).biUnion S.F)).card) :
    ∃ f : α → C, ValidPartial S.cls S.F S.D univ f := by
  obtain ⟨g', hg'Λ, hg'inj⟩ := partb_hall (univ \ J) (fun i => univ \
    (partb_bad S.cls S.D (S.done3 J) g i ∪ (S.piece i (S.jsel i)).biUnion S.F)) c0 hH
  set f : α → C := fun v => if v ∈ S.done3 J then g v else g' (S.cls v) with hf
  have hfg : ∀ v ∈ S.done3 J, f v = g v := fun v hv => by simp [hf, hv]
  have hnew : ∀ v, v ∉ S.done3 J → v ∉ S.P' ∧ S.cls v ∉ J ∧ S.π v = S.jsel (S.cls v) := by
    intro v hv
    simp only [done3, mem_filter, mem_univ, true_and, not_or, not_not] at hv
    exact hv
  refine ⟨f, ?_⟩
  have e : (univ : Finset α) = S.done3 J ∪ univ := by ext; simp
  rw [e]
  refine partb_extend S.cls S.F S.D (f := g) (g := f) hg hfg ?_ ?_
  · intro v _ hvD
    obtain ⟨hvP, hvJ, hvj⟩ := hnew v hvD
    have hfv : f v = g' (S.cls v) := by simp [hf, hvD]
    have hm := hg'Λ (S.cls v) (by simpa using hvJ)
    rw [hfv]
    simp only [mem_sdiff, mem_univ, true_and, mem_union, not_or, mem_biUnion,
      not_exists, not_and] at hm
    exact ⟨fun hc => hm.2 v (S.mem_piece.2 ⟨hvP, rfl, hvj⟩) hc, hm.1⟩
  · intro u _ v _ huD hvD huv heq
    have hfu : f u = g' (S.cls u) := by simp [hf, huD]
    have hfv : f v = g' (S.cls v) := by simp [hf, hvD]
    rw [hfu, hfv] at heq
    exact huv (hg'inj _ (by simpa using (hnew u huD).2.1) _
      (by simpa using (hnew v hvD).2.1) heq)

end PBData

/-! ## Assembly -/

namespace PBData

variable {C ι α : Type*} [Fintype C] [DecidableEq C] [Fintype ι] [DecidableEq ι]
  [Fintype α] [DecidableEq α] (S : PBData C ι α)

theorem σp_eq : (S.σ : ℤ) + S.p = 2 * S.k - S.tp := by unfold tp; ring

theorem sum_b2 (J : Finset ι) :
    ∑ h, S.b2 J h + ∑ h ∈ univ \ J, S.t h = S.p := by
  unfold b2 p
  rw [sum_add_distrib, sum_ite_mem, univ_inter, add_assoc, add_comm (∑ h ∈ J, S.t h),
    sum_sdiff (subset_univ J), ← sum_add_distrib]
  exact sum_congr rfl (fun i _ => (S.pval_eq i).symm)

/-- **Lemma 4.1, abstract form**, for the data after Lemma 4.5. -/
theorem main (hι : Fintype.card ι + 2 * S.k ≤ Fintype.card C + 2) :
    ∃ f : α → C, ValidPartial S.cls S.F S.D univ f := by
  have hN3 := S.card_ge
  have hk := S.hk
  have htp := S.tp_pos
  have hσp := S.σp_eq
  have c0 : C := by
    have : 0 < Fintype.card C := by omega
    exact Classical.choice (Fintype.card_pos_iff.1 this)
  set N := Fintype.card C with hN
  obtain ⟨J, ⟨f2, hf2, hb2⟩, hmax⟩ := S.exists_I2
  set I := univ \ J with hI
  set s1 := ∑ h ∈ I, S.t h with hs1
  -- (5): the bound on `Bad_i` at stage 2
  have hbad2 : ∀ i, i ∉ J → ((partb_bad S.cls S.D (S.done2 J) f2 i).card : ℤ) +
      (S.D i).card + S.q i + s1 + S.tp ≤ 2 * S.k := by
    intro i hiJ
    have h1 := partb_bad_card S.cls S.D (S.done2 J) f2 (S.b2 J) hb2 i
    have e1 : S.b2 J i = S.q i := by simp [b2, hiJ]
    have h2 := S.sum_b2 J
    rw [e1] at h1
    have h1' : ((partb_bad S.cls S.D (S.done2 J) f2 i).card : ℤ) + (S.D i).card + S.q i ≤
        S.σ + ∑ h, (S.b2 J h : ℤ) := by unfold σ; exact_mod_cast h1
    have h2' : ∑ h, (S.b2 J h : ℤ) + s1 = S.p := by rw [hs1]; exact_mod_cast h2
    linarith
  -- Claim 4.8
  have h48 : ∀ i ∈ I, (S.t i : ℤ) * (N - 3 * S.k + S.tp + s1 + (S.D i).card + S.q i) ≤ S.x i := by
    intro i hi
    have hiJ : i ∉ J := by simpa [hI] using hi
    have hb := hbad2 i hiJ
    have hBk : (partb_bad S.cls S.D (S.done2 J) f2 i).card + S.k ≤ N := by
      have : ((partb_bad S.cls S.D (S.done2 J) f2 i).card : ℤ) + S.k ≤ N := by
        have : (3 * S.k : ℤ) ≤ N := by exact_mod_cast hN3
        linarith [(Nat.cast_nonneg (S.D i).card : (0 : ℤ) ≤ _),
          (Nat.cast_nonneg (S.q i) : (0 : ℤ) ≤ _), (Nat.cast_nonneg s1 : (0 : ℤ) ≤ _)]
      exact_mod_cast this
    have hge : (S.t i : ℤ) *
        ((N : ℤ) - S.k - (partb_bad S.cls S.D (S.done2 J) f2 i).card) ≤ S.x i := by
      by_contra hcon
      push Not at hcon
      have hQ := S.claim48 J f2 hf2 hb2 i hiJ hBk hcon
      have := hmax _ hQ
      rw [card_insert_of_notMem hiJ] at this
      omega
    refine le_trans ?_ hge
    apply mul_le_mul_of_nonneg_left _ (Nat.cast_nonneg _)
    linarith
  -- Claim 4.9
  obtain ⟨g3, hg3, hb3⟩ := S.stage3 J f2 hf2 hb2 c0 (by
    intro i hiJ
    have hb := hbad2 i hiJ
    have : ((partb_bad S.cls S.D (S.done2 J) f2 i).card : ℤ) + S.k + s1 ≤ N + 1 := by
      have : (3 * S.k : ℤ) ≤ N := by exact_mod_cast hN3
      linarith [(Nat.cast_nonneg (S.D i).card : (0 : ℤ) ≤ _),
        (Nat.cast_nonneg (S.q i) : (0 : ℤ) ≤ _)]
    rw [← hs1]
    exact_mod_cast this)
  -- (6)/(7) and the end game
  apply S.final J g3 hg3 c0
  intro A hA hne
  have harith := partb_hall_arith I (N : ℤ) (S.k : ℤ) S.tp (s1 : ℤ) S.x (fun i => (S.y i : ℤ))
    (fun i => (S.t i : ℤ)) (fun i => ((S.D i).card : ℤ)) (fun i => (pval S.k S.F S.cls i : ℤ))
    (fun i => (S.q i : ℤ)) (by exact_mod_cast hk) (by have := S.h49; exact_mod_cast this)
    (by exact_mod_cast hι) htp
    (by
      have e1 : ∑ i, ((S.D i).card : ℤ) = S.σ := by unfold σ; push_cast; rfl
      have e2 : ∑ i, (pval S.k S.F S.cls i : ℤ) = S.p := by unfold p; push_cast; rfl
      rw [e1, e2]; exact hσp)
    (fun i => Nat.cast_nonneg _) (fun i => Nat.cast_nonneg _) (fun i => Nat.cast_nonneg _)
    (fun i => by exact_mod_cast S.pval_eq i)
    (by rw [hs1]; push_cast; rfl)
    (fun i _ => S.x_le i)
    (fun i _ => by
      have h1 := S.y_mul_le i
      have h2 : ((S.t i + 1) * S.y i : ℕ) ≤ (wt S.F (S.X i) : ℤ) := by exact_mod_cast h1
      simp only [x]
      push_cast at h2 ⊢
      linarith)
    (fun i _ h0 => S.y_eq_of_t0 i (by exact_mod_cast h0))
    h48 (S.sum_x_lt I)
  obtain ⟨i, hiA, hle⟩ := harith A hA hne
  refine ⟨i, hiA, ?_⟩
  have h1 := card_compl_union (partb_bad S.cls S.D (S.done3 J) g3 i)
    ((S.piece i (S.jsel i)).biUnion S.F)
  have h2 := S.card_biUnion_F_le (S.piece i (S.jsel i))
  have h3 := partb_bad_card S.cls S.D (S.done3 J) g3 (fun h => pval S.k S.F S.cls h) hb3 i
  have h3' : ((partb_bad S.cls S.D (S.done3 J) g3 i).card : ℤ) + (S.D i).card +
      pval S.k S.F S.cls i ≤ S.σ + S.p := by unfold σ p; exact_mod_cast h3
  have h1' : (N : ℤ) ≤ ((univ \ (partb_bad S.cls S.D (S.done3 J) g3 i ∪
      (S.piece i (S.jsel i)).biUnion S.F)).card : ℤ) +
      (partb_bad S.cls S.D (S.done3 J) g3 i).card + S.y i := by
    unfold y; exact_mod_cast (by omega : N ≤ _ + _ + wt S.F (S.piece i (S.jsel i)))
  have : (A.card : ℤ) ≤ ((univ \ (partb_bad S.cls S.D (S.done3 J) g3 i ∪
      (S.piece i (S.jsel i)).biUnion S.F)).card : ℤ) := by linarith
  exact_mod_cast this

end PBData

/-- **Part B**: the abstract Lemma 4.1 from the abstract Lemma 4.5. -/
theorem abstractL41_of_lemma45 (h45 : Lemma45.{u}) : AbstractL41.{u} := by
  intro C ι α _ _ _ _ _ _ k cls F D hk h49 hι hF hcost
  have h3k : 3 * k ≤ Fintype.card C + 1 := by omega
  obtain ⟨q, P', c1, π, hq, hwP', hc1, hc1inj, hused, hπ, hpiece⟩ :=
    h45 C ι α k cls F D hk h3k hF hcost
  let S : PBData C ι α := ⟨k, cls, F, D, q, P', c1, π, hk, h49, hF, hcost, hq, hwP', hc1,
    hc1inj, hused, hπ, hpiece⟩
  exact S.main hι

end HadwigerConstant.NGU


==> anc/lean/HadwigerConstant/NGU_blueprint.md <==
# Blueprint: Nguyen, *Highly connected subgraphs with large chromatic number* (arXiv:2206.00561v2)

Target: `HadwigerConstant.NguyenCor` (Skeleton.lean) via Nguyen's Theorem 1.2.
Lean skeleton: `HadwigerConstant/NGUDefs.lean` (namespace `HadwigerConstant.NGU`).

Notation. `k ≥ 1` integer; `C` a finite colour set, `N := |C|`. Graphs are finite simple.
`G[A]` induced subgraph. For a map `f`, `f(A) = {f(a) : a ∈ A}`.

**Which parts of the paper are needed.** Sections 2, 3 (Lemmas 3.1, 3.2), Lemma 4.1 with
Lemma 4.5 and §4.3, and the 3-line proof of Theorem 1.2. *Not needed*: §4.1 (Lemma 4.2,
Lemma 4.3, Proposition 4.4 — expository only; Lemma 4.3 is never used in the proof of
Lemma 4.1), Claim 4.6/4.7 machinery (fit/critical sequences, jumps, landmarks) — replaced
below by a much shorter proof of Lemma 4.5 (§4.2), §5 (remarks).

---------------------------------------------------------------------------------------

## 0. Gaps / corrections found

1. **(real gap, easy fix) `x_i ≥ 0` is unjustified in §4.3.** The paper writes "Then
   `0 ≤ x_i < k`" for `x_i := w(X_i) - t_i k`, but (as the paper itself remarks in the first
   paragraph of §4.3) `w(P_i \ P'_i) < t_i k` can happen, i.e. `x_i < 0` is possible (the
   construction only gives `w(P'_i) ≥ q_i k`, and `w(P'_i)` may exceed `(q_i+1)k`).
   Nonnegativity is used to drop terms from (4) in Claims 4.10–4.13. **Fix:** replace (4) by
   **(4') `Σ_{i∈I} x_i < k t'`**, proved using `w(P_i) ≥ k p_i` (definition of `p_i`) for
   `i ∈ I_2` and `w(P_i) ≥ k p_i + x_i` for `i ∈ I`. For `i ∈ I` we do have `x_i ≥ 0`:
   `i ∈ I_0` ⇒ `x_i = w(X_i) ≥ 0`; `i ∈ I_1` ⇒ `x_i ≥ t'` by Claim 4.8, whose proof for
   `i ∈ I_1` does not use the sign of `x_i`. Only `i ∈ I` ever needs (4). `x_i ≤ k-1-t_i`
   holds because `X_i` is a union of `t_i+1` pieces of weight `≤ k-1`.
2. **(gap in an estimate) Claim 4.13 with `s = s_1 - 1 = -1`** (i.e. `I_1 = ∅`): the
   estimate `φ(k-1) < k-1+t'-(s/k)(t'+d')` can fail for `s = -1`. Fix: when `I_1 = ∅`, the
   argument of Claim 4.12 applies verbatim (Claim 4.12 only uses `t' ≤ d'` to get
   `x_i ≥ (t_i+1)t'` for `i ∈ I_1`). We organise the end of the proof as Case A
   (`x_i ≥ (t_i+1)t'` for all `i ∈ I_1`, includes `I_1 = ∅` and `t' ≤ d'`) / Case B.
3. (typo) Proof of Lemma 3.2 says "By Lemma 3.2, there is a good template" — means Lemma 3.1.
4. (typo) Proof of Thm 1.2: "Let `|C|` be a set of `χ(G)-1` colours" — means `C`.
5. (simplification, not a gap) Claim 4.12 states `x_i ≥ t_i(t_i+1)t'`; only
   `x_i ≥ (t_i+1)t'` is needed/true as used (`t_i(t'+d') ≥ 2 t_i t' ≥ (t_i+1)t'`).
6. (simplification) Lemma 4.5's proof (fit/critical sequences, ~2 pages) is replaced by a
   short induction (§4.2 below) giving the same conclusion.
7. (simplification) Inequality (8) (AM–GM, square roots, case `d' ≥ 4d`) is replaced by a
   polynomial identity (§4.10); proved in Lean as `NGU.ineq8`. All end-game estimates are
   integer inequalities: `NGU.greedy_bound`, `NGU.final_bound`, `NGU.greedy_bound_413`
   (all proved in `NGUDefs.lean`).
8. (formalisation) The paper "adds isolated vertices" to make `P_i`, `X_i` nonempty; not
   needed: empty pieces are allowed throughout (weight 0, colouring vacuous).
9. (formalisation) `I_2` may contain classes with `t_i = 0`; define `I := [χ] \ I_2`,
   `I_0 := {i ∈ I : t_i = 0}`, `I_1 := {i ∈ I : t_i ≥ 1}`. Nothing else changes.

No gap affects the statement of Theorem 1.2.

---------------------------------------------------------------------------------------

## 1. Definitions (paper §2) and Lean encoding

* **C-template** on `G[A]`: `T = (S, c, F)` with `S ⊆ A`, `c : S → C` proper on `G[S]`,
  `F : A \ S → 2^C`. Lean: `HadwigerLean.ChromaticTemplate V C` with `carrier = A`,
  `precolored = S`, `color = c` (total `V → C`), `forbidden = F` (total `V → Finset C`);
  properness of `c` is `T.ProperPrecoloring G`.
* **k-cost** `cost_k(T) = k|S| + Σ_{v∈A\S} |F(v)|`. Lean: `T.degree k`. For `B ⊆ A`,
  `T_B = (S∩B, c|, F|)` = `T.restrict B`; `cost(T_B) = T.degreeOn k B` (for `B ⊆ carrier`),
  additive on disjoint sets (`degreeOn_disjoint_add_le`), `degree_restrict_le`.
* **f respects T**: `f` proper `C`-colouring of `G[A]`, `f|_S = c`, `f(v) ∉ F(v)` for
  `v ∈ A\S`. Lean: `T.Extends G f`. "No respecting colouring" = `T.Obstructing G`.
* **T witnesses C-inextensibility of `G[A]`**: `cost_k(T) < 2k²`, `|F(v)| ≤ k` for all
  `v ∈ A\S`, no respecting colouring (and `c` proper). Lean: `NGU.NWitness G k T`.
  Consequence: `k|S| < 2k²` ⇒ `|S| ≤ 2k-1`.
* **Inextensible** `G[A]`: some witness exists. Lean: `NGU.Inext C G k A`.
  **Extensible** = not inextensible = every template on `G[A]` with proper precolouring,
  cost `< 2k²` and lists `≤ k` has a respecting colouring.
* **Good** template: witness with `|F(v)| ≤ k-1` for all `v ∈ A\S`. Lean: `NGU.Good`.
* **Minimally inextensible**: inextensible, all proper induced subgraphs extensible.
  Lean: `NGU.MinInext C G k A` (`∀ W ⊂ A, ¬ Inext C G k W`).
* Observation (§2): if `χ(G) = N+1 > 0` then `G` is `C`-inextensible, witnessed by the
  empty template (cost 0 < 2k²). Lean: `NGU.inext_univ` (PROVED).
* Every inextensible `G[A]` contains a minimally inextensible `G[W]`, `W ⊆ A`.
  Lean: `NGU.exists_minInext` (PROVED, strong induction on finsets).

## 2. Lemma 3.1 (good templates)

**Lemma 3.1.** `N ≥ 3k-1`, `G[A]` inextensible ⇒ there is a good template on `G[A]`.
Lean: `NGU.Lemma31`.

Proof. Choose a witness `T = (S,c,F)` with `|S|` maximum (finite: `|S| ≤ |A|`; pattern:
`HadwigerLean.exists_maximal_precoloring`). Suppose `v ∈ A\S` with `|F(v)| = k` (lists are
`≤ k`, so "not good" means `= k`, i.e. `≥ k`).
1. `2k² - k|S| > cost(T) - k|S| ≥ |F(v)| = k` ⇒ `k(2k - |S|) > k` ⇒ `|S| ≤ 2k-2`.
2. `|C \ (c(S) ∪ F(v))| ≥ N - |S| - |F(v)| ≥ (3k-1) - (2k-2) - k = 1`; pick `γ` there.
3. `T' := T.precolor v γ` (`S' = S ∪ {v}`, `c'(v) = γ`, `F'(v) = ∅`).
   `cost(T') = cost(T) + k - |F(v)| = cost(T) < 2k²`; lists unchanged elsewhere;
   `c'` proper on `S'` since `γ ∉ c(S)`; obstructing by `precolor_obstructing` (needs
   `γ ∉ F(v)`). So `T'` is a witness with `|S'| > |S|`: contradiction.
(HadwigerLean's `precolor_admissible` is for GN constants; reprove the cost identity:
`degree(T') = k(|S|+1) + Σ_{A\S} |F| - |F(v)|`.)

## 3. Lemma 3.2 (connectivity, size)

**Lemma 3.2.** `N ≥ 3k-1` ⇒ every minimally inextensible `G[A]` has `|A| > N-k+1`
(Lean: `N + 2 ≤ |A| + k`) and is `(k+1)`-connected. Lean: `NGU.Lemma32`.

Proof. Let `T = (S,c,F)` be good on `G[A]` (Lemma 3.1).

**Claim 3.3.** Every `u ∈ S` has `≥ k+1` neighbours in `A \ S`.
Let `M = N(u) ∩ (A\S)`. Template `T'` on `G[A - u]`: `S' = S - u`, `c' = c`,
`F'(v) = F(v) ∪ {c(u)}` for `v ∈ M`, `F'(v) = F(v)` otherwise. Lists: `|F'(v)| ≤ |F(v)|+1 ≤ k`
(goodness). `cost(T') ≤ k(|S|-1) + Σ_{A\S}|F| + |M| = cost(T) + |M| - k`. If `|M| ≤ k`:
`cost(T') < 2k²`, `c'` proper, so by minimality (`A - u ⊂ A` extensible) `T'` has a
respecting colouring `f'`; set `f(u) = c(u)`, `f = f'` elsewhere: proper (neighbours of `u` in
`S` have colours `≠ c(u)` by properness of `c`; neighbours in `A\S` are in `M` and avoid
`c(u) ∈ F'`), respects `T`. Contradiction.

**Claim 3.4.** Every `v ∈ A\S` has `≥ N-k+1` neighbours in `G[A]`.
`T_{A-v}` (restrict) has cost `≤ cost(T)`, lists `≤ k`, proper ⇒ respecting colouring `c'`
of `G[A-v]`. If `deg(v) ≤ N-k`: `|c'(N(v)) ∪ F(v)| ≤ (N-k) + (k-1) < N`, so a colour is
free for `v`: respecting colouring of `G[A]`. Contradiction.

**Size.** `A \ S ≠ ∅`: if `A = ∅` then `S = ∅` and any constant map (C nonempty since
`N ≥ 3k-1 ≥ 2`) respects `T`; if `∅ ≠ A ⊆ S` then Claim 3.3 fails. Take `v ∈ A\S`: by
Claim 3.4, `|A| ≥ deg(v) + 1 ≥ N-k+2`. Also `N-k+2 ≥ 2k+1 > k+1` (order condition of
`VertexConnected _ (k+1)`).

**Connectivity.** Use `HadwigerLean.vertexConnected_of_no_small_separation G A (k+1)`:
given `A = X ∪ Y ∪ Z`, `|X| ≤ k`, `Y, Z ≠ ∅`, `Z ∩ (X∪Y) = ∅`, `Y ∩ (X∪Z) = ∅`, no
`Y`–`Z` edges, derive `False`.
1. `cost(T_Y) + cost(T_Z) ≤ cost(T) < 2k²` ⇒ one is `< k²`; by symmetry `cost(T_Z) < k²`
   (prove a one-sided lemma, apply it twice with `Y,Z` swapped).
2. `Z ⊄ S`: else pick `z ∈ Z ⊆ S`; its neighbours in `A` lie in `X ∪ Z` (no `Y`–`Z`
   edges), those outside `S` lie in `X`; Claim 3.3 gives `≥ k+1` of them, but `|X| ≤ k`.
3. `D := X ∪ Y ∪ (S ∩ Z) ⊊ A` (misses a vertex of `Z \ S`). `T.restrict D` has proper
   precolouring, cost `≤ cost(T)`, lists `≤ k` ⇒ (minimality) respecting colouring `c'` of
   `G[D]`; in particular `c' = c` on `S ∩ D ⊇ S ∩ Z`, `c'` proper on `D`.
4. `T''` on `G[X ∪ Z]` (`X ∪ Z ⊊ A` as `Y ≠ ∅`): precoloured `X ∪ (S ∩ Z)`, colour `c'`,
   forbidden `F` on `Z \ S`. Proper precolouring (subset of `D`). Cost
   `= k|X ∪ (S∩Z)| + Σ_{Z\S}|F| ≤ k|X| + cost(T_Z) < k² + k² = 2k²`; lists `≤ k`.
   Minimality ⇒ respecting colouring `c'''` of `G[X ∪ Z]`.
5. `c'` extends `T.restrict (X ∪ Y)`, `c'''` extends `T.restrict (X ∪ Z)` (on `S ∩ X`,
   `c''' = c' = c`; on `X \ S`, `c''' = c' ∉ F`), and `c' = c'''` on `X`.
   `HadwigerLean.ChromaticTemplate.glue_extensions` ⇒ `T` extends. Contradiction. ∎

Lean API to reuse: `ChromaticTemplate.restrict`, `degree_restrict_le`, `degreeOn`,
`degreeOn_disjoint_add_le`, `precolor`, `precolor_obstructing`, `glue_extensions`,
`firstSide_extends_restrict`-style restriction lemmas, `partition_of_disconnected_delete`,
`vertexConnected_of_no_small_separation` (all in
`HadwigerLean/Graph/ChromaticConnectivity/{Template,Theorem}.lean`).

---------------------------------------------------------------------------------------

## 4. Lemma 4.1 (chromatic number)

**Lemma 4.1.** If `N ≥ (3+1/16)k - 1` (Lean: `49k ≤ 16(N+1)`), every inextensible `G[A]`
has `χ(G[A]) ≥ N - 2k + 3`. Lean: `NGU.GraphLemma41`.

Arithmetic facts from `49k ≤ 16(N+1)`, `k ≥ 1`: `N ≥ 3k` (since `16N ≥ 49k-16 > 48k-16`);
`d := N - 3k + 1 ≥ 1` and `16d ≥ k`.

### 4.0 Reduction to an abstract colouring problem (Part A)

Let `T = (S,c,F)` be good on `G[A]` (Lemma 3.1) and suppose `m := χ(G[A]) ≤ N - 2k + 2`.
Fix a proper colouring `col : A → [m]` (`HadwigerLean.colorable_chromatic`), classes
`S_i = col⁻¹(i)` (stable). Abstract data (`NGU.AbstractL41`):
* classes `ι = Fin m`; items `α = {v // v ∈ A \ S}`, `cls v = col v`, `F v` = forbidden list;
* `D_i := c(S ∩ S_i)` (`(S.filter (col · = i)).image c`), so `Σ_i |D_i| ≤ |S|`;
* hypotheses: `|F v| ≤ k-1` (good), `k Σ|D_i| + Σ_v |F v| ≤ cost(T) < 2k²`,
  `|ι| + 2k ≤ N + 2`.
`AbstractL41` gives `f : α → C` with `ValidPartial cls F D univ f`:
(V1) `f v ∉ F v`; (V2) `f v ∉ D_h` for `h ≠ cls v`; (V3) `cls u ≠ cls v ⇒ f u ≠ f v`.
Glue `g := c` on `S`, `f` on `A \ S`. Proper on `G[A]`: `S`–`S` edges by `c` proper;
`u ∈ S`, `v ∈ A\S` adjacent ⇒ `col u ≠ col v` ⇒ `c(u) ∈ D_{col u}`, `f v ∉ D_{col u}` (V2);
`u, v ∈ A\S` adjacent ⇒ `col u ≠ col v` ⇒ (V3). Respects `T` by (V1). Contradiction with
obstruction. Hence `χ(G[A]) ≥ N - 2k + 3`.

So Lemma 4.1 ⇐ Lemma 3.1 + `AbstractL41`. The rest of §4 proves `AbstractL41`; everything
is in terms of the abstract data. Write `P_i := classSet cls i`, `w(P) := Σ_{v∈P}|F v|`
(`NGU.wt`), `σ := Σ_i |D_i|`, `p_i := ⌊w(P_i)/k⌋` (`NGU.pval`), `p := Σ p_i`,
`t := 2k - σ`, `t' := t - p`. Integer arithmetic (ℤ) recommended from here on.

**A partial colouring** is `(Done, f)` with `ValidPartial cls F D Done f`. For a class
`i`, the colours an item of class `i` must avoid (besides its own list) are
`Bad_i(Done,f) := ⋃_{h≠i} D_h ∪ f(Done \ P_i)`. Extending a valid partial colouring by
colouring new items of class `i` with colours `∉ Bad_i ∪ F(v)`, and items of different new
classes with different colours, keeps it valid. Final goal: `Done = univ`.

**(1)** `Σ_i w(P_i) = Σ_v |F v| < 2k² - kσ = k t`.
**(2)** `k p ≤ Σ_i w(P_i) < k t` ⇒ `p ≤ t - 1`, i.e. `σ + p ≤ 2k - 1`, `t' ≥ 1`.

### 4.1 Lemma 4.5 (abstract form `NGU.Lemma45`)

**Lemma 4.5.** If `N ≥ 3k-1` there are `q_i ≤ p_i`, a set `P'` of items and `c1`, and a
labelling `π` such that, with `P'_i := P' ∩ P_i`, `X_i := P_i \ P'`, `t_i := p_i - q_i`:
* `w(P'_i) ≥ k q_i`;
* `c1` on `P'` is valid and avoids **all** `D_h` (fresh colours), `|c1(P'_i)| ≤ q_i`;
* `π v ≤ t_i` for `v ∈ X_i`, and each piece `P_{i,j} := {v ∈ X_i : π v = j}` has
  `w(P_{i,j}) ≤ k-1` (`j = 0..t_i`; pieces may be empty).

### 4.2 Proof of Lemma 4.5 (new short proof replacing Claims 4.6–4.7)

**Single-class lemma (L).** Let `L ⊆ C`, `|L| ≥ k ≥ 1`, `P` a finite set of items with
`|F v| ≤ k-1`, `p := ⌊w(P)/k⌋`. Then there are `q ≤ p`, `P' ⊆ P`, `g`, `π` with
`w(P') ≥ kq`; `g(v) ∈ L \ F(v)` for `v ∈ P'`; `|g(P')| ≤ q`; `π v ≤ p - q` on `P \ P'`;
every fibre `{v ∈ P\P' : π v = j}` has weight `≤ k-1`.

Proof by strong induction on `|P|`. Among labellings `π` of `P` whose fibres all have weight
`≤ k-1`, choose one with the minimum number `m` of nonempty fibres ("pieces" `Q_1..Q_m`;
singletons show such labellings exist since `|F v| ≤ k-1`). Minimality ⇒ any two distinct
pieces have `w(Q_a) + w(Q_b) ≥ k` (else merge them).
* If `m ≤ p + 1`: take `q = 0`, `P' = ∅`, relabel the pieces by `0..m-1 ⊆ 0..p`.
* If `m ≥ p + 2`: put `Λ_a := L \ F(Q_a)` (`F(Q) := ⋃_{v∈Q} F v`, `|F(Q)| ≤ w(Q)`).
  `Σ_a |Λ_a| ≥ m|L| - w(P) > m|L| - (p+1)k ≥ m|L| - (m-1)|L| = |L|` (using `w(P) < (p+1)k`,
  `p+1 ≤ m-1`, `k ≤ |L|`). As all `Λ_a ⊆ L`, they are not pairwise disjoint: there are
  `a ≠ b` and `γ ∈ Λ_a ∩ Λ_b`. Let `R := Q_a ∪ Q_b`; `w(R) ≥ k ≥ 1` (so `R ≠ ∅`), `γ ∈ L`,
  `γ ∉ F v` for all `v ∈ R`. Apply induction to `P \ R`: `q', P'', g', π'` with
  `p' := ⌊w(P\R)/k⌋ ≤ ⌊(w(P)-k)/k⌋ = p - 1`. Output `q := q'+1 ≤ p' + 1 ≤ p`,
  `P' := P'' ∪ R`, `g := g'` on `P''`, `γ` on `R`, `π := π'`. Checks:
  `w(P') = w(P'') + w(R) ≥ kq' + k = kq`; `|g(P')| ≤ |g'(P'')| + 1 ≤ q`;
  `P \ P' = (P\R) \ P''`; `π v ≤ p' - q' ≤ p - 1 - q' = p - q`. ∎

**Iteration over classes.** Process the classes one at a time (`Finset.induction` over a set
`K` of processed classes, or over `Finset.univ.toList`), maintaining a valid `c1` on
`P'_K := ⋃_{i∈K} P'_i` with fresh colours (avoiding `⋃_h D_h`), `|c1(P'_i)| ≤ q_i`.
For a new class `i` apply (L) to `P_i` with
`L_i := C \ (⋃_h D_h ∪ c1(P'_K))`:
`|L_i| ≥ N - σ - Σ_{h∈K} q_h ≥ N - σ - p ≥ N - (2k-1) ≥ k` (by (2) and `N ≥ 3k-1`).
New colours lie in `L_i`, so they avoid all `D_h` and all colours of other classes:
validity is preserved. ∎

### 4.3 Setup after Lemma 4.5 (paper §4.3, start)

`q := Σ q_i`, `t_i = p_i - q_i`, `Σ_i t_i = p - q`.
`x_i := w(X_i) - t_i k` (ℤ). Facts: `w(X_i) = Σ_{j≤t_i} w(P_{i,j}) ≤ (t_i+1)(k-1)` ⇒
`x_i ≤ k - 1 - t_i ≤ k-1`; `w(P_i) = w(P'_i) + w(X_i) ≥ k p_i + x_i`.

**(3)** For every `i`: `|Bad_i(P', c1)| ≤ |⋃_{h≠i} D_h| + Σ_{h≠i}|c1(P'_h)| ≤ σ - |D_i| + q - q_i`.

**I_2.** Property `Q(J)` (for `J ⊆ ι`): there is `f` with `f = c1` on `P'`,
`ValidPartial (P' ∪ ⋃_{i∈J} X_i) f`, and `|f(⋃_{i∈J} X_i)| ≤ Σ_{i∈J} t_i`. `Q(∅)` holds
(`f = c1`). Let `I_2` be a `J` with `Q(J)` of **maximum cardinality**, `c2` its colouring,
`Done2 := P' ∪ ⋃_{I_2} X_i`. `I := ι \ I_2`, `I_0 := {i∈I : t_i = 0}`,
`I_1 := {i∈I : t_i ≥ 1}`, `s_1 := Σ_{I_1} t_i`, `s_2 := Σ_{I_2} t_i`; `s_1 + s_2 = p - q`.

**(4')** `Σ_{i∈I} x_i < k t'`. Proof: `k t > Σ_i w(P_i) ≥ Σ_{I_2} k p_i + Σ_{I}(k p_i + x_i)
= k p + Σ_I x_i`. **[Gap 1 fix.]**

**(5)** For `i ∈ I`: `|Bad_i(Done2,c2)| ≤ (σ - |D_i| + q - q_i) + s_2
= 2k - t' - s_1 - |D_i| - q_i` (using `σ = 2k - t' - p`, `s_2 = p - q - s_1`).

**Claim 4.8.** For `i ∈ I`: `x_i ≥ t_i (N - 3k + t' + s_1 + |D_i| + q_i)`.
Proof. `i ∈ I_0`: RHS = 0 ≤ `w(X_i)` = `x_i`. Let `i ∈ I_1` and suppose not. `B := Bad_i(Done2,c2)`,
`Λ_j := C \ (B ∪ F(P_{i,j}))`, `j = 0..t_i`. `|Λ_j| ≥ N - |B| - w(P_{i,j}) ≥ N - (2k-1) - (k-1)
≥ 1` (`|B| ≤ 2k-1` from (5) since `t' ≥ 1`). `Σ_j |Λ_j| ≥ (t_i+1)(N-|B|) - w(X_i)
= (N - |B|) + [t_i(N - |B| - k) - x_i] > N - |B| = |C \ B|` because
`N - |B| - k ≥ N - 3k + t' + s_1 + |D_i| + q_i` by (5) and the supposition. All `Λ_j ⊆ C\B`,
so two of them (`a ≠ b`) share a colour `γ`; colour `P_{i,a}, P_{i,b}` by `γ` and every other
`P_{i,j}` by any element of `Λ_j`: at most `t_i` colours, all `∉ B ∪ F(v)`. This extends `c2`
validly to `Done2 ∪ X_i` with `≤ s_2 + t_i` colours on `⋃_{I_2∪{i}} X`: `Q(I_2 ∪ {i})`,
contradicting maximality of `|I_2|`. ∎

**Y_i.** For `i ∈ I` choose `j_i ≤ t_i` minimising `w(P_{i,j})`; `Y_i := P_{i,j_i}`,
`y_i := w(Y_i)`. Then `(t_i+1) y_i ≤ w(X_i) = t_i k + x_i`, `0 ≤ y_i ≤ k-1`, and for
`i ∈ I_0`: `Y_i = X_i`, `y_i = x_i`.

**Claim 4.9.** Colour all pieces `P_{i,j}` (`i ∈ I_1`, `j ≤ t_i`, `j ≠ j_i`) — there are
`s_1` of them — with pairwise distinct colours, `P_{i,j}` getting a colour in
`Λ_{ij} := C \ (Bad_i(Done2,c2) ∪ F(P_{i,j}))`; `|Λ_{ij}| ≥ N - (2k - t' - s_1) - (k-1)
= (N - 3k + 1) + t' + s_1 ≥ s_1 + 1`. Hall (all lists ≥ number of pieces). Result: valid
`c3` on `Done3 := Done2 ∪ ⋃_{I_1}(X_i \ Y_i)`, with `|c3(X_i\Y_i)| ≤ t_i`.

**(6)** For `i ∈ I`: `|Bad_i(Done3,c3)| ≤ |Bad_i(Done2,c2)| + Σ_{h∈I_1, h≠i} t_h
≤ (2k - t' - s_1 - |D_i| - q_i) + (s_1 - t_i) = 2k - t' - |D_i| - p_i ≤ 2k - t'`.

**Final lists.** For `i ∈ I`: `Λ_i := C \ (Bad_i(Done3,c3) ∪ F(Y_i))`,
**(7)** `|Λ_i| ≥ N - 2k + t' + |D_i| + p_i - y_i ≥ N - 2k + t' - y_i = d + k - 1 + t' - y_i`.
An injective `g : I → C` with `g(i) ∈ Λ_i` finishes: colour `Y_i` by `g(i)`; the result is
valid on all items. By Hall (`Finset.all_card_le_biUnion_card_iff_existsInjective'`) it
suffices to show **Hall's condition** `|A| ≤ |⋃_{i∈A} Λ_i|` for all `A ⊆ I`.

From now on assume `|ι| ≤ N - 2k + 2`.

**Claim 4.10.** There is `J ⊆ I`, `I_1 ⊆ J`, `|J| ≤ N - 2k + 1`, `|Λ_i| ≥ |I|` for
`i ∈ I \ J`.
Proof. If `|I| ≤ N - 2k + 1` take `J = I`. Else `|I| ≥ N-2k+2 ≥ |ι| ≥ |I|`, so `I = ι`,
`I_2 = ∅`, `|ι| = N - 2k + 2 ≥ k + 1`. It suffices to find `i ∈ I_0` with
`|Λ_i| ≥ N - 2k + 2` (then `J = I \ {i}`). If not, for `i ∈ I_0`, by (7):
`x_i = y_i ≥ N - 2k + t' + |D_i| + p_i - |Λ_i| ≥ t' - 1 + |D_i| + p_i`. For `i ∈ I_1`,
Claim 4.8 with `N ≥ 3k-1`, `t_i ≥ 1`, `s_1 ≥ t_i`: `x_i ≥ t' - 1 + s_1 + |D_i| + q_i
≥ t' - 1 + |D_i| + p_i`. Summing over `I = ι`: `Σ x_i ≥ |ι|(t'-1) + σ + p
= |ι|(t'-1) + 2k - t' ≥ (k+1)(t'-1) + 2k - t' = k t' + k - 1 ≥ k t'`, contradicting (4'). ∎

Let `d := N - 3k + 1` (`≥ 1`, `16d ≥ k`), `d' := d + s_1 - 1` (`≥ 0`).
* For `i ∈ I_1`: `x_i ≥ t_i (t' + d')` (Claim 4.8, dropping `|D_i| + q_i ≥ 0`).
* `I' := {i ∈ J : x_i ≥ t'}`; `I_1 ⊆ I'` (`x_i ≥ t_i(t'+d') ≥ t'`).
* `x_i ≥ 0` for all `i ∈ I`.
* rank: for `i ∈ I'`, `r(i) := |{h ∈ I' : x_h ≥ x_i}| ≥ 1`;
  `r(i) x_i ≤ Σ_{h∈I', x_h ≥ x_i} x_h ≤ Σ_{h∈I} x_h < k t'` (by (4') and `x ≥ 0` on `I`).
* **Rank-Hall:** if `|Λ_i| ≥ r(i)` for all `i ∈ I'`, Hall's condition holds on subsets of
  `I'` (for `A ⊆ I'` nonempty, pick `i ∈ A` with minimal `x_i`; `A ⊆ {h ∈ I' : x_h ≥ x_i}`
  so `|A| ≤ r(i) ≤ |Λ_i| ≤ |⋃_A Λ|`).

**Hall on `I` from Hall on `I'` (end of Lemma 4.1).** Let `A ⊆ I`. If `A ⊄ J`, pick
`i ∈ A \ J`: `|Λ_i| ≥ |I| ≥ |A|`. If `A ⊆ J`, `A ⊄ I'`, pick `i ∈ A \ I'` (so `i ∈ I_0`,
`y_i = x_i ≤ t' - 1`): by (7) `|Λ_i| ≥ N - 2k + 1 ≥ |J| ≥ |A|`. If `A ⊆ I'`: Claim 4.11.

**Claim 4.11.** Hall's condition holds for all `A ⊆ I'`. Three cases.

**Case A** (`x_i ≥ (t_i+1)t'` for every `i ∈ I_1`; covers `I_1 = ∅` and `t' ≤ d'`, i.e.
Claim 4.12). Then `x_i ≥ (t_i+1)t'` for all `i ∈ I'`. For `i ∈ I'` apply `NGU.greedy_bound`
with `T = t_i+1`, `e = 0`, `r = r(i)`: hypotheses `T y_i ≤ (T-1)k + x_i`, `r x_i < k t'`,
`x_i > 0`, `(k - x_i)(T t' - x_i) ≤ 0` (as `x_i < k`, `T t' ≤ x_i`). So
`y_i + r(i) ≤ k + t' - 1`, and by (7) `|Λ_i| ≥ d + r(i) ≥ r(i)`. Rank-Hall. ∎

**Case B** (some `i_0 ∈ I_1` has `x_{i_0} < (t_{i_0}+1)t'`). Then `s_1 ≥ 1`; put
`s := s_1 - 1 ≥ 0`, so `d' = d + s`. Also `t' ≥ d' + 1` (else `x_{i_0} ≥ t_{i_0}(t'+d') ≥
2 t_{i_0} t' ≥ (t_{i_0}+1)t'`), hence `t' ≥ s_1 ≥ |I_1|`.

*Case B1* (negation of Claim 4.13): `k s ≤ k d + s (t' + d')`.
* `i ∈ I_1`: by (7), `|Λ_i| ≥ d + k - 1 + t' - (k-1) = d + t' ≥ |I_1|`.
* `I'' := I' \ I_1 ⊆ I_0` (`y_i = x_i`, `t' ≤ x_i ≤ k-1`); rank
  `r''(i) := |{h ∈ I'' : x_h ≥ x_i}|`; `r''(i) x_i ≤ Σ_{I''} x < k t' - Σ_{I_1} x
  ≤ k t' - s_1 (t' + d')` (by (4'), `x ≥ 0` on `I`, `x_h ≥ t_h(t'+d')` on `I_1`).
  `NGU.greedy_bound_413` ⇒ `x_i + r''(i) ≤ k + t' - s_1 + d - 1` ⇒ by (7)
  `|Λ_i| ≥ s_1 + r''(i) ≥ |I_1| + r''(i)`.
* Hall on `A ⊆ I'`: if `A ⊆ I_1`, any `i ∈ A` has `|Λ_i| ≥ |I_1| ≥ |A|`; else pick
  `i ∈ A ∩ I''` with minimal `x_i`: `|A| ≤ |I_1| + |A ∩ I''| ≤ |I_1| + r''(i) ≤ |Λ_i|`. ∎
  (This is the paper's Claim 4.13 argument; convexity of `φ` is replaced by concavity of
  `x ↦ (B+1-x)x` on `[t', k-1]`, see `greedy_bound_413`.)

*Case B2* (Claim 4.13 conclusion): `k s > k d + s(t' + d')`. With `u := t' + d'`,
`NGU.ineq8 k d s u` (needs `k ≤ 16d`, `s ≥ 0`) gives **(8)** `(k - u)(t' - d') ≤ 2 d u`.
For `i ∈ I'` show `(k - x_i)(T t' - x_i) ≤ T d x_i` with `T = t_i + 1`:
if `x_i ≥ T t'` the LHS is `≤ 0`; otherwise `i ∈ I_1` (members of `I' ∩ I_0` have
`x_i ≥ t' = T t'`), `T ≥ 2`, `x_i ≥ (T-1) u`, and `NGU.final_bound` applies (needs
`t' ≥ d' + 1`, `x_i < k`, (8)). Then `NGU.greedy_bound` with `e = d`:
`y_i + r(i) ≤ k + t' + d - 1`, so by (7) `|Λ_i| ≥ r(i)`. Rank-Hall. ∎

This proves `AbstractL41` (given `Lemma45`), hence Lemma 4.1. ∎

### 4.10 Inequality (8): polynomial proof (`NGU.ineq8`, PROVED)

Let `f(u) := (k-u)(u - 2d') - 2du = -u² + (k+2s)u - 2k(d+s)`, `a := k(s-d) - su > 0`
(Claim 4.13), `b := s(k+2s) - su - k(s-d)`. Identity (checked by `ring`):
`s² f(u) = k d (k(s-d) - 4s²) - a b`.
`16(4s² - k(s-d)) ≥ (8s-k)² ≥ 0` (uses `16d ≥ k`) so the first term is `≤ 0`;
`b ≥ (2s² - ks + 2kd) + a > 0` and `16(2s² - ks + 2kd) ≥ 2(4s-k)² ≥ 0`. Also `s ≥ 1`
(`s = 0` contradicts `0 > kd`). Hence `f(u) ≤ 0`. (No case split `d' ≥ 4d`, no AM–GM.)

### 4.11 The greedy inequalities (PROVED in `NGUDefs.lean`)
* `greedy_bound`: `T ≥ 1`, `T y ≤ (T-1)k + x`, `r x < k t'`, `x > 0`,
  `(k-x)(T t' - x) ≤ T e x` ⇒ `y + r ≤ k + t' + e - 1`. (Paper: identity
  `(tk+x)/(t+1) + kt'/x = k + t' + (k-x)((t+1)t'-x)/(x(t+1))`.)
* `final_bound`: `T ≥ 2`, `d, d' ≥ 0`, `t' ≥ d'+1`, `x ≥ (T-1)(t'+d')`, `x < k`, (8) ⇒
  `(k-x)(T t' - x) ≤ T d x`.
* `greedy_bound_413`: `s_1 ≥ 1`, `d ≥ 0`, `t' ≥ 1`, `t' ≤ x ≤ k-1`,
  `k(s_1-1) ≤ k d + (s_1-1)(t'+d')`, `r x < k t' - s_1(t'+d')` (`d' = d+s_1-1`) ⇒
  `x + r ≤ k + t' - s_1 + d - 1`.

---------------------------------------------------------------------------------------

## 5. Theorem 1.2 and the corollary

**Theorem 1.2** (`NGU.NguyenThm12`). `k ≥ 1`, `16 χ(G) ≥ 49k`. Let `N := χ(G) - 1`,
`C := Fin N`. `N ≥ 3k - 1 ≥ 2`. `G` is `C`-inextensible (`inext_univ`), so it has a
minimally inextensible `G[W]` (`exists_minInext`). Lemma 3.2: `G[W]` is `(k+1)`-connected
and `|W| > N - k + 1 = χ(G) - k`. Lemma 4.1 (`49k ≤ 16χ = 16(N+1)`):
`χ(G[W]) ≥ N - 2k + 3 = χ(G) - 2k + 2`. Lean: `thm12_of_lemmas : Lemma32 → GraphLemma41 →
NguyenThm12` (PROVED).

**NguyenCor** (paper Cor. 3.3). `k ≥ 2`, `⌈3.0625(k-1)⌉ ≤ χ(F)`. Then
`49(k-1) ≤ 16 χ(F)`; Theorem 1.2 with `k-1` gives `U` with `G[U]` `k`-connected and
`χ(F) + 2 ≤ χ(F[U]) + 2(k-1)`, so `χ(F) ≤ χ(F[U]) + 2k` (with slack 4). Lean:
`nguyenCor_of_thm12` (PROVED).

## 6. Dependency summary

```
NguyenCor ⇐ NguyenThm12 ⇐ Lemma32 + GraphLemma41                  [proved in NGUDefs]
Lemma32 ⇐ Lemma31 + (Claims 3.3, 3.4, separation gluing)           [Part A]
GraphLemma41 ⇐ Lemma31 + AbstractL41                               [Part A, §4.0]
Lemma45 (abstract)                                                  [Part A, §4.2]
AbstractL41 ⇐ Lemma45 + ineq8 + greedy_bound + final_bound
              + greedy_bound_413 + Hall                             [Part B, §4.3–4.11]
```


==> anc/lean/HadwigerConstant/P81Defs.lean <==
import HadwigerConstant.Skeleton
import HadwigerConstant.T52Defs
import HadwigerConstant.L44Defs
import HadwigerLean.Inseparability.Stages
import HadwigerLean.Bootstrap.Definitions
import HadwigerLean.Woven.ThreeChildGN
import Mathlib

/-!
# Proposition 8.1 (chromatic-inseparable graphs) — definitions and reductions

Paper: `LinearHadwigerConstant.tex`, Section 8, Proposition 8.1 (`prop:DP`).

* `Prop81` is the statement of Proposition 8.1, with both conclusions, and with
  the small-graph quantity `Γ` a real number bounding the chromatic number of every
  subgraph with at most `N_t` vertices.
* `Dagger` is the claim (†) of the proof.
* `NatDagger` is (†) with natural parameters `q = ⌊Γ⌋₊`, in the form proved by the
  stage induction, whose invariant `(∗)_T` is Norin–Steiner's
  `HadwigerLean.Inseparability.StageState`.
* `RawStep` (Steps 1–5 of the inductive step), `Lemma36` (knitting, Lemma 3.6),
  `NguyenInduced` (Corollary 3.3 for induced subgraphs on a vertex set) and
  `NumericsStep` (the numerical facts) are the interfaces between Part A and Part B.

Proved here: `prop81_of_dagger`, `dagger_of_natDagger`, `nguyenInduced_of_cor`,
`nguyen_threshold_le`, and the assembly `prop81_of_parts`.

The only external hypothesis is `NguyenCor` (Corollary 3.3, Skeleton.lean).
-/

namespace HadwigerConstant.P81

open HadwigerLean

universe u

/-! ## Constants -/

/-- `N_t = 24 τ M² t log² t` with `τ = τ_{5.2} = 4.56·10^18`, `M = 10^5`. -/
noncomputable def Nt (t : ℝ) : ℝ :=
  24 * T52.tauL * L44.Mst ^ 2 * t * Real.log t ^ 2

/-- The separation cost `σ = 78t + 2Γ`. -/
noncomputable def sigmaR (t Γ : ℝ) : ℝ := 78 * t + 2 * Γ

/-- The chromatic threshold `Ψ = (32 + 2C_{8.1}) t + 2Γ + 2`. -/
noncomputable def PsiR (t Γ : ℝ) : ℝ := (32 + 2 * Cdens) * t + 2 * Γ + 2

/-! ## Graph predicates -/

section Preds

variable {V : Type u} [Fintype V]

/-- `G` is `s`-chromatic-separable (real `s`): two vertex-disjoint induced
subgraphs, possibly null, each with chromatic number at least `χ(G) - s`.
(Section 3: equivalent to the definition with arbitrary subgraphs.) -/
def ChromSep (G : SimpleGraph V) (s : ℝ) : Prop :=
  ∃ A B : Set V, Disjoint A B ∧
    (chromatic G : ℝ) - s ≤ (chromatic (G.induce A) : ℝ) ∧
    (chromatic G : ℝ) - s ≤ (chromatic (G.induce B) : ℝ)

/-- Every subgraph with at most `N` vertices has chromatic number at most `Γ`
(stated for induced subgraphs, which is equivalent since `χ` is monotone). -/
def SmallChromBound (G : SimpleGraph V) (N Γ : ℝ) : Prop :=
  ∀ U : Finset V, (U.card : ℝ) ≤ N → (chromatic (G.induce (U : Set V)) : ℝ) ≤ Γ

/-- Natural-valued form of `SmallChromBound`. -/
def SmallChromBoundNat (G : SimpleGraph V) (N : ℝ) (q : ℕ) : Prop :=
  ∀ U : Finset V, (U.card : ℝ) ≤ N → chromatic (G.induce (U : Set V)) ≤ q

/-- `(k, ℓ)`-knit (Delcourt–Postle Definition 5.7, Section 3), in enumerated form:
`v` lists the `n` vertices of `S` without repetition, and the surjection `group`
partitions them into `q ≥ m` non-empty parts. -/
def Knit (G : SimpleGraph V) (n m : ℕ) : Prop :=
  ∀ (v : Fin n ↪ V) (q : ℕ), m ≤ q → ∀ group : Fin n → Fin q,
    Function.Surjective group →
    ∃ C : Fin q → Set V,
      (∀ g, (G.induce (C g)).Connected) ∧
      (Pairwise fun g h => Disjoint (C g) (C h)) ∧
      (∀ i, v i ∈ C (group i))

end Preds

/-! ## The statement of Proposition 8.1 -/

/-- **Proposition 8.1.** Let `t` be an integer with `log t ≥ 1.6·10^6`, `H` a graph
with no `K_t` minor, and `Γ ≥ 0` such that every subgraph of `H` with at most `N_t`
vertices has chromatic number at most `Γ`.  If `χ(H) ≥ Ψ` then `H` is
`σ`-chromatic-separable.  Consequently, if `H` is `s`-chromatic-inseparable for some
real `s ≥ 0`, then `s < (2 C_{8.1} + 33) t + 2Γ`. -/
def Prop81 : Prop :=
  ∀ t : ℕ, (1600000 : ℝ) ≤ Real.log t →
    ∀ (V : Type u) [Fintype V] (H : SimpleGraph V), ¬ HasCliqueMinor H t →
      ∀ Γ : ℝ, 0 ≤ Γ → SmallChromBound H (Nt t) Γ →
        (PsiR t Γ ≤ (chromatic H : ℝ) → ChromSep H (sigmaR t Γ)) ∧
        (∀ s : ℝ, 0 ≤ s → ¬ ChromSep H s → s < (2 * Cdens + 33) * t + 2 * Γ)

/-- **Claim (†).** If `H` is `σ`-chromatic-inseparable and `χ(H) ≥ Ψ`, then `H` has a
`K_t` minor. -/
def Dagger : Prop :=
  ∀ t : ℕ, (1600000 : ℝ) ≤ Real.log t →
    ∀ (V : Type u) [Fintype V] (H : SimpleGraph V),
      ∀ Γ : ℝ, 0 ≤ Γ → SmallChromBound H (Nt t) Γ →
        ¬ ChromSep H (sigmaR t Γ) → PsiR t Γ ≤ (chromatic H : ℝ) →
        HasCliqueMinor H t

/-! ## Natural parameters of the proof -/

/-- `k = 12t`, the connectivity of the regions. -/
def kPar (t : ℕ) : ℕ := 12 * t
/-- `d = C_{8.1} t = 18000 t`, the density threshold. -/
def dPar (t : ℕ) : ℕ := 18000 * t
/-- `x = ⌈t/(M √log t)⌉`, the number of new branch sets per stage. -/
noncomputable def xP (t : ℕ) : ℕ := L44.xPar t
/-- `r = ⌈M √log t⌉`, the number of stages. -/
noncomputable def rPar (t : ℕ) : ℕ := ⌈L44.Mst * Real.sqrt (Real.log t)⌉₊
/-- `⌊τ t log t⌋`, the bound on the order of a piece. -/
noncomputable def pieceN (t : ℕ) : ℕ := ⌊T52.tauL * t * Real.log t⌋₊
/-- The core bound `2 u² ⌊τ t log t⌋` of `(I1)` at stage `u`. -/
noncomputable def coreB (t u : ℕ) : ℕ := 2 * u ^ 2 * pieceN t
/-- `Θ = 6t + Γ + 2k` with `Γ` replaced by `q = ⌊Γ⌋₊`. -/
def thetaN (t q : ℕ) : ℕ := 6 * t + q + 2 * kPar t
/-- `σ = 30t + 2Γ + 4k = 78t + 2Γ` with `Γ` replaced by `q`. -/
def sigmaN (t q : ℕ) : ℕ := 30 * t + 2 * q + 4 * kPar t
/-- `Ψ = 8t + 2Γ + 2k + 2d + 2` with `Γ` replaced by `q`. -/
def PsiN (t q : ℕ) : ℕ := 8 * t + 2 * q + 2 * kPar t + 2 * dPar t + 2

/-- (†) with natural parameters, `Bootstrap.ChromaticSeparable` (natural cost). -/
def NatDagger : Prop :=
  ∀ t : ℕ, (1600000 : ℝ) ≤ Real.log t →
    ∀ (V : Type u) [Fintype V] [DecidableEq V] (H : SimpleGraph V) (q : ℕ),
      SmallChromBoundNat H (Nt t) q →
      ¬ Bootstrap.ChromaticSeparable H (sigmaN t q) → PsiN t q ≤ chromatic H →
      HasCliqueMinor H t

/-! ## Interfaces between Part A and Part B -/

/-- Corollary 3.3 for the subgraph induced on a vertex set `R`. -/
def NguyenInduced : Prop :=
  ∀ (V : Type u) [Fintype V] [DecidableEq V] (G : SimpleGraph V) (R : Finset V) (k : ℕ),
    2 ≤ k → ⌈(3.0625 : ℝ) * ((k : ℝ) - 1)⌉₊ ≤ chromatic (G.induce (R : Set V)) →
    ∃ U : Finset V, U ⊆ R ∧ VertexConnected (G.induce (U : Set V)) k ∧
      chromatic (G.induce (R : Set V)) ≤ chromatic (G.induce (U : Set V)) + 2 * k

/-- **Lemma 3.6** (knitting).  For integers `1 ≤ ℓ ≤ k`, every graph `G` with
`κ(G) ≥ 2k - ℓ` and `e(G) ≥ 5k v(G)` is `(k, ℓ)`-knit. -/
def Lemma36 : Prop :=
  ∀ (V : Type u) [Fintype V] [DecidableEq V] (G : SimpleGraph V) (k ℓ : ℕ),
    1 ≤ ℓ → ℓ ≤ k → VertexConnected G (2 * k - ℓ) →
    (5 * k : ℝ) * (Fintype.card V : ℝ) ≤ (edgeCount G : ℝ) →
    Knit G k ℓ

/-- The numerical facts used in the proof (certified in `scripts/precise_check.py`,
"Proposition 8.1" block), at an integer `t` with `log t ≥ 1.6·10^6`.  Here
`μ' = p x` for a stage `p < r`. -/
structure StageNumerics (t : ℕ) : Prop where
  t_ge : (10 : ℝ) ^ 13 ≤ t
  x_pos : 0 < xP t
  /-- `x ≤ t/10^6` (crude; `x ≤ t/(M √log t) + 1`). -/
  x_small : 1000000 * xP t ≤ t
  r_pos : 0 < rPar t
  /-- `rx ≥ t`. -/
  order : t ≤ rPar t * xP t
  /-- `μ' = px ≤ 1.0001 t` for `p < r`. -/
  mu_le : ∀ p, p < rPar t → 10000 * (p * xP t) ≤ 10001 * t
  /-- `3μ' + μ = (4p+1)x ≤ ⌊4.004 t⌋` for `p < r`. -/
  pairs_le : ∀ p, p < rPar t → (4 * p + 1) * xP t ≤ ⌊(4.004 : ℝ) * t⌋₊
  /-- `x ≤ ⌊τ t log t⌋`. -/
  x_le_piece : xP t ≤ pieceN t
  /-- `3 · (core bound at stage r) = 6 r² ⌊τ t log t⌋ ≤ N_t`. -/
  window : ((6 * rPar t ^ 2 * pieceN t : ℕ) : ℝ) ≤ Nt t

/-- The numerical facts hold for every large `t` (Part B). -/
def NumericsStep : Prop := ∀ t : ℕ, (1600000 : ℝ) ≤ Real.log t → StageNumerics t

/-- **Steps 1–5 of the inductive step** (Part A): from `(∗)_{T-1}` (with chromatic
loss `Θ` and core bound `2(T-1)²τ t log t`) and `T = p + 1 ≤ r`, build a `K_{Tx}`
model with core, tangent to the new region `H₃` (loss `σ`).  The roots of the old
stage are assumed to be its tangency vertices (`S.root i ∈ S.region`), as arranged
by `StageState.normalizeRoots`. -/
def RawStep : Prop :=
  ∀ t : ℕ, (1600000 : ℝ) ≤ Real.log t →
    ∀ (V : Type u) [Fintype V] [DecidableEq V] (G : SimpleGraph V) (q : ℕ),
      ¬ HasCliqueMinor G t → SmallChromBoundNat G (Nt t) q → PsiN t q ≤ chromatic G →
      ∀ p : ℕ, p < rPar t →
        ∀ S : Inseparability.StageState G (p * xP t) (kPar t) (thetaN t q) (coreB t p),
          (∀ i, S.root i ∈ S.region) →
          Nonempty (Inseparability.StageState G ((p + 1) * xP t) (kPar t)
            (sigmaN t q) (coreB t (p + 1)))

/-! ## Proved reductions -/

section Reductions

variable {V : Type u} [Fintype V]

omit [Fintype V] in
theorem chromSep_mono {G : SimpleGraph V} {s s' : ℝ} (h : ChromSep G s) (hss : s ≤ s') :
    ChromSep G s' := by
  obtain ⟨A, B, hAB, hA, hB⟩ := h
  exact ⟨A, B, hAB, by linarith, by linarith⟩

omit [Fintype V] in
/-- An `s`-chromatic-inseparable graph has `χ(G) > s`. -/
theorem lt_chromatic_of_not_chromSep {G : SimpleGraph V} {s : ℝ}
    (h : ¬ ChromSep G s) : s < (chromatic G : ℝ) := by
  classical
  by_contra hle
  push Not at hle
  apply h
  refine ⟨Set.univ, ∅, Set.disjoint_empty _, ?_, ?_⟩
  · have : (0 : ℝ) ≤ chromatic (G.induce (Set.univ : Set V)) := by positivity
    linarith
  · have : (0 : ℝ) ≤ chromatic (G.induce (∅ : Set V)) := by positivity
    linarith

/-- A natural separation at cost `m` is a real separation at any cost `s ≥ m`. -/
theorem chromSep_of_nat {G : SimpleGraph V} {m : ℕ} {s : ℝ} (hms : (m : ℝ) ≤ s)
    (h : Bootstrap.ChromaticSeparable G m) : ChromSep G s := by
  obtain ⟨A, B, hAB, hA, hB⟩ := h
  refine ⟨A, B, hAB, ?_, ?_⟩
  · have : (chromatic G : ℝ) ≤ chromatic (G.induce A) + m := by exact_mod_cast hA
    linarith
  · have : (chromatic G : ℝ) ≤ chromatic (G.induce B) + m := by exact_mod_cast hB
    linarith

end Reductions

/-- Arithmetic of the second conclusion: `max(σ, Ψ) ≤ (2C + 33)t + 2Γ` for `t ≥ 2`. -/
theorem sigma_Psi_le (t Γ : ℝ) (ht : 2 ≤ t) :
    sigmaR t Γ ≤ (2 * Cdens + 33) * t + 2 * Γ ∧
      PsiR t Γ ≤ (2 * Cdens + 33) * t + 2 * Γ := by
  unfold sigmaR PsiR Cdens
  constructor <;> nlinarith

theorem two_le_of_log {t : ℕ} (ht : (1600000 : ℝ) ≤ Real.log t) : (2 : ℝ) ≤ t := by
  by_contra h
  push Not at h
  have hpos : (0 : ℝ) ≤ t := by positivity
  rcases eq_or_lt_of_le hpos with h0 | h0
  · rw [← h0, Real.log_zero] at ht; linarith
  · have : Real.log t < Real.log 2 := Real.log_lt_log h0 h
    have h2 : Real.log 2 < 1 := by
      have := Real.log_two_lt_d9; linarith
    linarith

/-- **Reduction** (paper, "It suffices to prove the following claim"):
(†) implies both conclusions of Proposition 8.1. -/
theorem prop81_of_dagger (hD : Dagger.{u}) : Prop81.{u} := by
  intro t ht V _ H hminor Γ hΓ hsmall
  have ht2 := two_le_of_log ht
  obtain ⟨hσ, hΨ⟩ := sigma_Psi_le t Γ ht2
  constructor
  · intro hχ
    by_contra hns
    exact hminor (hD t ht V H Γ hΓ hsmall hns hχ)
  · intro s hs hns
    by_contra hge
    push Not at hge
    have hnsσ : ¬ ChromSep H (sigmaR t Γ) := fun h => hns (chromSep_mono h (by linarith))
    have hχ : s < (chromatic H : ℝ) := lt_chromatic_of_not_chromSep hns
    exact hminor (hD t ht V H Γ hΓ hsmall hnsσ (by linarith))

/-- **Reduction to natural parameters**: `q = ⌊Γ⌋₊`. -/
theorem dagger_of_natDagger (hN : NatDagger.{u}) : Dagger.{u} := by
  classical
  intro t ht V _ H Γ hΓ hsmall hns hχ
  set q : ℕ := ⌊Γ⌋₊ with hq
  have hqΓ : (q : ℝ) ≤ Γ := Nat.floor_le hΓ
  have hsmallN : SmallChromBoundNat H (Nt t) q := by
    intro U hU
    exact Nat.le_floor (hsmall U hU)
  have hσ : ((sigmaN t q : ℕ) : ℝ) ≤ sigmaR t Γ := by
    unfold sigmaN sigmaR kPar; push_cast; linarith
  have hnsN : ¬ Bootstrap.ChromaticSeparable H (sigmaN t q) :=
    fun h => hns (chromSep_of_nat hσ h)
  have hΨ : PsiN t q ≤ chromatic H := by
    have : ((PsiN t q : ℕ) : ℝ) ≤ chromatic H := by
      unfold PsiN kPar dPar
      unfold PsiR Cdens at hχ
      push_cast
      linarith
    exact_mod_cast this
  exact hN t ht V H q hsmallN hnsN hΨ

/-- Corollary 3.3 transported to the subgraph induced on a vertex set. -/
theorem nguyenInduced_of_cor (hN : NguyenCor.{u}) : NguyenInduced.{u} := by
  classical
  intro V _ _ G R k hk hχ
  obtain ⟨W, hconn, hchrom⟩ := hN (↥(R : Set V)) (G.induce (R : Set V)) k hk hχ
  refine ⟨Woven.nestedImageFinset R W, Woven.nestedImageFinset_subset R W,
    VertexConnected.of_iso (Woven.nestedInducedIso G R W) k hconn, ?_⟩
  have hc : chromatic ((G.induce (R : Set V)).induce (W : Set (↥(R : Set V)))) =
      chromatic (G.induce (Woven.nestedImageFinset R W : Set V)) := by
    rw [Woven.nestedImageFinset_coe]
    exact Woven.chromatic_nested_image G (R : Set V) (W : Set (↥(R : Set V)))
  rw [← hc]
  exact hchrom

/-- Applicability of Corollary 3.3 with `k = 12t`: `⌈3.0625(12t - 1)⌉ ≤ 2d - 22t + 2`. -/
theorem nguyen_threshold_le (t : ℕ) :
    ⌈(3.0625 : ℝ) * (((kPar t : ℕ) : ℝ) - 1)⌉₊ ≤ 2 * dPar t - 22 * t + 2 := by
  have h : (3.0625 : ℝ) * (((kPar t : ℕ) : ℝ) - 1) ≤ ((2 * dPar t - 22 * t + 2 : ℕ) : ℝ) := by
    have he : 2 * dPar t - 22 * t + 2 = 35978 * t + 2 := by unfold dPar; omega
    rw [he]; unfold kPar; push_cast
    have : (0 : ℝ) ≤ t := by positivity
    nlinarith
  exact Nat.ceil_le.mpr h

/-- **Assembly.**  Proposition 8.1 from Corollary 3.3 (Nguyen), given the two parts
and the shared inputs. -/
theorem prop81_of_parts (hN : NguyenCor.{u})
    (hA : NguyenInduced.{u} → Lemma36.{u} → NumericsStep → RawStep.{u})
    (hB : NguyenInduced.{u} → RawStep.{u} → NumericsStep → NatDagger.{u})
    (hK : Lemma36.{u}) (hNum : NumericsStep) : Prop81.{u} :=
  let hNI := nguyenInduced_of_cor hN
  prop81_of_dagger (dagger_of_natDagger (hB hNI (hA hNI hK hNum) hNum))

end HadwigerConstant.P81


==> anc/lean/HadwigerConstant/P81Main.lean <==
import HadwigerConstant.P81Defs
import HadwigerConstant.P81PartA
import HadwigerConstant.P81PartB

/-!
# Proposition 8.1 (chromatic-inseparable graphs) — main theorem

Paper: `LinearHadwigerConstant.tex`, Section 8, Proposition 8.1 (`prop:DP`),
with `C_{8.1} = 18000`.

The only hypothesis is `NguyenCor` (Corollary 3.3, Nguyen), stated in
`HadwigerConstant/Skeleton.lean`.  Theorem 5.2, Lemma 4.4, Lemma 3.6 (via
Thomas–Wollan) and the numerics are all proved unconditionally.
-/

namespace HadwigerConstant.P81

universe u

/-- **Claim (†)** of the proof of Proposition 8.1, assuming Corollary 3.3. -/
theorem dagger_of_nguyen (hN : NguyenCor.{u}) : Dagger.{u} :=
  dagger_of_natDagger
    (natDagger_of_rawStep (nguyenInduced_of_cor hN)
      (PartA.rawStep_holds (nguyenInduced_of_cor hN) lemma36_holds numerics_holds)
      numerics_holds)

/-- **Proposition 8.1**, assuming Corollary 3.3 (Nguyen). -/
theorem prop81_of_nguyen (hN : NguyenCor.{u}) : Prop81.{u} :=
  prop81_of_parts hN PartA.rawStep_holds natDagger_of_rawStep lemma36_holds numerics_holds

/-- Sanity check: the (†) route and the assembly route agree. -/
theorem prop81_of_nguyen' (hN : NguyenCor.{u}) : Prop81.{u} :=
  prop81_of_dagger (dagger_of_nguyen hN)

/-! ## Non-vacuity check -/

section NonVacuity
open HadwigerLean

theorem p81_log_big : (1600000 : ℝ) ≤ Real.log ((2 ^ 3000000 : ℕ) : ℝ) := by
  rw [Nat.cast_pow, Real.log_pow]
  have := Real.log_two_gt_d9
  push_cast
  nlinarith

theorem p81_bot_fin1_noMinor (t : ℕ) (ht : 2 ≤ t) :
    ¬ HasCliqueMinor (⊥ : SimpleGraph (Fin 1)) t := by
  rintro ⟨M⟩
  have h0 := (M.connected ⟨0, by omega⟩).nonempty
  have h1 := (M.connected ⟨1, by omega⟩).nonempty
  obtain ⟨⟨a, ha⟩⟩ := h0
  obtain ⟨⟨b, hb⟩⟩ := h1
  have hab : a = b := Subsingleton.elim a b
  subst hab
  exact Set.disjoint_left.mp (M.disjoint (by simp [Fin.ext_iff])) ha hb

/-- Non-vacuity: the hypotheses of `Prop81` are jointly satisfiable. -/
theorem prop81_hyps_satisfiable :
    ∃ t : ℕ, (1600000 : ℝ) ≤ Real.log t ∧
      ¬ HasCliqueMinor (⊥ : SimpleGraph (Fin 1)) t ∧
      SmallChromBound (⊥ : SimpleGraph (Fin 1)) (Nt t) 1 := by
  refine ⟨2 ^ 3000000, p81_log_big, p81_bot_fin1_noMinor _ ?_, ?_⟩
  · exact Nat.one_lt_two_pow (by norm_num)
  · intro U _
    have : chromatic ((⊥ : SimpleGraph (Fin 1)).induce (U : Set (Fin 1))) ≤ 1 := by
      unfold chromatic
      have hc : ((⊥ : SimpleGraph (Fin 1)).induce (U : Set (Fin 1))).Colorable 1 := by
        refine ⟨SimpleGraph.Coloring.mk (fun _ => 0) ?_⟩
        intro a b h; simp at h
      have := hc.chromaticNumber_le
      exact ENat.toNat_le_of_le_coe this
    exact_mod_cast this

end NonVacuity

end HadwigerConstant.P81

#print axioms HadwigerConstant.P81.prop81_of_nguyen
#print axioms HadwigerConstant.P81.dagger_of_nguyen
#print axioms HadwigerConstant.P81.PartA.rawStep_holds
#print axioms HadwigerConstant.P81.natDagger_of_rawStep
#print axioms HadwigerConstant.P81.lemma36_holds
#print axioms HadwigerConstant.P81.numerics_holds
#print axioms HadwigerConstant.P81.prop81_hyps_satisfiable


==> anc/lean/HadwigerConstant/P81PartA.lean <==
import HadwigerConstant.P81Defs
import HadwigerConstant.T52Main
import HadwigerConstant.L44Main
import HadwigerConstant.DoubleFanTwo
import HadwigerLean.Inseparability.StagePackedToRaw
import HadwigerLean.Inseparability.StageFirstPackedToRaw
import HadwigerLean.Inseparability.DensePieceFinder
import Mathlib

/-!
# Proposition 8.1, Part A: Steps 1–5 of the inductive step (`RawStep`)

Target: `rawStep_holds : NguyenInduced → Lemma36 → NumericsStep → RawStep`.

Structure:

* A6. Copies of the Norin–Steiner chain `KnittingInside` → `RawModelFromLinkage`
  → `StageRawGeometry` → `StageRawFromPieces` in which the hypothesis
  `VertexConnected (G[D]) (33·(4p+1)x)` is replaced by
  `Knit (G[D]) ((4p+1)x) ((p+1)x)` (the only use of that connectivity was
  `Woven.exists_knitting_of_vertexConnected`).
* A1. Root padding (Lemma 3.1, roots only).
* A2/A3. Packing of disjoint dense pieces (Theorem 5.2).
* A5. Step 3 (`H₃`) via Corollary 3.3 (`NguyenInduced`).
* A4/A6/A7. The nonzero step; A8. the first step; A9. assembly.
-/

namespace HadwigerConstant.P81.PartA

open HadwigerLean HadwigerLean.Inseparability

universe u

set_option linter.unusedSectionVars false

/-! ## A6. The NS raw-stage chain with a knitting hypothesis -/

theorem parta_connected_induce_subtype_image
    {V : Type*} (G : SimpleGraph V) (D : Set V)
    (A : Set D)
    (hconn : ((G.induce D).induce A).Connected) :
    (G.induce (Subtype.val '' A)).Connected := by
  let f : ((G.induce D).induce A) →g
      (G.induce (Subtype.val '' A)) := {
    toFun := fun v => ⟨v.1.1,⟨v.1,v.2,rfl⟩⟩
    map_rel' := by
      intro a b hab
      exact hab
  }
  apply hconn.map f
  rintro ⟨v,hv⟩
  obtain ⟨a,ha,rfl⟩ := hv
  exact ⟨⟨a,ha⟩,rfl⟩

theorem parta_ci_knitting_inside
    {V : Type*} [Fintype V] [DecidableEq V]
    (G : SimpleGraph V) (p x : ℕ)
    (D : Finset V)
    (u : CIPathIndex p x → V)
    (huD : ∀ k, u k ∈ D)
    (huinj : Function.Injective u)
    (hknit : Knit (G.induce (D : Set V)) ((4 * p + 1) * x) ((p + 1) * x)) :
    ∃ C : CIRawIndex p x → Set V,
      (∀ z, (G.induce (C z)).Connected) ∧
      (∀ z w, z ≠ w → Disjoint (C z) (C w)) ∧
      (∀ k, u k ∈ C (pathOwner p x k)) ∧
      (∀ z, C z ⊆ (D : Set V)) := by
  classical
  let e := ciStageIndexEquiv p x
  let v : CIPathIndex p x ↪ (D : Set V) := {
    toFun := fun k => ⟨u k,huD k⟩
    inj' := by
      intro a b hab
      exact huinj (congrArg Subtype.val hab)
  }
  let group : CIPathIndex p x → Fin ((p + 1) * x) :=
    fun k => e.symm (pathOwner p x k)
  have hsurj : Function.Surjective group := by
    intro z
    refine ⟨ciFinalIndex p x (e z), ?_⟩
    simp [group,pathOwner_finalIndex,e]
  obtain ⟨C₀,hCconn,hCdis,hcover⟩ :=
    hknit v ((p + 1) * x) le_rfl group hsurj
  let C : CIRawIndex p x → Set V :=
    fun z => Subtype.val '' C₀ (e.symm z)
  refine ⟨C, ?_, ?_, ?_, ?_⟩
  · intro z
    exact parta_connected_induce_subtype_image G (D : Set V)
      (C₀ (e.symm z)) (hCconn (e.symm z))
  · intro z w hzw
    have he : e.symm z ≠ e.symm w :=
      fun h => hzw (e.symm.injective h)
    apply Set.disjoint_left.mpr
    intro y hyz hyw
    obtain ⟨a,ha,rfl⟩ := hyz
    obtain ⟨b,hb,hba⟩ := hyw
    have hab : a = b := Subtype.ext hba.symm
    subst b
    exact (Set.disjoint_left.mp (hCdis he)) ha hb
  · intro k
    change u k ∈ Subtype.val '' C₀ (e.symm (pathOwner p x k))
    exact ⟨v k,hcover k,rfl⟩
  · intro z y hy
    obtain ⟨a,_,rfl⟩ := hy
    exact a.property


theorem parta_ci_nonzero_raw_model_from_linkage
    {V : Type*} [Fintype V] [DecidableEq V]
    (p x : ℕ) (hp : 0 < p)
    (G : SimpleGraph V)
    (D : Finset V)
    (hDconn : Knit (G.induce (D : Set V)) ((4 * p + 1) * x) ((p + 1) * x))
    (oldRoot : Fin p × Fin x → V)
    (A : RootedMinorModel
      (SimpleGraph.completeGraph (Fin p × Fin x)) G oldRoot)
    (childRoot : Fin p → Fin 2 × Fin x → V)
    (M : ∀ i, RootedMinorModel
      (SimpleGraph.completeGraph (Fin 2 × Fin x)) G (childRoot i))
    {P : IndexedPairs (CIPathIndex p x) V}
    (L : IndexedLinkage G P)
    (root : CIRawIndex p x → V) (H core : Set V)
    (hFinishD : ∀ k, P.finish k ∈ D)
    (hCleanD : ∀ k v,
      v ∈ pathVertexSet (L.path k) → v ∈ D → v = P.finish k)
    (hExtraD : ∀ z j, j ∈ ciExtraIndex p x z →
      Disjoint
        (ciExtraPiece p x A.toMinorModel
          (fun i => (M i).toMinorModel) z j)
        (D : Set V))
    (hExtraH : ∀ z j, j ∈ ciExtraIndex p x z →
      Disjoint
        (ciExtraPiece p x A.toMinorModel
          (fun i => (M i).toMinorModel) z j) H)
    (hDH : Disjoint (D : Set V) H)
    (hAChild : ∀ i,
      Disjoint A.toMinorModel.vertices (M i).toMinorModel.vertices)
    (hChildChild : ∀ i j, i ≠ j →
      Disjoint (M i).toMinorModel.vertices
        (M j).toMinorModel.vertices)
    (hOldExact : A.toMinorModel.vertices ∩ L.vertices =
      Set.range oldRoot)
    (hChildExact : ∀ i,
      (M i).toMinorModel.vertices ∩ L.vertices =
        Set.range (childRoot i))
    (hOldTerm : ∀ i r,
      oldRoot (i,r) ∈ P.terminals (ciOldStartIndex p x i r))
    (hChildOldTerm : ∀ i r,
      childRoot i (0,r) ∈ P.terminals (ciOldMiddleIndex p x i r))
    (hChildNewTerm : ∀ i r,
      childRoot i (1,r) ∈ P.terminals (ciNewMiddleIndex p x i r))
    (hFinalRoot : ∀ z,
      root z ∈ pathVertexSet (L.path (ciFinalIndex p x z)))
    (hRootH : ∀ z, root z ∈ H)
    (hCleanH : ∀ k v,
      v ∈ pathVertexSet (L.path k) → v ∈ H →
      v = root (pathOwner p x k))
    (hRootCore : ∀ z, root z ∈ core)
    (hOldCore : ∀ z w, z ≠ w →
      ∃ a ∈ A.branch z, ∃ b ∈ A.branch w,
        a ∈ core ∧ b ∈ core ∧ G.Adj a b)
    (hChildCore : ∀ i z, (M i).branch z ⊆ core) :
    ∃ N : RootedMinorModel
        (SimpleGraph.completeGraph (CIRawIndex p x)) G root,
      (∀ z, N.branch z ∩ H = {root z}) ∧
      (∀ z w, z ≠ w →
        ∃ a ∈ N.branch z, ∃ b ∈ N.branch w,
          a ∈ core ∧ b ∈ core ∧ G.Adj a b) ∧
      N.toMinorModel.vertices ∩ H ⊆ core := by
  classical
  obtain ⟨C,hCconn,hCdis,hCover,hCsub⟩ :=
    parta_ci_knitting_inside G p x D P.finish hFinishD
      L.finish_injective hDconn
  have hPmeet : ∀ k,
      ∃ v, v ∈ C (pathOwner p x k) ∧
        v ∈ pathVertexSet (L.path k) := by
    intro k
    exact ⟨P.finish k,hCover k,pathVertexSet.finish_mem (L.path k)⟩
  have hAttach : ∀ z j, j ∈ ciExtraIndex p x z →
      ∃ k : CIPathIndex p x,
        pathOwner p x k = z ∧
        ∃ v, v ∈ pathVertexSet (L.path k) ∧
          v ∈ ciExtraPiece p x A.toMinorModel
            (fun i => (M i).toMinorModel) z j := by
    apply ci_extra_piece_meets_assigned_path p x G oldRoot A childRoot M
      (fun k => pathVertexSet (L.path k))
    · intro i r
      exact L.terminal_subset_path _ (hOldTerm i r)
    · intro i r
      exact L.terminal_subset_path _ (hChildOldTerm i r)
    · intro i r
      exact L.terminal_subset_path _ (hChildNewTerm i r)
  have hCE : ∀ z w, z ≠ w →
      ∀ j ∈ ciExtraIndex p x w,
        Disjoint (C z)
          (ciExtraPiece p x A.toMinorModel
            (fun i => (M i).toMinorModel) w j) := by
    intro z w _ j hj
    apply Set.disjoint_left.mpr
    intro v hvC hvE
    exact (Set.disjoint_left.mp (hExtraD w j hj))
      hvE (hCsub z hvC)
  have hPC : ∀ k z, pathOwner p x k ≠ z →
      Disjoint (pathVertexSet (L.path k)) (C z) := by
    intro k z hkz
    apply Set.disjoint_left.mpr
    intro v hvP hvC
    have hvD : v ∈ D := hCsub z hvC
    have heq := hCleanD k v hvP hvD
    subst v
    exact (Set.disjoint_left.mp (hCdis z (pathOwner p x k) hkz.symm))
      hvC (hCover k)
  have hPE : ∀ k z, pathOwner p x k ≠ z →
      ∀ j ∈ ciExtraIndex p x z,
        Disjoint (pathVertexSet (L.path k))
          (ciExtraPiece p x A.toMinorModel
            (fun i => (M i).toMinorModel) z j) :=
    ci_path_disjoint_wrong_extra_piece p x G oldRoot A childRoot M L
      hOldExact hChildExact hOldTerm hChildOldTerm hChildNewTerm
  have hBaseH : ∀ z,
      Disjoint
        (branchBase C
          (ciExtraPiece p x A.toMinorModel
            (fun i => (M i).toMinorModel))
          (ciExtraIndex p x) z) H := by
    intro z
    apply Set.disjoint_left.mpr
    intro v hvB hvH
    rcases hvB with hvC | hvE
    · exact (Set.disjoint_left.mp hDH) (hCsub z hvC) hvH
    · obtain ⟨j,hj,hvEj⟩ := by
        simpa [extraPieces] using hvE
      exact (Set.disjoint_left.mp (hExtraH z j hj)) hvEj hvH
  have hFinalPath : ∀ z,
      root z ∈ pathVertexSet (L.path (ciFinalIndex p x z)) :=
    hFinalRoot
  have hRootPath :=
    ci_root_mem_assignedPaths p x
      (fun k => pathVertexSet (L.path k)) root hFinalPath
  have hPathH :=
    ci_assignedPaths_tangent p x
      (fun k => pathVertexSet (L.path k)) root H
      hFinalPath hRootH hCleanH
  obtain ⟨N,_,hNTangent,hNWitness,hNCore⟩ :=
    ci_nonzero_raw_model p x hp G
      A.toMinorModel (fun i => (M i).toMinorModel)
      C (fun k => pathVertexSet (L.path k))
      root H core hCconn
      (fun k => (L.path k : G.Walk (P.start k) (P.finish k)).connected_induce_support)
      hPmeet hAttach hCdis hCE hAChild hChildChild hPC hPE
      L.disjoint hRootPath hBaseH hPathH hRootCore
      hOldCore hChildCore
  exact ⟨N,hNTangent,hNWitness,hNCore⟩



section A6

variable {V : Type*} [Fintype V] [DecidableEq V]

theorem parta_ci_nonzero_raw_stage_from_geometry
    (G : SimpleGraph V) (p x k m b N oldBound coreBound : ℕ)
    (hp : 0 < p)
    (R W Z U D : Finset V) (J : Fin p → Finset V)
    (oldRoot : Fin p × Fin x → V)
    (A : RootedMinorModel
      (SimpleGraph.completeGraph (Fin p × Fin x)) G oldRoot)
    (oldCore : Finset V)
    (childRoot : Fin p → Fin 2 × Fin x → V)
    (source : Fin (3 * p * x) ≃ Z)
    (hOldSource : ∀ i r,
      (source (ciSourceBlock p x ⟨i.val, by omega⟩ r)).1 =
        oldRoot (i,r))
    (hChildOldSource : ∀ i r,
      (source (ciSourceBlock p x ⟨p + 2 * i.val, by omega⟩ r)).1 =
        childRoot i (0,r))
    (hChildNewSource : ∀ i r,
      (source (ciSourceBlock p x
        ⟨p + 2 * i.val + 1, by omega⟩ r)).1 =
        childRoot i (1,r))
    (hrootinj : ∀ i, Function.Injective (childRoot i))
    (hrootJ : ∀ i z, childRoot i z ∈ J i)
    (hJdis : ∀ i j, i ≠ j →
      Disjoint (J i : Set V) (J j : Set V))
    (hJD : ∀ i, Disjoint (J i : Set V) (D : Set V))
    (hJU : ∀ i, Disjoint (J i : Set V) (U : Set V))
    (hAJ : ∀ i, Disjoint A.toMinorModel.vertices (J i : Set V))
    (htangent : ∀ z, A.branch z ∩ (R : Set V) = {oldRoot z})
    (hOldW : ∀ z, oldRoot z ∈ W)
    (hOldWitness : ∀ z w, z ≠ w →
      ∃ a ∈ A.branch z, ∃ c ∈ A.branch w,
        a ∈ oldCore ∧ c ∈ oldCore ∧ G.Adj a c)
    (hOldCard : oldCore.card ≤ oldBound)
    (hJcard : ∀ i, (J i).card ≤ N)
    (hDcardBound : D.card ≤ N)
    (hCoreBudget : oldBound + p * N + N + (p + 1) * x ≤ coreBound)
    (hWoven : ∀ i, Woven (G.induce (J i : Set V)) (2 * x) b)
    (hb : (4 * p + 1) * x ≤ b)
    (F : Woven.DoubleFan G Z D)
    (hFR : F.vertexFinset ⊆ R)
    (hconn : VertexConnected (G.induce (R : Set V)) k)
    (hWR : W ⊆ R) (hZW : Z ⊆ W)
    (hbudget : W.card + 2 * ((p + 1) * x) ≤ k)
    (hU : U ⊆ R \ W) (hD : D ⊆ R \ W)
    (hUcard : 2 * ((p + 1) * x) ≤ U.card)
    (hDcard : 2 * ((p + 1) * x) ≤ D.card)
    (hFU : Disjoint F.vertexFinset U)
    (hDU : Disjoint D U)
    (hDconn : Knit (G.induce (D : Set V)) ((4 * p + 1) * x) ((p + 1) * x))
    (hUconn : VertexConnected (G.induce (U : Set V)) k)
    (hReserve : chromatic G ≤ chromatic (G.induce (U : Set V)) + m) :
    Nonempty (StageState G ((p + 1) * x) k m coreBound) := by
  classical
  obtain ⟨P,L₀,root,hOldStart,hChildOldStart,hChildNewStart,
    hFinal,hFinishD,hCleanD₀,hCleanU₀,hSupport₀⟩ :=
    exists_stage_mixed_paths_indexed G p x k R W Z U D F source
      oldRoot childRoot hOldSource hChildOldSource hChildNewSource
      hconn hWR hZW hbudget hU hD hUcard hDcard hFU hDU
  have hterminal :=
    ciChildRootFin_terminal_of_starts p x childRoot P
      hChildOldStart hChildNewStart
  obtain ⟨L,M,hMsub,hMexact,hLsub⟩ :=
    ci_reroute_through_children p x b J hJdis hWoven
      childRoot hrootinj hrootJ L₀ hb hterminal
  let Jall : Set V := ⋃ i, (J i : Set V)
  have hJallD : Disjoint Jall (D : Set V) := by
    apply Set.disjoint_left.mpr
    intro v hvJ hvD
    obtain ⟨i,hvi⟩ := Set.mem_iUnion.mp hvJ
    exact (Set.disjoint_left.mp (hJD i)) hvi hvD
  have hJallU : Disjoint Jall (U : Set V) := by
    apply Set.disjoint_left.mpr
    intro v hvJ hvU
    obtain ⟨i,hvi⟩ := Set.mem_iUnion.mp hvJ
    exact (Set.disjoint_left.mp (hJU i)) hvi hvU
  have hAD : Disjoint A.toMinorModel.vertices (D : Set V) := by
    apply rooted_model_disjoint_piece_of_tangent A
      (R : Set V) (W : Set V) (D : Set V) htangent
    · intro v hv
      exact Finset.mem_sdiff.mp (hD hv)
    · exact hOldW
  have hAU : Disjoint A.toMinorModel.vertices (U : Set V) := by
    apply rooted_model_disjoint_piece_of_tangent A
      (R : Set V) (W : Set V) (U : Set V) htangent
    · intro v hv
      exact Finset.mem_sdiff.mp (hU hv)
    · exact hOldW
  have hAChild : ∀ i,
      Disjoint A.toMinorModel.vertices (M i).toMinorModel.vertices := by
    intro i
    exact (hAJ i).mono_right (hMsub i)
  have hChildChild : ∀ i j, i ≠ j →
      Disjoint (M i).toMinorModel.vertices
        (M j).toMinorModel.vertices := by
    intro i j hij
    exact (hJdis i j hij).mono (hMsub i) (hMsub j)
  have hMD : ∀ i, Disjoint (M i).toMinorModel.vertices (D : Set V) := by
    intro i
    exact hJallD.mono_left
      (fun v hv => Set.mem_iUnion.mpr ⟨i,hMsub i hv⟩)
  have hMU : ∀ i, Disjoint (M i).toMinorModel.vertices (U : Set V) := by
    intro i
    exact hJallU.mono_left
      (fun v hv => Set.mem_iUnion.mpr ⟨i,hMsub i hv⟩)
  have hAall : Disjoint A.toMinorModel.vertices Jall := by
    apply Set.disjoint_left.mpr
    intro v hvA hvJ
    obtain ⟨i,hvi⟩ := Set.mem_iUnion.mp hvJ
    exact (Set.disjoint_left.mp (hAJ i)) hvA hvi
  have hOldExact₀ :
      A.toMinorModel.vertices ∩ L₀.vertices = Set.range oldRoot :=
    ci_mixed_old_model_intersection p x G R W oldRoot A L₀
      F.vertexFinset hFR hSupport₀ htangent hOldStart
  have hOldRootsL : Set.range oldRoot ⊆ L.vertices := by
    rintro v ⟨⟨i,r⟩,rfl⟩
    rw [← hOldStart i r]
    exact L.start_mem_vertices (ciOldStartIndex p x i r)
  have hOldExact :
      A.toMinorModel.vertices ∩ L.vertices = Set.range oldRoot :=
    rooted_model_exact_inter_linkage_of_reroute A L₀ L Jall
      hOldExact₀ hLsub hAall hOldRootsL
  have hCleanD : ∀ k v, v ∈ pathVertexSet (L.path k) →
      v ∈ D → v = P.finish k :=
    Woven.IndexedLinkage.clean_finish_of_supported_reroute
      L₀ L (D : Set V) Jall hCleanD₀ hLsub hJallD
  have hCleanU : ∀ k v, v ∈ pathVertexSet (L.path k) →
      v ∈ U → v = root (pathOwner p x k) :=
    ci_path_H3_only_root_after_reroute L₀ L root
      (U : Set V) Jall (fun z => (hFinal z).1)
      hCleanU₀ hLsub hJallU
  let core := ciNextCore p x oldCore J D root
  have hCoreCard : core.card ≤ coreBound := by
    have h := ciNextCore_card_le p x N oldBound oldCore J D root
      hOldCard hJcard hDcardBound
    exact h.trans hCoreBudget
  have hExtraD : ∀ z j, j ∈ ciExtraIndex p x z →
      Disjoint
        (ciExtraPiece p x A.toMinorModel
          (fun i => (M i).toMinorModel) z j) (D : Set V) := by
    intro z j _
    exact ciExtraPiece_disjoint_of_models p x A.toMinorModel
      (fun i => (M i).toMinorModel) (D : Set V) hAD hMD z j
  have hExtraU : ∀ z j, j ∈ ciExtraIndex p x z →
      Disjoint
        (ciExtraPiece p x A.toMinorModel
          (fun i => (M i).toMinorModel) z j) (U : Set V) := by
    intro z j _
    exact ciExtraPiece_disjoint_of_models p x A.toMinorModel
      (fun i => (M i).toMinorModel) (U : Set V) hAU hMU z j
  have hFinalRoot : ∀ z,
      root z ∈ pathVertexSet (L.path (ciFinalIndex p x z)) := by
    intro z
    rw [(hFinal z).1]
    exact pathVertexSet.start_mem (L.path (ciFinalIndex p x z))
  have hOldTerm : ∀ i r,
      oldRoot (i,r) ∈ P.terminals (ciOldStartIndex p x i r) := by
    intro i r
    rw [← hOldStart i r]
    simp [IndexedPairs.terminals]
  have hChildOldTerm : ∀ i r,
      childRoot i (0,r) ∈ P.terminals (ciOldMiddleIndex p x i r) := by
    intro i r
    rw [← hChildOldStart i r]
    simp [IndexedPairs.terminals]
  have hChildNewTerm : ∀ i r,
      childRoot i (1,r) ∈ P.terminals (ciNewMiddleIndex p x i r) := by
    intro i r
    rw [← hChildNewStart i r]
    simp [IndexedPairs.terminals]
  have hOldCore : ∀ z w, z ≠ w →
      ∃ a ∈ A.branch z, ∃ c ∈ A.branch w,
        a ∈ core ∧ c ∈ core ∧ G.Adj a c :=
    ciNextCore_old_witness p x G oldCore J D root oldRoot A
      hOldWitness
  have hChildCore : ∀ i z, (M i).branch z ⊆ (core : Set V) :=
    ciNextCore_child_branch_subset p x G oldCore J D root
      childRoot M hMsub
  have hDUset : Disjoint (D : Set V) (U : Set V) := by
    apply Set.disjoint_left.mpr
    intro v hvD hvU
    exact (Finset.disjoint_left.mp hDU) hvD hvU
  obtain ⟨Nmodel,hTangent,hWitness,hIntersection⟩ :=
    parta_ci_nonzero_raw_model_from_linkage p x hp G D hDconn
      oldRoot A childRoot M L root (U : Set V) (core : Set V)
      hFinishD hCleanD hExtraD hExtraU hDUset
      hAChild hChildChild hOldExact hMexact
      hOldTerm hChildOldTerm hChildNewTerm
      hFinalRoot (fun z => (hFinal z).2) hCleanU
      (ciNextCore_root_mem p x oldCore J D root)
      hOldCore hChildCore
  exact stageState_of_raw_model G p x k m coreBound root Nmodel
    core U hUconn hReserve hCoreCard
    hTangent hWitness hIntersection


theorem parta_ci_nonzero_raw_stage_from_pieces
    (G : SimpleGraph V) (p x k m b N oldBound coreBound : ℕ)
    (hp : 0 < p)
    (R Z U D : Finset V) (J : Fin p → Finset V)
    (oldRoot : Fin p × Fin x → V)
    (A : RootedMinorModel
      (SimpleGraph.completeGraph (Fin p × Fin x)) G oldRoot)
    (oldCore : Finset V)
    (childRoot : Fin p → Fin 2 × Fin x → V)
    (hZ : Z = Finset.univ.image (ciSourceValue p x oldRoot childRoot))
    (hrootinj : ∀ i, Function.Injective (childRoot i))
    (hrootJ : ∀ i z, childRoot i z ∈ J i)
    (hJdis : ∀ i j, i ≠ j →
      Disjoint (J i : Set V) (J j : Set V))
    (hJD : ∀ i, Disjoint (J i : Set V) (D : Set V))
    (hJU : ∀ i, Disjoint (J i : Set V) (U : Set V))
    (hAJ : ∀ i, Disjoint A.toMinorModel.vertices (J i : Set V))
    (htangent : ∀ z, A.branch z ∩ (R : Set V) = {oldRoot z})
    (hOldWitness : ∀ z w, z ≠ w →
      ∃ a ∈ A.branch z, ∃ c ∈ A.branch w,
        a ∈ oldCore ∧ c ∈ oldCore ∧ G.Adj a c)
    (hOldCard : oldCore.card ≤ oldBound)
    (hJcard : ∀ i, (J i).card ≤ N)
    (hDcardBound : D.card ≤ N)
    (hCoreBudget : oldBound + p * N + N + (p + 1) * x ≤ coreBound)
    (hWoven : ∀ i, Woven (G.induce (J i : Set V)) (2 * x) b)
    (hb : (4 * p + 1) * x ≤ b)
    (F : Woven.DoubleFan G Z D)
    (hFR : F.vertexFinset ⊆ R)
    (hconn : VertexConnected (G.induce (R : Set V)) k)
    (hZR : Z ⊆ R)
    (hbudget : Z.card + 2 * ((p + 1) * x) ≤ k)
    (hU : U ⊆ R \ Z) (hD : D ⊆ R \ Z)
    (hUcard : 2 * ((p + 1) * x) ≤ U.card)
    (hDcard : 2 * ((p + 1) * x) ≤ D.card)
    (hFU : Disjoint F.vertexFinset U)
    (hDU : Disjoint D U)
    (hDconn : Knit (G.induce (D : Set V)) ((4 * p + 1) * x) ((p + 1) * x))
    (hUconn : VertexConnected (G.induce (U : Set V)) k)
    (hReserve : chromatic G ≤ chromatic (G.induce (U : Set V)) + m) :
    Nonempty (StageState G ((p + 1) * x) k m coreBound) := by
  classical
  subst Z
  let Z : Finset V :=
    Finset.univ.image (ciSourceValue p x oldRoot childRoot)
  let source : Fin (3 * p * x) ≃ Z :=
    ciSourceEquivOfPieces p x G oldRoot A J childRoot
      hrootinj hrootJ hJdis hAJ
  have hOldSource : ∀ i r,
      (source (ciSourceBlock p x ⟨i.val, by omega⟩ r)).1 =
        oldRoot (i,r) := by
    intro i r
    exact ciSourceEquivOfPieces_old p x G oldRoot A J childRoot
      hrootinj hrootJ hJdis hAJ i r
  have hChildOldSource : ∀ i r,
      (source (ciSourceBlock p x ⟨p + 2 * i.val, by omega⟩ r)).1 =
        childRoot i (0,r) := by
    intro i r
    exact ciSourceEquivOfPieces_child p x G oldRoot A J childRoot
      hrootinj hrootJ hJdis hAJ i 0 r
  have hChildNewSource : ∀ i r,
      (source (ciSourceBlock p x
        ⟨p + 2 * i.val + 1, by omega⟩ r)).1 =
        childRoot i (1,r) := by
    intro i r
    exact ciSourceEquivOfPieces_child p x G oldRoot A J childRoot
      hrootinj hrootJ hJdis hAJ i 1 r
  have hOldZ : ∀ z, oldRoot z ∈ Z := by
    rintro ⟨i,r⟩
    exact Finset.mem_image.mpr
      ⟨ciSourceBlock p x ⟨i.val, by omega⟩ r,
        Finset.mem_univ _,
        ciSourceValue_old p x oldRoot childRoot i r⟩
  exact parta_ci_nonzero_raw_stage_from_geometry G p x k m b N
    oldBound coreBound hp R Z Z U D J oldRoot A oldCore
    childRoot source hOldSource hChildOldSource hChildNewSource
    hrootinj hrootJ hJdis hJD hJU hAJ htangent hOldZ
    hOldWitness hOldCard hJcard hDcardBound hCoreBudget
    hWoven hb F hFR hconn hZR (Finset.Subset.rfl) hbudget
    hU hD hUcard hDcard hFU hDU hDconn hUconn hReserve


end A6


/-! ## A1. Root padding (Lemma 3.1, roots only) -/

/-- **Lemma 3.1 (roots).**  A graph with at least `a` vertices which is `(a, b)`-woven
is `(a', 0)`-woven for every `a' ≤ a` (extend the roots, restrict the model). -/
theorem parta_woven_roots_pad {V : Type*} [Fintype V] {G : SimpleGraph V} {a a' b : ℕ}
    (h : Woven G a b) (ha' : a' ≤ a) (hcard : a ≤ Fintype.card V) : Woven G a' 0 := by
  classical
  apply Woven.of_rooted_minor_zero
  intro root hroot
  rcases isEmpty_or_nonempty V with hV | hV
  · have ha0 : a = 0 := by
      have := Fintype.card_eq_zero (α := V); omega
    subst ha0
    obtain rfl : a' = 0 := by omega
    exact h.rooted_minor root hroot
  · let f : Fin a → V := fun i =>
      if hi : (i : ℕ) < a' then root ⟨i, hi⟩ else Classical.arbitrary V
    let s : Finset (Fin a) := Finset.univ.filter fun i => (i : ℕ) < a'
    have himg : (s.image f).card = a' := by
      have hinj : Set.InjOn f s := by
        intro i hi j hj hij
        simp only [s, Finset.coe_filter, Finset.mem_univ, true_and, Set.mem_setOf_eq] at hi hj
        simp only [f, hi, hj, dite_true] at hij
        exact Fin.ext (by simpa using congrArg Fin.val (hroot hij))
      rw [Finset.card_image_of_injOn hinj]
      have : s = (Finset.univ : Finset (Fin a')).map (Fin.castLEEmb ha') := by
        ext i
        simp only [s, Finset.mem_filter, Finset.mem_univ, true_and, Finset.mem_map,
          Fin.castLEEmb_apply]
        constructor
        · intro hi; exact ⟨⟨i, hi⟩, rfl⟩
        · rintro ⟨j, rfl⟩; simp
      rw [this, Finset.card_map, Finset.card_univ, Fintype.card_fin]
    obtain ⟨T, hT1, -, hT2⟩ := Finset.exists_subsuperset_card_eq (s := s.image f)
      (t := Finset.univ) (n := a) (Finset.subset_univ _) (by omega) (by simpa using hcard)
    have hinj : Set.InjOn f s := by
      intro i hi j hj hij
      simp only [s, Finset.coe_filter, Finset.mem_univ, true_and, Set.mem_setOf_eq] at hi hj
      simp only [f, hi, hj, dite_true] at hij
      exact Fin.ext (by simpa using congrArg Fin.val (hroot hij))
    obtain ⟨g, hg⟩ := Finset.exists_equiv_extend_of_card_eq (α := Fin a) (t := T)
      (by rw [hT2, Fintype.card_fin]) hT1 hinj
    let rootA : Fin a → V := fun i => (g i : V)
    have hrootA : Function.Injective rootA := by
      intro i j hij
      exact g.injective (Subtype.ext hij)
    obtain ⟨M⟩ := h.rooted_minor rootA hrootA
    have hval : ∀ j : Fin a', rootA (Fin.castLE ha' j) = root j := by
      intro j
      have hj : Fin.castLE ha' j ∈ s := by simp [s]
      change (g (Fin.castLE ha' j) : V) = root j
      rw [hg _ hj]
      simp [f]
    refine ⟨{
      branch := fun j => M.branch (Fin.castLE ha' j)
      connected := fun j => M.connected _
      disjoint := by
        intro i j hij
        exact M.disjoint (fun h => hij (Fin.castLE_injective ha' h))
      adjacent := by
        intro i j hij
        exact M.adjacent (by
          simp only [SimpleGraph.completeGraph_eq_top, SimpleGraph.top_adj] at hij ⊢
          exact fun h => hij (Fin.castLE_injective ha' h))
      root_mem := by
        intro j
        rw [← hval j]
        exact M.root_mem _ }⟩


/-! ## A2/A3. Packing disjoint dense pieces (Theorem 5.2) -/

section Pieces

variable {V : Type u} [Fintype V] [DecidableEq V]

/-- A piece of Step 1: at most `N` vertices, `(9t+1)`-connected, more than `70t`
edges per vertex. -/
def parta_Piece (G : SimpleGraph V) (t N : ℕ) (J : Finset V) : Prop :=
  J.card ≤ N ∧ VertexConnected (G.induce (J : Set V)) (9 * t + 1) ∧
    70 * (t : ℝ) * (J.card : ℝ) < (edgeCount (G.induce (J : Set V)) : ℝ)

omit [DecidableEq V] in
theorem parta_card_coe (J : Finset V) [Fintype ↥(J : Set V)] :
    Fintype.card ↥(J : Set V) = J.card := by
  apply Fintype.card_of_finset' J
  intro v
  rfl

theorem parta_Piece.nonempty {G : SimpleGraph V} {t N : ℕ} {J : Finset V}
    (h : parta_Piece G t N J) : J.Nonempty := by
  have hord := h.2.1.order_gt
  rw [parta_card_coe] at hord
  exact Finset.card_pos.mp (by omega)

/-- Theorem 5.2 applied to a `d`-dense vertex set, `d = 18000t`, `k = 9t`. -/
theorem parta_piece_of_dense (G : SimpleGraph V) (t : ℕ) (ht : (10 : ℝ) ^ 13 ≤ t)
    (hminor : ¬ HasCliqueMinor G t) (T : Finset V) (hT : T.Nonempty)
    (hd : dPar t * T.card ≤ edgeCount (G.induce (T : Set V))) :
    ∃ J ⊆ T, parta_Piece G t (pieceN t) J := by
  classical
  let H := G.induce (T : Set V)
  have hminorH : ¬ HasCliqueMinor H t := by
    intro hm
    exact hminor (hasCliqueMinor_of_minor (induce_isMinor G (T : Set V)) hm)
  have hcardT : Fintype.card (T : Set V) = T.card := Fintype.card_coe T
  have htpos : (1 : ℝ) ≤ t := le_trans (by norm_num) ht
  have ht1 : 1 ≤ t := by exact_mod_cast htpos
  obtain ⟨A, hAcard, hAconn, hAedge⟩ :=
    T52.theorem52_holds (↥(T : Set V)) H t (dPar t) (9 * t) ht
      (by unfold dPar; push_cast; linarith) (by omega)
      (by unfold dPar T52.omegaL; push_cast; linarith)
      (by rw [hcardT]; exact Finset.card_pos.mpr hT) hminorH
      (by rw [hcardT]; exact hd)
  let J : Finset V := Woven.nestedImageFinset T A
  have hJcard : J.card = A.card :=
    Finset.card_image_of_injective _ Subtype.val_injective
  have hedge : edgeCount (H.induce (A : Set ↥(T : Set V))) =
      edgeCount (G.induce (J : Set V)) :=
    edgeCount_eq_of_iso (Woven.nestedInducedIso G T A)
  refine ⟨J, Woven.nestedImageFinset_subset T A, ?_, ?_, ?_⟩
  · rw [hJcard]
    exact Nat.le_floor hAcard
  · exact VertexConnected.of_iso (Woven.nestedInducedIso G T A) (9 * t + 1) hAconn
  · rw [hJcard, ← hedge]
    refine lt_of_le_of_lt ?_ hAedge
    have hA0 : (0 : ℝ) ≤ A.card := by positivity
    unfold dPar T52.omegaL
    push_cast
    nlinarith

/-- Contrapositive of degeneracy colouring with a general piece predicate (copy of
NS `exists_small_connected_piece_inside_of_chromatic_gt`). -/
theorem parta_piece_inside_of_chromatic_gt (G : SimpleGraph V) (c : ℕ)
    (Piece : Finset V → Prop)
    (hdense : ∀ T : Finset V, T.Nonempty →
      c * T.card ≤ edgeCount (G.induce (T : Set V)) → ∃ J ⊆ T, Piece J)
    (R : Finset V) (hχ : 2 * c < chromatic (G.induce (R : Set V))) :
    ∃ J ⊆ R, Piece J := by
  classical
  by_contra hnone
  push Not at hnone
  have hlow : ∀ S : Finset (R : Set V), S.Nonempty →
      edgeCount ((G.induce (R : Set V)).induce (S : Set (R : Set V))) <
        c * S.card := by
    intro S hS
    by_contra h
    have he : c * S.card ≤
        edgeCount ((G.induce (R : Set V)).induce (S : Set (R : Set V))) := by
      omega
    let T : Finset V := S.image Subtype.val
    have hTcard : T.card = S.card :=
      Finset.card_image_of_injective _ Subtype.val_injective
    have hTsub : T ⊆ R := by
      intro v hv
      obtain ⟨w, _, rfl⟩ := Finset.mem_image.mp hv
      exact w.property
    have hiso : ((G.induce (R : Set V)).induce (S : Set (R : Set V))) ≃g
        G.induce (T : Set V) := Woven.nestedInducedIso G R S
    have hTedges : edgeCount (G.induce (T : Set V)) =
        edgeCount ((G.induce (R : Set V)).induce (S : Set (R : Set V))) :=
      edgeCount_eq_of_iso hiso.symm
    have hdT : c * T.card ≤ edgeCount (G.induce (T : Set V)) := by
      rw [hTcard, hTedges]
      exact he
    have hTne : T.Nonempty := Finset.Nonempty.image hS _
    obtain ⟨J, hJT, hJ⟩ := hdense T hTne hdT
    exact hnone J (hJT.trans hTsub) hJ
  have hcolor : (G.induce (R : Set V)).Colorable (2 * c) := by
    apply colorable_of_induced_low_degree (G.induce (R : Set V)) (2 * c)
    intro S hS
    have hcard : 0 < Fintype.card (S : Set (R : Set V)) := by
      letI : Nonempty (S : Set (R : Set V)) := ⟨⟨hS.choose, hS.choose_spec⟩⟩
      exact Fintype.card_pos
    have hedges :
        (edgeCount ((G.induce (R : Set V)).induce (S : Set (R : Set V))) : ℝ) <
        (c : ℝ) * (Fintype.card (S : Set (R : Set V)) : ℝ) := by
      rw [parta_card_coe]
      exact_mod_cast hlow S hS
    obtain ⟨v, hv⟩ :=
      exists_degree_lt_twice_of_edgeCount_lt
        ((G.induce (R : Set V)).induce (S : Set (R : Set V)))
        (c : ℝ) hcard hedges
    exact ⟨v, by exact_mod_cast hv⟩
  have hchrom : chromatic (G.induce (R : Set V)) ≤ 2 * c :=
    (chromatic_le_iff_colorable _ _).mpr hcolor
  omega

omit [Fintype V] in
theorem parta_card_piece_union_le
    (P : Finset (Finset V)) (N : ℕ)
    (hsize : ∀ J ∈ P, J.card ≤ N) :
    (P.biUnion id).card ≤ P.card * N := by
  classical
  induction P using Finset.induction_on with
  | empty => simp
  | @insert J P hJP ih =>
    have hJ : J.card ≤ N := hsize J (Finset.mem_insert_self J P)
    have hP : ∀ K ∈ P, K.card ≤ N := by
      intro K hK
      exact hsize K (Finset.mem_insert_of_mem hK)
    have hbound := ih hP
    have hunion := Finset.card_union_le J (P.biUnion id)
    have hres : (J ∪ P.biUnion id).card ≤ (P.card + 1) * N := by
      calc
        _ ≤ J.card + (P.biUnion id).card := hunion
        _ ≤ N + P.card * N := Nat.add_le_add hJ hbound
        _ = (P.card + 1) * N := by ring
    simpa [hJP, Finset.biUnion_insert] using hres

/-- Generic packing of `r` disjoint pieces inside `R` (copy of NS
`exists_disjoint_small_connected_pieces` with an arbitrary piece predicate). -/
theorem parta_exists_disjoint_pieces (G : SimpleGraph V) (r N q d : ℕ)
    (Piece : Finset V → Prop)
    (hne : ∀ J, Piece J → J.Nonempty) (hsize : ∀ J, Piece J → J.card ≤ N)
    (R : Finset V)
    (hfind : ∀ R' ⊆ R, d < chromatic (G.induce (R' : Set V)) → ∃ J ⊆ R', Piece J)
    (hlocal : ∀ U : Finset V, U.card ≤ r * N →
      chromatic (G.induce (U : Set V)) ≤ q)
    (hχ : q + d < chromatic (G.induce (R : Set V))) :
    ∃ J : Fin r → Finset V, (∀ i, J i ⊆ R ∧ Piece (J i)) ∧
      (Pairwise fun i j => Disjoint (J i) (J j)) := by
  classical
  let Good (P : Finset (Finset V)) : Prop :=
    (∀ J ∈ P, J ⊆ R ∧ Piece J) ∧
    (∀ J ∈ P, ∀ K ∈ P, J ≠ K → Disjoint J K)
  let all : Finset (Finset (Finset V)) := Finset.univ.filter Good
  have hnonempty : all.Nonempty := by
    refine ⟨∅, Finset.mem_filter.mpr ⟨Finset.mem_univ _, ?_⟩⟩
    constructor <;> simp
  obtain ⟨P, hPall, hmax⟩ := all.exists_max_image Finset.card hnonempty
  have hP : Good P := (Finset.mem_filter.mp hPall).2
  have hPcard : r ≤ P.card := by
    by_contra hsmall
    have hPr : P.card < r := by omega
    let U : Finset V := P.biUnion id
    have hUcard : U.card ≤ r * N := by
      have hbound := parta_card_piece_union_le P N
        (fun J hJ => hsize J (hP.1 J hJ).2)
      dsimp [U]
      nlinarith
    have hUχ := hlocal U hUcard
    let R' : Finset V := R \ U
    have hχR : d < chromatic (G.induce (R' : Set V)) := by
      have hsplit := Woven.chromatic_induce_le_add_remainder G (R : Set V) (U : Set V)
      have hc : (R : Set V) \ (U : Set V) = ((R \ U : Finset V) : Set V) := by
        simp
      rw [hc] at hsplit
      dsimp [R']
      omega
    obtain ⟨J, hJR, hJ⟩ := hfind R' Finset.sdiff_subset hχR
    have hJne : J.Nonempty := hne J hJ
    have hJU : ∀ z ∈ J, z ∉ U := fun z hz => (Finset.mem_sdiff.mp (hJR hz)).2
    have hJP : J ∉ P := by
      intro hmem
      obtain ⟨z, hz⟩ := hJne
      exact hJU z hz (Finset.mem_biUnion.mpr ⟨J, hmem, hz⟩)
    have hPnew : Good (insert J P) := by
      constructor
      · intro K hK
        rcases Finset.mem_insert.mp hK with hK | hK
        · subst K
          exact ⟨hJR.trans Finset.sdiff_subset, hJ⟩
        · exact hP.1 K hK
      · intro K hK L hL hKL
        rcases Finset.mem_insert.mp hK with hK | hK <;>
          rcases Finset.mem_insert.mp hL with hL | hL
        · exact False.elim (hKL (hK.trans hL.symm))
        · subst K
          apply Finset.disjoint_left.mpr
          intro z hzJ hzL
          exact hJU z hzJ (Finset.mem_biUnion.mpr ⟨L, hL, hzL⟩)
        · subst L
          apply Finset.disjoint_left.mpr
          intro z hzK hzJ
          exact hJU z hzJ (Finset.mem_biUnion.mpr ⟨K, hK, hzK⟩)
        · exact hP.2 K hK L hL hKL
    have hPnewall : insert J P ∈ all :=
      Finset.mem_filter.mpr ⟨Finset.mem_univ _, hPnew⟩
    have hmax' := hmax (insert J P) hPnewall
    have hstep : (insert J P).card = P.card + 1 := by simp [hJP]
    omega
  obtain ⟨e, he⟩ := Function.Embedding.exists_of_card_le_finset
    (α := Fin r) (s := P) (by simpa using hPcard)
  refine ⟨fun i => e i, ?_, ?_⟩
  · intro i
    exact hP.1 (e i) (he ⟨i, rfl⟩)
  · intro i j hij
    apply hP.2 (e i) (he ⟨i, rfl⟩) (e j) (he ⟨j, rfl⟩)
    exact e.injective.ne hij

/-- **Step 1 packing.**  Inside any `R` with `χ(G[R]) > q + 2d`, there are `r`
pairwise disjoint pieces, provided the union of any `r` pieces has chromatic
number at most `q`. -/
theorem parta_exists_dense_pieces (G : SimpleGraph V) (t r q : ℕ)
    (ht : (10 : ℝ) ^ 13 ≤ t) (hminor : ¬ HasCliqueMinor G t) (R : Finset V)
    (hlocal : ∀ U : Finset V, U.card ≤ r * pieceN t →
      chromatic (G.induce (U : Set V)) ≤ q)
    (hχ : q + 2 * dPar t < chromatic (G.induce (R : Set V))) :
    ∃ J : Fin r → Finset V, (∀ i, J i ⊆ R ∧ parta_Piece G t (pieceN t) (J i)) ∧
      (Pairwise fun i j => Disjoint (J i) (J j)) :=
  parta_exists_disjoint_pieces G r (pieceN t) q (2 * dPar t) (parta_Piece G t (pieceN t))
    (fun _ h => h.nonempty) (fun _ h => h.1) R
    (fun R' _ hR' => parta_piece_inside_of_chromatic_gt G (dPar t) _
      (fun T hT hd => parta_piece_of_dense G t ht hminor T hT hd) R' hR')
    hlocal hχ

end Pieces


/-! ## A5. Step 3: the region `H₃` via Corollary 3.3 -/

section Nguyen

variable {V : Type u} [Fintype V] [DecidableEq V]

/-- The Nguyen threshold `⌈3.0625(k-1)⌉`. -/
noncomputable def parta_thr (k : ℕ) : ℕ := ⌈(3.0625 : ℝ) * ((k : ℝ) - 1)⌉₊

/-- Copy of NS `exists_connected_region_after_deleting` with Corollary 3.3
(threshold `⌈3.0625(k-1)⌉`, loss `2k`) in place of Girão–Narayanan. -/
theorem parta_region_after_deleting (hN : NguyenInduced.{u})
    (G : SimpleGraph V) (R D : Finset V)
    (k oldLoss cost newLoss : ℕ) (hk : 2 ≤ k)
    (hreserve : chromatic G ≤ chromatic (G.induce (R : Set V)) + oldLoss)
    (hcost : chromatic (G.induce (D : Set V)) ≤ cost)
    (hχ : oldLoss + cost + parta_thr k ≤ chromatic G)
    (hbudget : oldLoss + cost + 2 * k ≤ newLoss) :
    ∃ H : Finset V, H ⊆ R \ D ∧
      VertexConnected (G.induce (H : Set V)) k ∧
      chromatic G ≤ chromatic (G.induce (H : Set V)) + newLoss := by
  classical
  have hsplit := Woven.chromatic_induce_le_add_remainder G (R : Set V) (D : Set V)
  have hdiff : (R : Set V) \ (D : Set V) = ((R \ D : Finset V) : Set V) := by
    ext v; simp
  rw [hdiff] at hsplit
  have hres : parta_thr k ≤ chromatic (G.induce ((R \ D : Finset V) : Set V)) := by
    omega
  obtain ⟨H, hHR, hHconn, hHχ⟩ := hN V G (R \ D) k hk hres
  exact ⟨H, hHR, hHconn, by omega⟩

theorem parta_region_after_deleting_two (hN : NguyenInduced.{u})
    (G : SimpleGraph V) (R D₁ D₂ : Finset V)
    (k oldLoss cost₁ cost₂ newLoss : ℕ) (hk : 2 ≤ k)
    (hreserve : chromatic G ≤ chromatic (G.induce (R : Set V)) + oldLoss)
    (hcost₁ : chromatic (G.induce (D₁ : Set V)) ≤ cost₁)
    (hcost₂ : chromatic (G.induce (D₂ : Set V)) ≤ cost₂)
    (hχ : oldLoss + cost₁ + cost₂ + parta_thr k ≤ chromatic G)
    (hbudget : oldLoss + cost₁ + cost₂ + 2 * k ≤ newLoss) :
    ∃ H : Finset V, H ⊆ R \ (D₁ ∪ D₂) ∧
      VertexConnected (G.induce (H : Set V)) k ∧
      chromatic G ≤ chromatic (G.induce (H : Set V)) + newLoss := by
  have hcost : chromatic (G.induce ((D₁ ∪ D₂ : Finset V) : Set V)) ≤ cost₁ + cost₂ := by
    have h := chromatic_induce_union_le_add G D₁ D₂
    omega
  exact parta_region_after_deleting hN G R (D₁ ∪ D₂) k oldLoss (cost₁ + cost₂) newLoss
    hk hreserve hcost (by omega) (by omega)

/-- **Step 3** (copy of NS `StageState.exists_middle_region_after_pieces_and_fan`
with Corollary 3.3). -/
theorem parta_middle_region (hN : NguyenInduced.{u})
    {G : SimpleGraph V} {s k m coreBound : ℕ}
    (S : StageState G s k m coreBound)
    (hrootregion : ∀ i, S.root i ∈ S.region)
    (r N q fanCost middleK middleLoss : ℕ)
    (J : Fin r → Finset V)
    (hJsize : ∀ i, (J i).card ≤ N)
    (B : Finset V)
    (hBcost : chromatic (G.induce (B : Set V)) ≤ fanCost)
    (hlocal : ∀ U : Finset V, U.card ≤ r * N →
      chromatic (G.induce (U : Set V)) ≤ q)
    (hk : 2 ≤ middleK)
    (hχ : m + s + q + fanCost + parta_thr middleK ≤ chromatic G)
    (hbudget : m + s + q + fanCost + 2 * middleK ≤ middleLoss) :
    ∃ H₃ : Finset V,
      H₃ ⊆ (S.region \ S.tangentFinset) \
        (((Finset.univ : Finset (Fin r)).biUnion J) ∪ B) ∧
      VertexConnected (G.induce (H₃ : Set V)) middleK ∧
      chromatic G ≤ chromatic (G.induce (H₃ : Set V)) + middleLoss := by
  classical
  let P : Finset V := (Finset.univ : Finset (Fin r)).biUnion J
  have hPcard : P.card ≤ r * N := by
    have h := Finset.card_biUnion_le_card_mul
      (Finset.univ : Finset (Fin r)) J N (fun i _ => hJsize i)
    simpa [P] using h
  have hPcost : chromatic (G.induce (P : Set V)) ≤ q := hlocal P hPcard
  let R : Finset V := S.region \ S.tangentFinset
  have hreserve : chromatic G ≤ chromatic (G.induce (R : Set V)) + (m + s) := by
    have hDsub := S.tangentFinset_subset_region hrootregion
    have hχdel := chromatic_induce_le_sdiff_add_card G S.region S.tangentFinset hDsub
    have hDcard := S.tangentFinset_card
    have hχold := S.chromatic_reserve
    change chromatic (G.induce (S.region : Set V)) ≤
      chromatic (G.induce (R : Set V)) + S.tangentFinset.card at hχdel
    omega
  exact parta_region_after_deleting_two hN G R P B middleK (m + s) q fanCost middleLoss
    hk hreserve hPcost hBcost (by omega) (by omega)

end Nguyen


/-! ## A6 (end). From packed pieces to the next raw stage -/

section Packed

variable {V : Type u} [Fintype V] [DecidableEq V]

/-- Copy of NS `StageState.raw_stage_of_packed_pieces`: the hub `D = K (last p)` is
assumed knit (Lemma 3.6) instead of `33(4p+1)x`-connected, and `H₃` is extracted by
Corollary 3.3. -/
theorem parta_raw_stage_of_packed_pieces (hN : NguyenInduced.{u})
    {G : SimpleGraph V} {p x k prevLoss oldBound N ℓ : ℕ}
    (S : StageState G (p * x) k prevLoss oldBound)
    (hp : 0 < p) (_hx : 0 < x) (hk : 2 ≤ k)
    (hrootregion : ∀ i, S.root i ∈ S.region)
    (K : Fin (p + 1) → Finset V)
    (hK : ∀ i,
      K i ⊆ S.region \ S.tangentFinset ∧
      (K i).card ≤ N ∧
      VertexConnected (G.induce (K i : Set V)) ℓ)
    (hKpair : Pairwise fun i j => Disjoint (K i) (K j))
    (q m coreBound : ℕ)
    (hlocal : ∀ Y : Finset V, Y.card ≤ (p + 1) * N →
      chromatic (G.induce (Y : Set V)) ≤ q)
    (hχ : prevLoss + p * x + q + 4 * (3 * p * x) + parta_thr k ≤
      chromatic G)
    (hreserve : prevLoss + p * x + q + 4 * (3 * p * x) + 2 * k ≤ m)
    (hSourceFan : 2 * (3 * p * x) ≤ k)
    (hSourceFinish : 2 * (3 * p * x) ≤ ℓ)
    (hMixedBudget : 3 * p * x + 2 * ((p + 1) * x) ≤ k)
    (hMiddleSize : 2 * ((p + 1) * x) ≤ k)
    (hFinishSize : 2 * ((p + 1) * x) ≤ ℓ)
    (hChildRoots : 2 * x ≤ ℓ)
    (hWoven : ∀ i : Fin p, Woven (G.induce (K i.castSucc : Set V))
      (2 * x) ((4 * p + 1) * x))
    (hDknit : Knit (G.induce (K (Fin.last p) : Set V))
      ((4 * p + 1) * x) ((p + 1) * x))
    (hCoreBudget : oldBound + p * N + N + (p + 1) * x ≤ coreBound) :
    Nonempty (StageState G ((p + 1) * x) k m coreBound) := by
  classical
  let J : Fin p → Finset V := fun i => K i.castSucc
  let D : Finset V := K (Fin.last p)
  have hJ (i : Fin p) := hK i.castSucc
  have hD := hK (Fin.last p)
  have hJdis : ∀ i j, i ≠ j →
      Disjoint (J i : Set V) (J j : Set V) := by
    intro i j hij
    exact Finset.disjoint_coe.mpr
      (hKpair (fun h => hij (Fin.castSucc_injective p h)))
  have hJDfin : ∀ i, Disjoint (J i) D := by
    intro i
    exact hKpair (Fin.castSucc_ne_last i)
  have hJconn : ∀ i,
      VertexConnected (G.induce (J i : Set V)) ℓ :=
    fun i => (hJ i).2.2
  obtain ⟨childRoot,hrootinj,hrootJ⟩ :=
    exists_child_roots_of_connected_pieces G p x ℓ J hJconn
      hChildRoots
  let oldRoot := S.ciOldRoot
  let A := S.ciOldModel
  have hAJ : ∀ i,
      Disjoint A.toMinorModel.vertices (J i : Set V) := by
    intro i
    exact S.ciOldModel_disjoint_piece hrootregion (J i) (hJ i).1
  let Z : Finset V :=
    Finset.univ.image (ciSourceValue p x oldRoot childRoot)
  have hZcard : Z.card = 3 * p * x :=
    ciSourceFinset_card_of_pieces p x G oldRoot A J childRoot
      hrootinj hrootJ hJdis hAJ
  have hZR : Z ⊆ S.region := by
    apply ciSourceFinset_subset p x oldRoot childRoot S.region
    · intro z
      exact hrootregion (finProdFinEquiv z)
    · intro i z
      exact (Finset.mem_sdiff.mp ((hJ i).1 (hrootJ i z))).1
  have hDR : D ⊆ S.region := by
    intro v hv
    exact (Finset.mem_sdiff.mp (hD.1 hv)).1
  have hOldD : Disjoint (Finset.univ.image oldRoot) D := by
    rw [S.ciOldRoot_image_eq_tangentFinset]
    apply Finset.disjoint_left.mpr
    intro v hvOld hvD
    exact (Finset.mem_sdiff.mp (hD.1 hvD)).2 hvOld
  have hZD : Disjoint Z D :=
    ciSourceFinset_disjoint_of_old_and_children p x oldRoot
      childRoot J hrootJ D hOldD hJDfin
  have hDsize : 2 * Z.card ≤ D.card := by
    have horder := hD.2.2.order_gt
    have hcard : Fintype.card (D : Set V) = D.card := by
      apply Fintype.card_of_finset' D
      intro v
      rfl
    rw [hcard] at horder
    rw [hZcard]
    omega
  obtain ⟨F,hFR,hFcost⟩ :=
    HadwigerConstant.WV.PartA.parta_exists_double_fan_inside_connected_region G
      S.region Z D k S.region_connected hZR hDR
      (by rw [hZcard]; exact hSourceFan) hDsize hZD
  have hFcost' :
      chromatic (G.induce (F.vertexFinset : Set V)) ≤
        4 * (3 * p * x) := by
    rw [← hZcard]
    exact hFcost
  let Kall : Finset V :=
    (Finset.univ : Finset (Fin (p + 1))).biUnion K
  obtain ⟨U,hUraw,hUconn,hUreserve⟩ :=
    parta_middle_region hN S hrootregion
      (p + 1) N q (4 * (3 * p * x)) k m
      K (fun i => (hK i).2.1) F.vertexFinset hFcost'
      hlocal hk hχ hreserve
  have hUsub : U ⊆ S.region := by
    intro v hv
    exact (Finset.mem_sdiff.mp (Finset.mem_sdiff.mp (hUraw hv)).1).1
  have hUavoidK : Disjoint Kall U := by
    apply Finset.disjoint_left.mpr
    intro v hvK hvU
    exact (Finset.mem_sdiff.mp (hUraw hvU)).2
      (Finset.mem_union_left _ hvK)
  have hUavoidF : Disjoint F.vertexFinset U := by
    apply Finset.disjoint_left.mpr
    intro v hvF hvU
    exact (Finset.mem_sdiff.mp (hUraw hvU)).2
      (Finset.mem_union_right _ hvF)
  have hJsubK (i : Fin p) : J i ⊆ Kall := by
    intro v hv
    exact Finset.mem_biUnion.mpr
      ⟨i.castSucc,Finset.mem_univ _,hv⟩
  have hDsubK : D ⊆ Kall := by
    intro v hv
    exact Finset.mem_biUnion.mpr
      ⟨Fin.last p,Finset.mem_univ _,hv⟩
  have hJUfin : ∀ i, Disjoint (J i) U := by
    intro i
    exact hUavoidK.mono_left (hJsubK i)
  have hDUfin : Disjoint D U :=
    hUavoidK.mono_left hDsubK
  have hOldU : Disjoint (Finset.univ.image oldRoot) U := by
    rw [S.ciOldRoot_image_eq_tangentFinset]
    apply Finset.disjoint_left.mpr
    intro v hvOld hvU
    exact (Finset.mem_sdiff.mp
      (Finset.mem_sdiff.mp (hUraw hvU)).1).2 hvOld
  have hZU : Disjoint Z U :=
    ciSourceFinset_disjoint_of_old_and_children p x oldRoot
      childRoot J hrootJ U hOldU hJUfin
  have hUdiff : U ⊆ S.region \ Z := by
    intro v hv
    exact Finset.mem_sdiff.mpr
      ⟨hUsub hv,fun hz => (Finset.disjoint_left.mp hZU) hz hv⟩
  have hDdiff : D ⊆ S.region \ Z := by
    intro v hv
    exact Finset.mem_sdiff.mpr
      ⟨hDR hv,fun hz => (Finset.disjoint_left.mp hZD) hz hv⟩
  have hUsize : 2 * ((p + 1) * x) ≤ U.card := by
    have horder := hUconn.order_gt
    have hcard : Fintype.card (U : Set V) = U.card := by
      apply Fintype.card_of_finset' U
      intro v
      rfl
    rw [hcard] at horder
    omega
  have hDsize' : 2 * ((p + 1) * x) ≤ D.card := by
    have horder := hD.2.2.order_gt
    have hcard : Fintype.card (D : Set V) = D.card := by
      apply Fintype.card_of_finset' D
      intro v
      rfl
    rw [hcard] at horder
    omega
  have hJD : ∀ i, Disjoint (J i : Set V) (D : Set V) := by
    intro i
    apply Set.disjoint_left.mpr
    intro v hvJ hvD
    exact (Finset.disjoint_left.mp (hJDfin i)) hvJ hvD
  have hJU : ∀ i, Disjoint (J i : Set V) (U : Set V) := by
    intro i
    apply Set.disjoint_left.mpr
    intro v hvJ hvU
    exact (Finset.disjoint_left.mp (hJUfin i)) hvJ hvU
  have hCoreWitness := S.ciOldModel_core_witness
  have hRaw := parta_ci_nonzero_raw_stage_from_pieces G p x k m
    ((4 * p + 1) * x) N oldBound coreBound hp
    S.region Z U D J oldRoot A S.core childRoot rfl
    hrootinj hrootJ hJdis hJD hJU hAJ
    (S.ciOldModel_tangent hrootregion)
    hCoreWitness S.core_card_le
    (fun i => (hJ i).2.1) hD.2.1 hCoreBudget
    hWoven le_rfl F hFR S.region_connected hZR
    (by rw [hZcard]; exact hMixedBudget)
    hUdiff hDdiff hUsize hDsize' hUavoidF hDUfin
    hDknit hUconn hUreserve
  exact hRaw


end Packed


/-! ## A8 (core). The first raw stage from one piece -/

section First

variable {V : Type u} [Fintype V] [DecidableEq V]

/-- Copy of NS `StageState.first_raw_stage_of_packed_piece`: `H₃` by Corollary 3.3,
and the zero-pair wovenness of the piece `D` is a hypothesis (supplied by Lemma 4.4
and Lemma 3.1). -/
theorem parta_first_raw_stage_of_packed_piece (hN : NguyenInduced.{u})
    {G : SimpleGraph V} {k prevLoss oldBound : ℕ}
    (S : StageState G 0 k prevLoss oldBound)
    (x ℓ N q m coreBound : ℕ)
    (hk : 2 ≤ k)
    (D : Finset V)
    (hDR : D ⊆ S.region \ S.tangentFinset)
    (hDcardBound : D.card ≤ N)
    (hDconn : VertexConnected (G.induce (D : Set V)) ℓ)
    (hlocal : ∀ Y : Finset V, Y.card ≤ N →
      chromatic (G.induce (Y : Set V)) ≤ q)
    (hχ : prevLoss + q + parta_thr k ≤ chromatic G)
    (hreserve : prevLoss + q + 2 * k ≤ m)
    (hUsize : x ≤ k) (hDsize : x ≤ ℓ)
    (hWoven : Woven (G.induce (D : Set V)) x 0)
    (hCoreBudget : N + x ≤ coreBound) :
    Nonempty (StageState G x k m coreBound) := by
  classical
  let K : Fin 1 → Finset V := fun _ => D
  have hKsize : ∀ i, (K i).card ≤ N := fun _ => hDcardBound
  have hlocal' : ∀ Y : Finset V, Y.card ≤ 1 * N →
      chromatic (G.induce (Y : Set V)) ≤ q := by
    intro Y hY
    exact hlocal Y (by simpa using hY)
  obtain ⟨U,hUraw,hUconn,hUreserve⟩ :=
    parta_middle_region hN S
      (by intro i; exact i.elim0)
      1 N q 0 k m K hKsize ∅ (by simpa using chromatic_le_card (G.induce ((∅ : Finset V) : Set V))) hlocal' hk
      (by omega) (by omega)
  have hUR : U ⊆ S.region := by
    intro v hv
    exact (Finset.mem_sdiff.mp (Finset.mem_sdiff.mp (hUraw hv)).1).1
  have hDregion : D ⊆ S.region := by
    intro v hv
    exact (Finset.mem_sdiff.mp (hDR hv)).1
  have hDU : Disjoint D U := by
    apply Finset.disjoint_left.mpr
    intro v hvD hvU
    exact (Finset.mem_sdiff.mp (hUraw hvU)).2
      (Finset.mem_union_left _
        (Finset.mem_biUnion.mpr
          ⟨0,Finset.mem_univ _,hvD⟩))
  have hUcard : x ≤ U.card := by
    have horder := hUconn.order_gt
    have hcard : Fintype.card (U : Set V) = U.card := by
      apply Fintype.card_of_finset' U
      intro v
      rfl
    rw [hcard] at horder
    omega
  have hDcard : x ≤ D.card := by
    have horder := hDconn.order_gt
    have hcard : Fintype.card (D : Set V) = D.card := by
      apply Fintype.card_of_finset' D
      intro v
      rfl
    rw [hcard] at horder
    omega
  obtain ⟨P,L,hAB,_,hCleanU,hCleanD⟩ :=
    Woven.exists_clean_connectors_inside G S.region U D k x
      S.region_connected hUsize hUR hDregion hUcard hDcard
  obtain ⟨T⟩ := exists_first_stage_state D U hDU hWoven P L
    hAB.2 hAB.1 hCleanD hCleanU hUconn hUreserve
  exact ⟨T.widenCoreBound (by omega)⟩


end First


/-! ## A4/A7/A8. The step at concrete parameters -/

section Step

variable {V : Type u} [Fintype V] [DecidableEq V]

/-- The local chromatic bound on unions of at most `r' ≤ r` pieces (`r' N ≤ 6r²N ≤ N_t`). -/
theorem parta_local {G : SimpleGraph V} {t q : ℕ} (hnum : StageNumerics t)
    (hsmall : SmallChromBoundNat G (Nt t) q) (r' : ℕ) (hr' : r' ≤ rPar t) :
    ∀ Y : Finset V, Y.card ≤ r' * pieceN t →
      chromatic (G.induce (Y : Set V)) ≤ q := by
  intro Y hY
  apply hsmall Y
  have h1 : r' * pieceN t ≤ 6 * rPar t ^ 2 * pieceN t := by
    apply Nat.mul_le_mul_right
    have := hnum.r_pos
    nlinarith
  have h2 : (Y.card : ℝ) ≤ ((6 * rPar t ^ 2 * pieceN t : ℕ) : ℝ) := by
    exact_mod_cast hY.trans h1
  exact h2.trans hnum.window

/-- **A7 (hub).** Lemma 3.6 makes the hub `(4p+1)x`, `(p+1)x`-knit:
`κ ≥ 9t+1 ≥ 7px + x` and `e > 70t·v ≥ 5(4p+1)x·v`. -/
theorem parta_hub_knit (hK : Lemma36.{u}) {G : SimpleGraph V} {t : ℕ}
    (hnum : StageNumerics t) (D : Finset V) (hD : parta_Piece G t (pieceN t) D)
    (p : ℕ) (hp : p < rPar t) :
    Knit (G.induce (D : Set V)) ((4 * p + 1) * xP t) ((p + 1) * xP t) := by
  have hμ := hnum.mu_le p hp
  have hx := hnum.x_small
  have hx0 := hnum.x_pos
  have e1 : (4 * p + 1) * xP t = 4 * (p * xP t) + xP t := by ring
  have e2 : (p + 1) * xP t = p * xP t + xP t := by ring
  apply hK (↥(D : Set V)) (G.induce (D : Set V))
  · rw [e2]; omega
  · rw [e1, e2]; omega
  · apply hD.2.1.of_le
    rw [e1, e2]; omega
  · have hpairs := hnum.pairs_le p hp
    have hfl : (((4 * p + 1) * xP t : ℕ) : ℝ) ≤ 4.004 * t := by
      have := Nat.floor_le (show (0 : ℝ) ≤ 4.004 * t by positivity)
      exact le_trans (by exact_mod_cast hpairs) this
    have hdens := hD.2.2
    rw [parta_card_coe]
    have hc : (0 : ℝ) ≤ D.card := by positivity
    have hm := mul_le_mul_of_nonneg_right hfl hc
    nlinarith

/-- **A7 (pieces).** Lemma 4.4 makes every piece `(2x, (4p+1)x)`-woven. -/
theorem parta_piece_woven {G : SimpleGraph V} {t : ℕ}
    (hlog : (1600000 : ℝ) ≤ Real.log t) (hnum : StageNumerics t)
    (D : Finset V) (hD : parta_Piece G t (pieceN t) D) (p : ℕ) (hp : p < rPar t) :
    Woven (G.induce (D : Set V)) (2 * xP t) ((4 * p + 1) * xP t) := by
  have hW := L44.lemma44Nat_holds t hlog (↥(D : Set V)) (G.induce (D : Set V))
    (hD.2.1.of_le (by omega)) (by rw [parta_card_coe]; exact hD.2.2.le)
  exact hW.of_le (hnum.pairs_le p hp)

/-- Lemma 4.4 and Lemma 3.1: a piece is `(x, 0)`-woven. -/
theorem parta_first_woven {G : SimpleGraph V} {t : ℕ}
    (hlog : (1600000 : ℝ) ≤ Real.log t) (hnum : StageNumerics t)
    (D : Finset V) (hD : parta_Piece G t (pieceN t) D) :
    Woven (G.induce (D : Set V)) (xP t) 0 := by
  have hx := hnum.x_small
  apply parta_woven_roots_pad (parta_piece_woven hlog hnum D hD 0 hnum.r_pos) (by omega)
  have hord := hD.2.1.order_gt
  omega

/-- **Step 1** in stage form: after deleting the `s` tangencies, pack `r' ≤ r`
disjoint pieces (Theorem 5.2) in the old region. -/
theorem parta_step1 {G : SimpleGraph V} {t q s b : ℕ} (hnum : StageNumerics t)
    (hminor : ¬ HasCliqueMinor G t) (hsmall : SmallChromBoundNat G (Nt t) q)
    (hΨ : PsiN t q ≤ chromatic G)
    (S : StageState G s (kPar t) (thetaN t q) b)
    (hrootregion : ∀ i, S.root i ∈ S.region)
    (hs : 10000 * s ≤ 10001 * t) (r' : ℕ) (hr' : r' ≤ rPar t) :
    ∃ K : Fin r' → Finset V,
      (∀ i, K i ⊆ S.region \ S.tangentFinset ∧ parta_Piece G t (pieceN t) (K i)) ∧
      (Pairwise fun i j => Disjoint (K i) (K j)) := by
  obtain ⟨-, hRχ, -⟩ := S.after_remove_tangencies hrootregion 0
    (by simp only [kPar]; omega)
  apply parta_exists_dense_pieces G t r' q hnum.t_ge hminor _
    (parta_local hnum hsmall r' hr')
  simp only [PsiN, thetaN, kPar, dPar] at hΨ hRχ ⊢
  omega

/-- **Steps 1–4** for `T = p + 1 ≥ 2`. -/
theorem parta_nonzero_step (hN : NguyenInduced.{u}) (hK : Lemma36.{u})
    {G : SimpleGraph V} {t q p : ℕ}
    (hlog : (1600000 : ℝ) ≤ Real.log t) (hnum : StageNumerics t)
    (hminor : ¬ HasCliqueMinor G t) (hsmall : SmallChromBoundNat G (Nt t) q)
    (hΨ : PsiN t q ≤ chromatic G) (hp0 : 0 < p) (hp : p < rPar t)
    (S : StageState G (p * xP t) (kPar t) (thetaN t q) (coreB t p))
    (hrootregion : ∀ i, S.root i ∈ S.region) :
    Nonempty (StageState G ((p + 1) * xP t) (kPar t) (sigmaN t q) (coreB t (p + 1))) := by
  have hμ := hnum.mu_le p hp
  have hx := hnum.x_small
  have hx0 := hnum.x_pos
  have hxN := hnum.x_le_piece
  have hthr : parta_thr (kPar t) ≤ 2 * dPar t - 22 * t + 2 := nguyen_threshold_le t
  obtain ⟨K, hKp, hKpair⟩ := parta_step1 hnum hminor hsmall hΨ S hrootregion hμ
    (p + 1) hp
  have e2 : (p + 1) * xP t = p * xP t + xP t := by ring
  have e3 : 3 * p * xP t = 3 * (p * xP t) := by ring
  have hpx : p * xP t ≤ p * pieceN t := Nat.mul_le_mul_left p hxN
  have ecore : coreB t (p + 1) = coreB t p + 4 * (p * pieceN t) + 2 * pieceN t := by
    unfold coreB; ring
  have hk2 : 2 ≤ kPar t := by unfold kPar; omega
  refine parta_raw_stage_of_packed_pieces hN S hp0 hx0 hk2 hrootregion K
    (fun i => ⟨(hKp i).1, (hKp i).2.1, (hKp i).2.2.1⟩) hKpair q (sigmaN t q)
    (coreB t (p + 1)) (parta_local hnum hsmall (p + 1) hp) ?_ ?_ ?_ ?_ ?_ ?_ ?_ ?_
    (fun i => parta_piece_woven hlog hnum _ (hKp i.castSucc).2 p hp)
    (parta_hub_knit hK hnum _ (hKp (Fin.last p)).2 p hp) ?_
  all_goals
    simp only [e2, e3, ecore, PsiN, thetaN, sigmaN, kPar, dPar] at hΨ hthr ⊢
    omega

/-- **Step 5** (`T = 1`). -/
theorem parta_first_step (hN : NguyenInduced.{u})
    {G : SimpleGraph V} {t q s x' b : ℕ}
    (hlog : (1600000 : ℝ) ≤ Real.log t) (hnum : StageNumerics t)
    (hminor : ¬ HasCliqueMinor G t) (hsmall : SmallChromBoundNat G (Nt t) q)
    (hΨ : PsiN t q ≤ chromatic G)
    (S : StageState G s (kPar t) (thetaN t q) b) (hs : s = 0) (hx' : x' = xP t) :
    Nonempty (StageState G x' (kPar t) (sigmaN t q) (coreB t 1)) := by
  subst hs
  subst hx'
  have hx := hnum.x_small
  have hx0 := hnum.x_pos
  have hxN := hnum.x_le_piece
  have hr1 : 1 ≤ rPar t := hnum.r_pos
  have hthr : parta_thr (kPar t) ≤ 2 * dPar t - 22 * t + 2 := nguyen_threshold_le t
  obtain ⟨K, hKp, -⟩ := parta_step1 hnum hminor hsmall hΨ S (fun i => i.elim0)
    (by omega) 1 hr1
  have hk2 : 2 ≤ kPar t := by unfold kPar; omega
  have ecore : coreB t 1 = 2 * pieceN t := by unfold coreB; ring
  refine parta_first_raw_stage_of_packed_piece hN S (xP t) (9 * t + 1) (pieceN t) q
    (sigmaN t q) (coreB t 1) hk2 (K 0) (hKp 0).1 (hKp 0).2.1 (hKp 0).2.2.1
    (fun Y hY => parta_local hnum hsmall 1 hr1 Y (by simpa using hY)) ?_ ?_ ?_ ?_
    (parta_first_woven hlog hnum _ (hKp 0).2) ?_
  all_goals
    simp only [ecore, PsiN, thetaN, sigmaN, kPar, dPar] at hΨ hthr ⊢
    omega

end Step

/-! ## A9. Assembly -/

/-- **Steps 1–5 of the inductive step** (Part A of Proposition 8.1), from
Corollary 3.3 (`NguyenInduced`), Lemma 3.6 and the numerical facts. -/
theorem rawStep_holds (hN : NguyenInduced.{u}) (hK : Lemma36.{u})
    (hNum : NumericsStep) : RawStep.{u} := by
  intro t hlog V _ _ G q hminor hsmall hΨ p hp S hrootregion
  have hnum := hNum t hlog
  rcases Nat.eq_zero_or_pos p with h0 | hp0
  · subst h0
    exact parta_first_step hN hlog hnum hminor hsmall hΨ S (by simp) (by simp)
  · exact parta_nonzero_step hN hK hlog hnum hminor hsmall hΨ hp0 hp S hrootregion

end HadwigerConstant.P81.PartA


==> anc/lean/HadwigerConstant/P81PartB.lean <==
import HadwigerConstant.P81Defs
import HadwigerConstant.L44PartA
import HadwigerConstant.TWDMain
import HadwigerLean.Woven.KnittingStar
import HadwigerLean.Woven.ThreeChildLinkage
import HadwigerLean.Graph.ContractionEdges
import HadwigerLean.Inseparability.ModelTrimming
import HadwigerLean.Inseparability.ModelTrimmingAlgebra
import HadwigerLean.Inseparability.StageNormalizeRoots
import HadwigerLean.Inseparability.ConnectedGluing
import HadwigerLean.Inseparability.SmallPieces
import HadwigerLean.Graph.CliqueMinorOrder
import HadwigerLean.Graph.ChromaticSlice
import Mathlib

/-!
# Proposition 8.1, Part B: Steps 6–7, the stage induction

Target here: `natDagger_of_rawStep : NguyenInduced → RawStep → NumericsStep → NatDagger`.
-/

namespace HadwigerConstant.P81

open HadwigerLean HadwigerLean.Inseparability

universe u

section General

variable {V : Type u} [Fintype V] [DecidableEq V] {G : SimpleGraph V}

/-- B1. General overlap: losses `L₁` (old region) and `L₂` (new region). -/
theorem partb_overlap_card_ge
    (A B : Finset V) (k L₁ L₂ : ℕ)
    (hinsep : ¬ Bootstrap.ChromaticSeparable G L₁)
    (hχA : chromatic G ≤ chromatic (G.induce (A : Set V)) + L₁)
    (hχB : chromatic G ≤ chromatic (G.induce (B : Set V)) + L₂)
    (hbudget : L₂ + k ≤ L₁) :
    k ≤ (A ∩ B).card := by
  classical
  by_contra hsmall
  have hIk : (A ∩ B).card < k := by omega
  have hIχ : chromatic (G.induce ((A ∩ B : Finset V) : Set V)) ≤
      (A ∩ B).card := by
    have hcard : Fintype.card (↥(((A ∩ B : Finset V) : Set V))) =
        (A ∩ B).card := by
      apply Fintype.card_of_finset' (A ∩ B)
      intro v
      rfl
    simpa only [hcard] using chromatic_le_card
      (G.induce ((A ∩ B : Finset V) : Set V))
  have hcost := Woven.chromatic_induce_le_add_remainder G
    (B : Set V) ((A ∩ B : Finset V) : Set V)
  have hset : (B : Set V) \ ((A ∩ B : Finset V) : Set V) =
      ((B \ A : Finset V) : Set V) := by
    ext v
    simp only [Set.mem_sdiff, Finset.mem_coe, Finset.mem_inter,
      Finset.mem_sdiff]
    tauto
  rw [hset] at hcost
  have hχR : chromatic G ≤
      chromatic (G.induce ((B \ A : Finset V) : Set V)) + L₁ := by
    omega
  have hdis : Disjoint (A : Set V) ((B \ A : Finset V) : Set V) := by
    apply Set.disjoint_left.mpr
    intro v hvA hvR
    exact (Finset.mem_sdiff.mp hvR).2 hvA
  exact hinsep ⟨(A : Set V), ((B \ A : Finset V) : Set V), hdis, hχA, hχR⟩

/-- B2. Region restoration with general losses: old loss `L₁`, new loss `L₂`. -/
def partb_restoreRegion {s k L₁ L₂ b : ℕ}
    (S : StageState G s k L₁ b)
    (B : Finset V)
    (hBconn : VertexConnected (G.induce (B : Set V)) k)
    (hχB : chromatic G ≤ chromatic (G.induce (B : Set V)) + L₂)
    (hbudget : L₂ + k ≤ L₁)
    (hinsep : ¬ Bootstrap.ChromaticSeparable G L₁)
    (hBavoid : Disjoint (B : Set V) S.model.toMinorModel.vertices) :
    StageState G s k L₂ b := by
  classical
  have hoverlap : k ≤ (S.region ∩ B).card :=
    partb_overlap_card_ge S.region B k L₁ L₂ hinsep S.chromatic_reserve hχB hbudget
  have hconn : VertexConnected
      (G.induce ((S.region ∪ B : Finset V) : Set V)) k :=
    vertexConnected_union_of_large_overlap
      S.region B k S.region_connected hBconn hoverlap
  have hmono : chromatic (G.induce (B : Set V)) ≤
      chromatic (G.induce ((S.region ∪ B : Finset V) : Set V)) :=
    chromatic_induce_mono_finset G (S := B) (T := S.region ∪ B) Finset.subset_union_right
  refine {
    root := S.root
    root_injective := S.root_injective
    model := S.model
    core := S.core
    region := S.region ∪ B
    region_connected := hconn
    chromatic_reserve := by omega
    core_card_le := S.core_card_le
    tangent := ?_
    intersection_in_core := ?_
    core_witness := S.core_witness
  }
  · intro i
    obtain ⟨v, hv, huniq⟩ := S.tangent i
    refine ⟨v, ⟨hv.1, Finset.mem_union.mpr (Or.inl hv.2)⟩, ?_⟩
    intro w hw
    have hwA : w ∈ S.region := by
      rcases Finset.mem_union.mp hw.2 with hwA | hwB
      · exact hwA
      · exact False.elim ((Set.disjoint_left.mp hBavoid) hwB
          (Set.mem_iUnion.mpr ⟨i, hw.1⟩))
    exact huniq w ⟨hw.1, hwA⟩
  · intro v hv
    rcases Finset.mem_union.mp hv.2 with hvA | hvB
    · exact S.intersection_in_core ⟨hv.1, hvA⟩
    · exact False.elim ((Set.disjoint_left.mp hBavoid) hvB hv.1)

/-- B3. Step 7 region extraction with Corollary 3.3 (Nguyen): avoid a
low-chromatic set `A`. -/
theorem partb_region_avoiding (hN : NguyenInduced.{u})
    (G : SimpleGraph V) (A : Finset V) (k : ℕ) (hk : 2 ≤ k)
    (hχ : chromatic (G.induce (A : Set V)) + ⌈(3.0625 : ℝ) * ((k : ℝ) - 1)⌉₊ ≤
      chromatic G) :
    ∃ U : Finset V, U ⊆ Aᶜ ∧ VertexConnected (G.induce (U : Set V)) k ∧
      chromatic G ≤ chromatic (G.induce (U : Set V)) +
        (chromatic (G.induce (A : Set V)) + 2 * k) := by
  classical
  have hsplit := chromatic_le_piece_and_complement G A
  have hres : ⌈(3.0625 : ℝ) * ((k : ℝ) - 1)⌉₊ ≤
      chromatic (G.induce ((Aᶜ : Finset V) : Set V)) := by omega
  obtain ⟨U, hUsub, hUconn, hUχ⟩ := hN V G Aᶜ k hk hres
  exact ⟨U, hUsub, hUconn, by omega⟩

/-- B4. Trim (Lemma 3.10 = DP 6.2) and restore (Step 7), with general losses:
from loss `σ` back to loss `Θ`. -/
theorem partb_trim_restore (hN : NguyenInduced.{u}) {s k σ Θ b q : ℕ}
    (S : StageState G s k σ b)
    (hlocal : ∀ X : Finset V, X.card ≤ 3 * b →
      chromatic (G.induce (X : Set V)) ≤ q)
    (hk : 2 ≤ k)
    (hχ : q + 2 * s + ⌈(3.0625 : ℝ) * ((k : ℝ) - 1)⌉₊ ≤ chromatic G)
    (hreserve : q + 2 * s + 2 * k ≤ Θ)
    (hbudget : Θ + k ≤ σ)
    (hinsep : ¬ Bootstrap.ChromaticSeparable G σ) :
    Nonempty (StageState G s k Θ b) := by
  classical
  let R := S.normalizeRoots
  have hrootcore : ∀ i, R.root i ∈ R.core := fun i => S.normalizeRoots_root_in_core i
  have hrootregion : ∀ i, R.root i ∈ R.region := fun i => S.normalizeRoots_root_in_region i
  obtain ⟨Q, T, hQsub, hQconn, hcoreQ, hTQ, hXcard, hmodelχ⟩ :=
    exists_cheap_branch_sets R.root R.model R.core hrootcore
  let S' : StageState G s k σ b :=
    stage_of_restricted_model R hrootcore hrootregion Q hQsub hQconn hcoreQ
  let A : Finset V := (Finset.univ : Finset (Fin s)).biUnion Q
  let X : Finset V := (Finset.univ : Finset (Fin s)).biUnion T
  have hA : S'.model.toMinorModel.vertices = (A : Set V) := by
    ext v
    simp [S', A, stage_of_restricted_model,
      rootedModel_restrict_through_core, MinorModel.vertices]
  have hXc : X.card ≤ 3 * b := by
    have := R.core_card_le
    have h2 : X.card ≤ 3 * R.core.card := hXcard
    omega
  have hAχ : chromatic (G.induce (A : Set V)) ≤ q + 2 * s := by
    have hXχ := hlocal X hXc
    have hmodelχ' : chromatic (G.induce (A : Set V)) ≤
        chromatic (G.induce (X : Set V)) + 2 * s := by
      simpa [A, X] using hmodelχ
    omega
  obtain ⟨U, hUsub, hUconn, hUχ⟩ :=
    partb_region_avoiding hN G A k hk (by omega)
  have hUavoid : Disjoint (U : Set V) S'.model.toMinorModel.vertices := by
    rw [hA]
    apply Set.disjoint_left.mpr
    intro v hvU hvA
    exact (Finset.mem_compl.mp (hUsub hvU)) hvA
  exact ⟨partb_restoreRegion S' U hUconn (by omega) hbudget hinsep hUavoid⟩

/-- B5. The zero stage via Corollary 3.3 on `R = V`. -/
theorem partb_stage_zero (hN : NguyenInduced.{u}) (G : SimpleGraph V) (k Θ : ℕ)
    (hk : 2 ≤ k) (hχ : ⌈(3.0625 : ℝ) * ((k : ℝ) - 1)⌉₊ ≤ chromatic G)
    (hΘ : 2 * k ≤ Θ) :
    Nonempty (StageState G 0 k Θ 0) := by
  classical
  have huniv := chromatic_induce_univ_finset G
  obtain ⟨H, -, hconn, hχH⟩ := hN V G Finset.univ k hk (by rw [huniv]; exact hχ)
  rw [huniv] at hχH
  let root : Fin 0 → V := Fin.elim0
  let model : RootedMinorModel
      (SimpleGraph.completeGraph (Fin 0)) G root := {
    toMinorModel := {
      branch := Fin.elim0
      connected := fun i => i.elim0
      disjoint := by intro i; exact i.elim0
      adjacent := by intro i; exact i.elim0
    }
    root_mem := fun i => i.elim0
  }
  refine ⟨{
    root := root
    root_injective := by intro i; exact i.elim0
    model := model
    core := ∅
    region := H
    region_connected := hconn
    chromatic_reserve := by omega
    core_card_le := by simp
    tangent := by intro i; exact i.elim0
    intersection_in_core := ?_
    core_witness := by intro i; exact i.elim0
  }⟩
  intro x hx
  obtain ⟨i, _⟩ := Set.mem_iUnion.mp hx.1
  exact i.elim0

end General

/-! ## B6. The stage induction and (†) -/

theorem partb_stage_le_three {t p : ℕ} (hN : StageNumerics t) (hp : p < rPar t) :
    (p + 1) * xP t ≤ 3 * t := by
  have h1 := hN.mu_le p hp
  have h2 := hN.x_small
  have he : (p + 1) * xP t = p * xP t + xP t := by ring
  rw [he]
  omega

theorem partb_coreB_mono {t u r : ℕ} (hur : u ≤ r) : coreB t u ≤ coreB t r := by
  unfold coreB
  have : u ^ 2 ≤ r ^ 2 := Nat.pow_le_pow_left hur 2
  have := Nat.mul_le_mul_left 2 this
  exact Nat.mul_le_mul_right _ this

/-- **(†) with natural parameters**, from Steps 1–5 (`RawStep`, Part A). -/
theorem natDagger_of_rawStep (hN : NguyenInduced.{u}) (hR : RawStep.{u})
    (hNum : NumericsStep) : NatDagger.{u} := by
  classical
  intro t ht V _ _ H q hsmall hinsep hχ
  have hS := hNum t ht
  by_contra hminor
  have ht13 := hS.t_ge
  have htpos : 1 ≤ t := by
    have : (1 : ℝ) ≤ t := le_trans (by norm_num) ht13
    exact_mod_cast this
  have hk : kPar t = 12 * t := rfl
  have hPsi : PsiN t q = 8 * t + 2 * q + 2 * (12 * t) + 2 * (18000 * t) + 2 := rfl
  have hTh : thetaN t q = 6 * t + q + 2 * (12 * t) := rfl
  have hSg : sigmaN t q = 30 * t + 2 * q + 4 * (12 * t) := rfl
  have hk2 : 2 ≤ kPar t := by omega
  have hthr := nguyen_threshold_le t
  have hd : 2 * dPar t - 22 * t + 2 = 35978 * t + 2 := by unfold dPar; omega
  rw [hd] at hthr
  have hthrχ : ⌈(3.0625 : ℝ) * (((kPar t : ℕ) : ℝ) - 1)⌉₊ ≤ chromatic H := by
    omega
  have hlocal : ∀ X : Finset V, X.card ≤ 3 * coreB t (rPar t) →
      chromatic (H.induce (X : Set V)) ≤ q := by
    intro X hX
    apply hsmall X
    have hw := hS.window
    have h3 : 3 * coreB t (rPar t) = 6 * rPar t ^ 2 * pieceN t := by unfold coreB; ring
    rw [h3] at hX
    have : ((X.card : ℕ) : ℝ) ≤ ((6 * rPar t ^ 2 * pieceN t : ℕ) : ℝ) := by
      exact_mod_cast hX
    exact le_trans this hw
  have hstage : ∀ u', u' ≤ rPar t →
      Nonempty (StageState H (u' * xP t) (kPar t) (thetaN t q) (coreB t u')) := by
    intro u'
    induction u' with
    | zero =>
      intro _
      have h0 := partb_stage_zero hN H (kPar t) (thetaN t q) hk2 hthrχ (by omega)
      simpa [coreB] using h0
    | succ u' ih =>
      intro hu
      obtain ⟨S⟩ := ih (by omega)
      have hu' : u' < rPar t := by omega
      obtain ⟨R⟩ := hR t ht V H q hminor hsmall hχ u' hu' S.normalizeRoots
        (fun i => S.normalizeRoots_root_in_region i)
      have hs3 := partb_stage_le_three hS hu'
      apply partb_trim_restore hN R (q := q)
      · intro X hX
        exact hlocal X (le_trans hX (Nat.mul_le_mul_left 3 (partb_coreB_mono hu)))
      · exact hk2
      · omega
      · omega
      · omega
      · exact hinsep
  obtain ⟨S⟩ := hstage (rPar t) le_rfl
  have hclique : HasCliqueMinor H (rPar t * xP t) := ⟨S.model.toMinorModel⟩
  exact hminor (hasCliqueMinor_of_le hclique hS.order)

/-! ## B8. Numerics -/

theorem numerics_holds : NumericsStep := by
  intro t ht
  have hLT := L44.largeT_of_nat t ht
  have hNF := L44.numericFacts_of_large (t : ℝ) hLT
  obtain ⟨h3, hsq, hsqL⟩ := L44.parta_basic (t : ℝ) hLT
  have ht0 : (0 : ℝ) < t := hLT.1
  set L := Real.log (t : ℝ) with hLdef
  set w := Real.sqrt L with hwdef
  have hL0 : 0 ≤ L := by linarith
  have hww : w * w = L := Real.mul_self_sqrt hL0
  have hMv : L44.Mst = 100000 := rfl
  have hMw : 0 < L44.Mst * w := by rw [hMv]; positivity
  have ht13 := hNF.t_ge
  -- t is huge compared with L
  have hL3 : (1600000 : ℝ) ^ 2 * L ≤ L ^ 3 := by
    have : (1600000 : ℝ) ^ 2 ≤ L ^ 2 := by nlinarith
    nlinarith
  have htL : (4 * 10 ^ 11 : ℝ) * L ≤ t := by nlinarith
  have htw : (4 * 10 ^ 11 : ℝ) * w ≤ t := by nlinarith
  -- x
  have hxle : (xP t : ℝ) < t / (L44.Mst * w) + 1 := by
    unfold xP L44.xPar
    exact Nat.ceil_lt_add_one (by positivity)
  have hxge : (t : ℝ) / (L44.Mst * w) ≤ (xP t : ℝ) := Nat.le_ceil _
  have hq : (t : ℝ) / (L44.Mst * w) * (L44.Mst * w) = t := by field_simp
  have hssmall := hNF.s_small
  have hsdef : (L44.sPar (t : ℝ) : ℝ) = 2 * (xP t : ℝ) := by
    unfold L44.sPar xP; push_cast; ring
  rw [hsdef] at hssmall
  -- r
  have hrle : (rPar t : ℝ) < L44.Mst * w + 1 := by
    unfold rPar
    exact Nat.ceil_lt_add_one hMw.le
  have hrge : L44.Mst * w ≤ (rPar t : ℝ) := Nat.le_ceil _
  have hdivpos : 0 < (t : ℝ) / (L44.Mst * w) := by positivity
  -- p x ≤ t + M w for p < r
  have hpx : ∀ p, p < rPar t → ((p * xP t : ℕ) : ℝ) ≤ t + L44.Mst * w := by
    intro p hp
    have hp' : (p : ℝ) + 1 ≤ rPar t := by exact_mod_cast hp
    have hpM : (p : ℝ) ≤ L44.Mst * w := by linarith
    have hp0 : (0 : ℝ) ≤ p := by positivity
    push_cast
    have h1 : (p : ℝ) * xP t ≤ p * (t / (L44.Mst * w) + 1) :=
      mul_le_mul_of_nonneg_left hxle.le hp0
    have h2 : (p : ℝ) * (t / (L44.Mst * w)) ≤ (L44.Mst * w) * (t / (L44.Mst * w)) :=
      mul_le_mul_of_nonneg_right hpM hdivpos.le
    rw [mul_comm (L44.Mst * w), hq] at h2
    nlinarith
  have hMwt : 10000 * (L44.Mst * w) ≤ (t : ℝ) / 1000 := by rw [hMv]; nlinarith
  have hpiece : (t : ℝ) ≤ pieceN t := by
    unfold pieceN
    have hτ : (1 : ℝ) ≤ T52.tauL * L := by unfold T52.tauL; nlinarith
    have h1 : (t : ℝ) ≤ T52.tauL * t * L := by nlinarith
    have h2 : (⌊(t : ℝ)⌋₊ : ℝ) ≤ ⌊T52.tauL * t * L⌋₊ := by
      exact_mod_cast Nat.floor_le_floor h1
    rwa [Nat.floor_natCast] at h2
  refine ⟨ht13, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_⟩
  · -- x_pos
    have : (0 : ℝ) < xP t := lt_of_lt_of_le hdivpos hxge
    exact_mod_cast this
  · -- x_small
    have : ((1000000 * xP t : ℕ) : ℝ) ≤ t := by push_cast; nlinarith
    exact_mod_cast this
  · -- r_pos
    have : (0 : ℝ) < rPar t := lt_of_lt_of_le hMw hrge
    exact_mod_cast this
  · -- order
    have h1 : (t : ℝ) ≤ (rPar t : ℝ) * xP t := by
      have := mul_le_mul hrge hxge hdivpos.le (by positivity)
      rw [mul_comm (L44.Mst * w), hq] at this
      exact this
    exact_mod_cast h1
  · -- mu_le
    intro p hp
    have h := hpx p hp
    have : ((10000 * (p * xP t) : ℕ) : ℝ) ≤ ((10001 * t : ℕ) : ℝ) := by
      push_cast at h ⊢; nlinarith
    exact_mod_cast this
  · -- pairs_le
    intro p hp
    apply Nat.le_floor
    have h := hpx p hp
    push_cast at h ⊢
    nlinarith
  · -- x_le_piece
    have : (xP t : ℝ) ≤ pieceN t := by nlinarith
    exact_mod_cast this
  · -- window
    have hr2 : ((rPar t : ℝ)) ^ 2 ≤ 4 * L44.Mst ^ 2 * L := by
      have h1 : (1 : ℝ) ≤ L44.Mst * w := by rw [hMv]; nlinarith
      have h2 : (rPar t : ℝ) ≤ 2 * (L44.Mst * w) := by linarith
      have h0 : (0 : ℝ) ≤ rPar t := by positivity
      calc ((rPar t : ℝ)) ^ 2 ≤ (2 * (L44.Mst * w)) ^ 2 := by gcongr
        _ = 4 * L44.Mst ^ 2 * (w * w) := by ring
        _ = 4 * L44.Mst ^ 2 * L := by rw [hww]
    have hpN : (pieceN t : ℝ) ≤ T52.tauL * t * L := by
      unfold pieceN; exact Nat.floor_le (by unfold T52.tauL; positivity)
    unfold Nt
    rw [← hLdef]
    push_cast
    have hτ0 : (0 : ℝ) ≤ T52.tauL * t * L := by unfold T52.tauL; positivity
    have hpN0 : (0 : ℝ) ≤ pieceN t := by positivity
    calc 6 * (rPar t : ℝ) ^ 2 * pieceN t ≤ 6 * (4 * L44.Mst ^ 2 * L) * (T52.tauL * t * L) := by
          gcongr
      _ = 24 * T52.tauL * L44.Mst ^ 2 * t * L ^ 2 := by ring

/-! ## B7. Lemma 3.6 (knitting) from Thomas–Wollan (density form) -/

section Knit

variable {V : Type u} [Fintype V] [DecidableEq V]

/-- Edges meeting `S` number at most `|S| · v(G)`. -/
theorem partb_edgeIncidenceCount_le (G : SimpleGraph V) (S : Finset V) :
    edgeIncidenceCount G S ≤ S.card * Fintype.card V := by
  classical
  have hdef : edgeIncidenceCount G S =
      (G.edgeFinset.filter fun e => ∃ v ∈ S, v ∈ e).card := by
    unfold edgeIncidenceCount
    congr 1
    ext e
    simp
  rw [hdef]
  have hsub : (G.edgeFinset.filter fun e => ∃ v ∈ S, v ∈ e) ⊆
      S.biUnion (fun v => G.incidenceFinset v) := by
    intro e he
    rw [Finset.mem_filter] at he
    obtain ⟨he, v, hvS, hve⟩ := he
    refine Finset.mem_biUnion.mpr ⟨v, hvS, ?_⟩
    rw [SimpleGraph.mem_incidenceFinset]
    exact ⟨SimpleGraph.mem_edgeFinset.mp he, hve⟩
  refine le_trans (Finset.card_le_card hsub) (le_trans Finset.card_biUnion_le ?_)
  have : ∀ v ∈ S, (G.incidenceFinset v).card ≤ Fintype.card V := by
    intro v _
    rw [SimpleGraph.card_incidenceFinset_eq_degree]
    exact (G.degree_lt_card_verts v).le
  calc ∑ v ∈ S, (G.incidenceFinset v).card ≤ ∑ _v ∈ S, Fintype.card V :=
        Finset.sum_le_sum this
    _ = S.card * Fintype.card V := by rw [Finset.sum_const, smul_eq_mul]

omit [Fintype V] [DecidableEq V] in
/-- Assembly of the knitted parts from a star linkage: path `i` runs from a
specified vertex to a neighbour of the representative of its group. -/
theorem partb_knit_assembly {ι : Type*} {q : ℕ} {G : SimpleGraph V}
    {P : IndexedPairs ι V} (L : IndexedLinkage G P)
    (group : ι → Fin q) (rep : Fin q → V) (hrep : Function.Injective rep)
    (hadj : ∀ i, G.Adj (P.finish i) (rep (group i)))
    (havoid : ∀ g, rep g ∉ L.vertices) :
    ∃ C : Fin q → Set V,
      (∀ g, (G.induce (C g)).Connected) ∧
      (Pairwise fun g h => Disjoint (C g) (C h)) ∧
      (∀ g, rep g ∈ C g) ∧
      (∀ i, P.start i ∈ C (group i)) := by
  classical
  let patch (g : Fin q) : Option {i : ι // group i = g} → Set V := fun slot =>
    match slot with
    | none => {rep g}
    | some i => insert (rep g) (pathVertexSet (L.path i.1))
  let C (g : Fin q) : Set V := ⋃₀ Set.range (patch g)
  have hpatchRep (g : Fin q) (slot : Option {i : ι // group i = g}) :
      rep g ∈ patch g slot := by
    cases slot with
    | none => simp [patch]
    | some i => simp [patch]
  have hconnected (g : Fin q) : (G.induce (C g)).Connected := by
    let S : Set (Set V) := Set.range (patch g)
    have hS : S.Nonempty := ⟨patch g none, ⟨none, rfl⟩⟩
    have hpair : ∀ {s t}, s ∈ S → t ∈ S → (s ∩ t).Nonempty := by
      rintro s t ⟨a, rfl⟩ ⟨b, rfl⟩
      exact ⟨rep g, hpatchRep g a, hpatchRep g b⟩
    have hSconn : ∀ {s}, s ∈ S → (G.induce s).Connected := by
      rintro s ⟨slot, rfl⟩
      cases slot with
      | none => simp [patch]
      | some i =>
        have hPath : (G.induce (pathVertexSet (L.path i.1))).Connected :=
          (L.path i.1 : G.Walk (P.start i.1) (P.finish i.1)).connected_induce_support
        have hadj' : G.Adj (P.finish i.1) (rep g) := by
          have := hadj i.1; rwa [i.property] at this
        have h := G.connected_induce_union hPath.preconnected
          (by simp : (G.induce ({rep g} : Set V)).Preconnected)
          (pathVertexSet.finish_mem (L.path i.1))
          (by simp : rep g ∈ ({rep g} : Set V)) hadj'
        have heq : pathVertexSet (L.path i.1) ∪ {rep g} =
            insert (rep g) (pathVertexSet (L.path i.1)) := by
          ext x; simp
        rw [heq] at h
        exact h
    exact G.induce_sUnion_connected_of_pairwise_not_disjoint hS hpair hSconn
  have hclass (g : Fin q) (x : V) (hx : x ∈ C g) :
      x = rep g ∨ ∃ i : ι, group i = g ∧ x ∈ pathVertexSet (L.path i) := by
    obtain ⟨s, ⟨slot, rfl⟩, hxs⟩ := Set.mem_sUnion.mp hx
    cases slot with
    | none => left; simpa [patch] using hxs
    | some i =>
      rcases hxs with h | h
      · exact Or.inl h
      · exact Or.inr ⟨i.1, i.property, h⟩
  have hdis : Pairwise fun g h => Disjoint (C g) (C h) := by
    intro g h hgh
    apply Set.disjoint_left.mpr
    intro x hx hy
    rcases hclass g x hx with hxg | ⟨i, hig, hxi⟩
    · rcases hclass h x hy with hxh | ⟨i, _, hxi⟩
      · exact hgh (hrep (hxg.symm.trans hxh))
      · exact havoid g (hxg ▸ L.path_subset_vertices i hxi)
    · rcases hclass h x hy with hxh | ⟨j, hjh, hxj⟩
      · exact havoid h (hxh ▸ L.path_subset_vertices i hxi)
      · by_cases hij : i = j
        · subst j
          exact hgh (hig.symm.trans hjh)
        · exact (Set.disjoint_left.mp (L.disjoint hij)) hxi hxj
  refine ⟨C, hconnected, hdis, ?_, ?_⟩
  · intro g
    exact Set.mem_sUnion.mpr ⟨patch g none, ⟨none, rfl⟩, by simp [patch]⟩
  · intro i
    let slot : {j : ι // group j = group i} := ⟨i, rfl⟩
    exact Set.mem_sUnion.mpr ⟨patch (group i) (some slot), ⟨some slot, rfl⟩,
      Or.inr (pathVertexSet.start_mem (L.path i))⟩

end Knit

/-- **Lemma 3.6** (knitting): `1 ≤ ℓ ≤ k`, `κ(G) ≥ 2k − ℓ`, `e(G) ≥ 5k v(G)` ⇒
`(k, ℓ)`-knit.  Star version of the paper's proof: each part `g` has a
representative `rep g` (deleted, the set `L`), and every other specified vertex is
linked in `G − L` to a private neighbour of its representative. -/
theorem lemma36_holds : Lemma36.{u} := by
  intro V _ _ G k ℓ hℓ1 hℓk hconn hedge v q hq group hsurj
  classical
  let repIndex : Fin q → Fin k := Function.surjInv hsurj
  have hrepIndex (g : Fin q) : group (repIndex g) = g :=
    Function.rightInverse_surjInv hsurj g
  have hrepIndexInj : Function.Injective repIndex :=
    Function.injective_surjInv hsurj
  let rep : Fin q → V := fun g => v (repIndex g)
  have hrepInj : Function.Injective rep := fun a b h =>
    hrepIndexInj (v.injective h)
  let Lset : Finset V := Finset.univ.image rep
  have hLcard : Lset.card = q := by
    rw [Finset.card_image_of_injective _ hrepInj]; simp
  let X : Finset V := Finset.univ.image v
  have hXcard : X.card = k := by
    rw [Finset.card_image_of_injective _ v.injective]; simp
  have hvX (i : Fin k) : v i ∈ X := Finset.mem_image.mpr ⟨i, Finset.mem_univ _, rfl⟩
  have hLX : Lset ⊆ X := by
    intro x hx
    obtain ⟨g, _, rfl⟩ := Finset.mem_image.mp hx
    exact hvX _
  let I := {i : Fin k // i ≠ repIndex (group i)}
  -- |I| + q ≤ k
  have hIq : Fintype.card I + q ≤ k := by
    have h1 : Fintype.card I = (Finset.univ.filter fun i : Fin k => i ≠ repIndex (group i)).card :=
      Fintype.card_subtype _
    have h2 : (Finset.univ.image repIndex).card = q := by
      rw [Finset.card_image_of_injective _ hrepIndexInj]; simp
    have hdisj : Disjoint (Finset.univ.filter fun i : Fin k => i ≠ repIndex (group i))
        (Finset.univ.image repIndex) := by
      rw [Finset.disjoint_left]
      intro i hi hi'
      obtain ⟨g, _, rfl⟩ := Finset.mem_image.mp hi'
      have := (Finset.mem_filter.mp hi).2
      rw [hrepIndex] at this
      exact this rfl
    have := Finset.card_union_of_disjoint hdisj
    have h3 := Finset.card_le_univ ((Finset.univ.filter fun i : Fin k => i ≠ repIndex (group i)) ∪
      Finset.univ.image repIndex)
    simp only [Fintype.card_fin] at h3
    omega
  set m := Fintype.card I with hmdef
  have hqk : q ≤ k := by omega
  -- proxies: private neighbours of the representatives, outside `X`
  obtain ⟨proxy, hproxyInj, hproxyAdj, hproxyX⟩ :=
    Woven.exists_injective_neighbor_proxies_finite G (fun i : I => rep (group i.1)) X
      (by
        intro i
        have hdeg := Linkedness.degree_ge_of_vertexConnected hconn (rep (group i.1))
        rw [hXcard]
        omega)
  have hvL (i : I) : v i.1 ∉ Lset := by
    intro h
    obtain ⟨g, _, hg⟩ := Finset.mem_image.mp h
    have hi : repIndex g = i.1 := v.injective hg
    apply i.2
    rw [← hi, hrepIndex]
  have hproxyL (i : I) : proxy i ∉ Lset := fun h => hproxyX i (hLX h)
  let e : Fin m ≃ I := (Fintype.equivFin I).symm
  let P₁ : IndexedPairs (Fin m) V := ⟨fun j => v (e j).1, fun j => proxy (e j)⟩
  -- the linkage in `G − L`
  have hlink : ∃ L₁ : IndexedLinkage G P₁, L₁.vertices ⊆ ((Lset : Set V)ᶜ) := by
    by_cases hm : m = 0
    · let L₁ : IndexedLinkage G P₁ :=
        { path := fun j => (hm ▸ j : Fin 0).elim0
          disjoint := fun j => (hm ▸ j : Fin 0).elim0 }
      refine ⟨L₁, ?_⟩
      intro x hx
      obtain ⟨j, _⟩ := Set.mem_iUnion.mp hx
      exact (hm ▸ j : Fin 0).elim0
    · have hm1 : 1 ≤ m := Nat.one_le_iff_ne_zero.mpr hm
      let W := ↥((Lset : Set V)ᶜ)
      have hconn' : VertexConnected (G.induce ((Lset : Set V)ᶜ)) (2 * m) :=
        hconn.induce_compl Lset (2 * m) (by rw [hLcard]; omega)
      have hdens : (5 * m : ℝ) * (Fintype.card W : ℝ) ≤
          (edgeCount (G.induce ((Lset : Set V)ᶜ)) : ℝ) := by
        have hsplit := edgeCount_induce_compl_add_incidence (G := G) Lset
        rw [Finset.coe_compl] at hsplit
        have hinc := partb_edgeIncidenceCount_le G Lset
        rw [hLcard] at hinc
        have hW : Fintype.card W ≤ Fintype.card V := Fintype.card_subtype_le _
        have hsplitR : (edgeCount (G.induce ((Lset : Set V)ᶜ)) : ℝ) +
            (edgeIncidenceCount G Lset : ℝ) = edgeCount G := by exact_mod_cast hsplit
        have hincR : (edgeIncidenceCount G Lset : ℝ) ≤ (q : ℝ) * Fintype.card V := by
          exact_mod_cast hinc
        have hWR : (Fintype.card W : ℝ) ≤ Fintype.card V := by exact_mod_cast hW
        have hIqR : (m : ℝ) + q ≤ k := by exact_mod_cast hIq
        have hm0 : (0 : ℝ) ≤ m := by positivity
        have hq0 : (0 : ℝ) ≤ q := by positivity
        have hn0 : (0 : ℝ) ≤ Fintype.card V := by positivity
        have h1 : (m : ℝ) * Fintype.card W ≤ m * Fintype.card V :=
          mul_le_mul_of_nonneg_left hWR hm0
        have h2 : ((m : ℝ) + q) * Fintype.card V ≤ k * Fintype.card V :=
          mul_le_mul_of_nonneg_right hIqR hn0
        nlinarith
      have hTW := twDensity_holds W (G.induce ((Lset : Set V)ᶜ)) m hm1 hconn' hdens
      let P' : IndexedPairs (Fin m) W :=
        ⟨fun j => ⟨v (e j).1, hvL (e j)⟩, fun j => ⟨proxy (e j), hproxyL (e j)⟩⟩
      have hs : Function.Injective P'.start := by
        intro a b h
        have h' : v (e a).1 = v (e b).1 := congrArg Subtype.val h
        exact e.injective (Subtype.ext (v.injective h'))
      have hf : Function.Injective P'.finish := by
        intro a b h
        have h' : proxy (e a) = proxy (e b) := congrArg Subtype.val h
        exact e.injective (hproxyInj h')
      have hst : Disjoint (Set.range P'.start) (Set.range P'.finish) := by
        apply Set.disjoint_left.mpr
        rintro x ⟨a, rfl⟩ ⟨b, hb⟩
        have h' : proxy (e b) = v (e a).1 := congrArg Subtype.val hb
        exact hproxyX (e b) (h' ▸ hvX _)
      have hdisT : P'.DisjointTerminals :=
        Woven.disjointTerminals_of_injective_ends P' hs hf hst
      have hne (j : Fin m) : P'.start j ≠ P'.finish j := by
        intro h
        exact (Set.disjoint_left.mp hst) ⟨j, rfl⟩ ⟨j, h.symm⟩
      obtain ⟨L'⟩ := hTW P' hdisT hne
      exact ⟨L'.mapInduce, Woven.IndexedLinkage.mapInduce_vertices_subset L'⟩
  obtain ⟨L₁, hL₁⟩ := hlink
  obtain ⟨C, hCconn, hCdis, hCrep, hCstart⟩ :=
    partb_knit_assembly L₁ (fun j => group (e j).1) rep hrepInj
      (fun j => (hproxyAdj (e j)).symm)
      (fun g hg => hL₁ hg (Finset.mem_image.mpr ⟨g, Finset.mem_univ _, rfl⟩))
  refine ⟨C, hCconn, hCdis, ?_⟩
  intro i
  by_cases hi : i = repIndex (group i)
  · have : v i = rep (group i) := by
      change v i = v (repIndex (group i)); rw [← hi]
    rw [this]; exact hCrep _
  · have h := hCstart (e.symm ⟨i, hi⟩)
    simpa [P₁] using h

end HadwigerConstant.P81


==> anc/lean/HadwigerConstant/Pad.lean <==
import HadwigerLean.Woven.Basic
import Mathlib

/-!
# Lemma 4.1 of the paper (padding)

Let `a ≥ a' ≥ 0` and `b ≥ b' ≥ 0`. If `G` is `(a,b)`-woven and `v(G) ≥ a + 2b`, then `G`
is `(a',b')`-woven.

We use the woven predicate `HadwigerLean.Woven` of Norin and Steiner, in which a family
of *at most* `b` terminal pairs is allowed. So decreasing `b` is immediate
(`HadwigerLean.Woven.of_le`), and only the roots need padding.
-/

namespace HadwigerConstant

open HadwigerLean

/-- Extend an injective `root' : Fin a' → V` to an injective `root : Fin a → V`, whose
values outside the first `a'` avoid a given finite set `U` containing every `root' i`. -/
theorem exists_root_extension {V : Type*} [Fintype V] [DecidableEq V] {a a' : ℕ}
    (ha : a' ≤ a) (root' : Fin a' → V) (hroot' : Function.Injective root')
    (U : Finset V) (hU : ∀ i, root' i ∈ U) (hcard : U.card + (a - a') ≤ Fintype.card V) :
    ∃ root : Fin a → V, Function.Injective root ∧
      (∀ i : Fin a', root (Fin.castLE ha i) = root' i) ∧
      ∀ i : Fin a, a' ≤ i.val → root i ∉ U := by
  classical
  let Free : Finset V := Finset.univ \ U
  have hFree : a - a' ≤ Fintype.card Free := by
    rw [Fintype.card_coe, Finset.card_sdiff_of_subset (Finset.subset_univ U), Finset.card_univ]
    omega
  obtain ⟨e⟩ : Nonempty (Fin (a - a') ↪ Free) :=
    Function.Embedding.nonempty_of_card_le (by simpa using hFree)
  have heU : ∀ m, ((e m : Free) : V) ∉ U := by
    intro m
    have := (e m).2
    simp only [Free, Finset.mem_sdiff, Finset.mem_univ, true_and] at this
    exact this
  let root : Fin a → V := fun i =>
    if h : i.val < a' then root' ⟨i.val, h⟩ else ((e ⟨i.val - a', by omega⟩ : Free) : V)
  refine ⟨root, ?_, ?_, ?_⟩
  · intro i i' hii'
    simp only [root] at hii'
    split_ifs at hii' with h1 h2 h2
    · exact Fin.ext (by simpa using hroot' hii')
    · exact absurd (hii' ▸ hU _) (heU _)
    · exact absurd (hii'.symm ▸ hU _) (heU _)
    · have := e.injective (Subtype.ext hii')
      simp only [Fin.mk.injEq] at this
      exact Fin.ext (by omega)
  · intro i
    simp [root, i.isLt]
  · intro i hi
    simp only [root, show ¬ i.val < a' by omega, dite_false]
    exact heU _

/-- **Lemma 4.1 (padding).** If `G` is `(a,b)`-woven and `v(G) ≥ a + 2b`, then `G` is
`(a',b)`-woven for every `a' ≤ a`. -/
theorem woven_pad {V : Type*} [Fintype V] {G : SimpleGraph V} {a a' b : ℕ}
    (h : Woven G a b) (ha : a' ≤ a) (hcard : a + 2 * b ≤ Fintype.card V) :
    Woven G a' b := by
  classical
  intro root' hroot' j hj P hP
  let U : Finset V := Finset.univ.image root' ∪
    (Finset.univ.image P.start ∪ Finset.univ.image P.finish)
  have hUcard : U.card ≤ a' + 2 * j := by
    have h1 : U.card ≤ (Finset.univ.image root').card +
        (Finset.univ.image P.start ∪ Finset.univ.image P.finish).card :=
      Finset.card_union_le _ _
    have h2 := Finset.card_union_le (Finset.univ.image P.start)
      (Finset.univ.image P.finish)
    have h3 : (Finset.univ.image root').card ≤ a' := by
      simpa using Finset.card_image_le (s := (Finset.univ : Finset (Fin a'))) (f := root')
    have h4 : (Finset.univ.image P.start).card ≤ j := by
      simpa using Finset.card_image_le (s := (Finset.univ : Finset (Fin j))) (f := P.start)
    have h5 : (Finset.univ.image P.finish).card ≤ j := by
      simpa using Finset.card_image_le (s := (Finset.univ : Finset (Fin j))) (f := P.finish)
    omega
  have hterm : ∀ x ∈ P.allTerminals, x ∈ U := by
    intro x hx
    simp only [IndexedPairs.allTerminals, IndexedPairs.terminals, Set.mem_iUnion,
      Set.mem_insert_iff, Set.mem_singleton_iff] at hx
    obtain ⟨i, rfl | rfl⟩ := hx <;> simp [U]
  obtain ⟨root, hinj, hext, hnew⟩ :=
    exists_root_extension ha root' hroot' U (by intro i; simp [U]) (by omega)
  obtain ⟨S⟩ := h root hinj j hj P hP
  refine ⟨⟨⟨⟨fun i => S.model.branch (Fin.castLE ha i), fun i => S.model.connected _, ?_, ?_⟩,
    ?_⟩, S.linkage, ?_⟩⟩
  · intro i i' hii'
    exact S.model.disjoint (fun h => hii' (Fin.castLE_injective ha h))
  · intro w w' hadj
    apply S.model.adjacent
    simp only [SimpleGraph.top_adj, ne_eq] at hadj ⊢
    exact fun h => hadj (Fin.castLE_injective ha h)
  · intro i
    rw [← hext i]
    exact S.model.root_mem _
  · ext x
    simp only [MinorModel.vertices, Set.mem_inter_iff, Set.mem_iUnion, Set.mem_range]
    constructor
    · rintro ⟨⟨i, hxi⟩, hxL⟩
      have hov := (S.overlap_iff x).1 ⟨Set.mem_iUnion.2 ⟨_, hxi⟩, hxL⟩
      obtain ⟨⟨k, rfl⟩, hkT⟩ := hov
      refine ⟨?_, hkT⟩
      by_cases hk : k.val < a'
      · refine ⟨⟨k.val, hk⟩, ?_⟩
        rw [← hext]
        rfl
      · exact absurd (hterm _ hkT) (hnew k (by omega))
    · rintro ⟨⟨i, rfl⟩, hxT⟩
      refine ⟨⟨i, ?_⟩, ?_⟩
      · rw [← hext i]
        exact S.model.root_mem _
      · simp only [IndexedPairs.allTerminals, IndexedPairs.terminals, Set.mem_iUnion,
          Set.mem_insert_iff, Set.mem_singleton_iff] at hxT
        obtain ⟨k, hk | hk⟩ := hxT
        · rw [hk]; exact S.start_mem_linkage k
        · rw [hk]; exact S.finish_mem_linkage k

/-- **Lemma 4.1**, in the form stated in the paper. -/
theorem woven_pad' {V : Type*} [Fintype V] {G : SimpleGraph V} {a a' b b' : ℕ}
    (h : Woven G a b) (ha : a' ≤ a) (hb : b' ≤ b) (hcard : a + 2 * b ≤ Fintype.card V) :
    Woven G a' b' :=
  (woven_pad h ha hcard).of_le hb

end HadwigerConstant


==> anc/lean/HadwigerConstant/Skeleton.lean <==
import HadwigerLean.Graph.Finite
import HadwigerLean.Graph.Minor
import HadwigerLean.Graph.MinorFree
import HadwigerLean.Graph.VertexConnectivity
import HadwigerLean.Graph.CliqueDensity.Coloring
import HadwigerLean.Graph.CliqueDensity.SmallOrders
import Mathlib

/-!
# Conditional skeleton for `χ(G) ≤ 1,118,430 · had(G)`

This file proves the main theorem of *Tweaking the constant in the Linear Hadwiger
Theorem* (D. R. Wood) from two explicitly stated inputs:

* `NguyenCor`: Corollary 4.3 of the paper (Nguyen's theorem);
* `WeaveFinalTop`: Lemma 10.9 of the paper at `a = t`, with the term
  `D(46 a₀/3 + 4) + 1` replaced by its upper bound `t/10`
  (valid when `log log t ≥ 18.4`, as shown in the paper and in `WV.dBound_top`, using
  Theorem 3.11 in the form `D(s) ≤ 60 s √(log s) + 1`).

The case split is at `log log t = 18.4`, as in the paper.  Everything else (the trivial
cases, Case 1 via the Kostochka bound `χ < 60 t √(log t) + 1` of Theorem 3.11 as
formalised by Norin and Steiner (`chromatic_lt_kt_color_threshold`), giving
`χ < 60 e^{9.2} t + 1 < 600000 t + 1`, Case 2, the real-number arithmetic and the
conversion from `had(G) + 1` to `had(G)`) is checked here.
-/

namespace HadwigerConstant

open HadwigerLean

universe u

/-! ## Constants -/

/-- The bootstrap constant `c* = 45024.9873` (Proposition 5.5 of the current paper, base pair
`(4.01, 0.49)`, per-step slack `ε = 10⁻⁴`). -/
noncomputable def cStar : ℝ := 45024.9873
/-- The density constant `C_dens`. -/
noncomputable def Cdens : ℝ := 18000
/-- `a₀ = t / log t`. -/
noncomputable def a0 (t : ℝ) : ℝ := t / Real.log t
/-- `η = 5 / (a₀ - 4)`. -/
noncomputable def eta (t : ℝ) : ℝ := 5 / (a0 t - 4)
/-- The bracket of `Λ*` in Lemma 10.9: `897.5 + 10 x*`, `x* = 78 + 2c*`. -/
noncomputable def Lam0 : ℝ := 897.5 + 10 * (78 + 2 * cStar)
/-- `Λ* = (1 + η) Λ₀`. -/
noncomputable def LambdaStar (t : ℝ) : ℝ := (1 + eta t) * Lam0
/-- `K = 110 + 2 C_dens + 4 c* + 2/t`. -/
noncomputable def Kconst (t : ℝ) : ℝ := 110 + 2 * Cdens + 4 * cStar + 2 / t
/-- `c_fin = 1829.6 + 2 C_dens + 24 c* = 1118429.2952`. -/
noncomputable def c2 : ℝ := 1829.6 + 2 * Cdens + 24 * cStar

/-! ## The two inputs -/

/-- Corollary 4.3 (Nguyen): a graph with `χ ≥ ⌈3.0625 (k - 1)⌉` has a `k`-connected
induced subgraph losing at most `2k` colours. -/
def NguyenCor : Prop :=
  ∀ (V : Type u) [Fintype V] (F : SimpleGraph V) (k : ℕ), 2 ≤ k →
    ⌈(3.0625 : ℝ) * ((k : ℝ) - 1)⌉₊ ≤ chromatic F →
    ∃ U : Finset V, VertexConnected (F.induce (U : Set V)) k ∧
      chromatic F ≤ chromatic (F.induce (U : Set V)) + 2 * k

/-- Lemma 10.9 at `a = t`: a `21t`-connected graph with no `K_t` minor has chromatic
number below `t/10 + Λ* t + K t` (for `log log t ≥ 18.4`). -/
def WeaveFinalTop : Prop :=
  ∀ t : ℕ, (18.4 : ℝ) ≤ Real.log (Real.log t) →
    ∀ (V : Type u) [Fintype V] (G : SimpleGraph V),
      ¬ HasCliqueMinor G t → VertexConnected G (21 * t) →
      (chromatic G : ℝ) < (t : ℝ) / 10 + LambdaStar t * t + Kconst t * t

/-! ## Arithmetic -/

lemma c2_val : c2 = 1118429.2952 := by
  unfold c2 Cdens cStar; norm_num

lemma Lam0_val : Lam0 = 902177.246 := by
  unfold Lam0 cStar; norm_num

/-- `exp 9.2 < 10⁴`, via `exp 46 = (exp 1)^46`. -/
lemma exp_92_lt : Real.exp (46 / 5) < 10000 := by
  have h1 : Real.exp 1 < 2.7182818286 := Real.exp_one_lt_d9
  have h0 : 0 < Real.exp 1 := Real.exp_pos 1
  have h46 : Real.exp 46 = Real.exp 1 ^ 46 := by
    rw [← Real.exp_nat_mul]; norm_num
  have hpow5 : Real.exp (46 / 5) ^ 5 = Real.exp 46 := by
    rw [← Real.exp_nat_mul]; norm_num
  have hpow : Real.exp 1 ^ 46 < (2.7182818286 : ℝ) ^ 46 :=
    pow_lt_pow_left₀ h1 h0.le (by norm_num)
  have hpos : 0 < Real.exp (46 / 5) := Real.exp_pos _
  by_contra hc
  push Not at hc
  have : (10000 : ℝ) ^ 5 ≤ Real.exp (46 / 5) ^ 5 := pow_le_pow_left₀ (by norm_num) hc 5
  have h3 : (2.7182818286 : ℝ) ^ 46 < 10000 ^ 5 := by norm_num
  linarith

/-- `exp 18.4 ≥ 9.7·10⁷`, via `exp 92 = (exp 1)^92`. -/
lemma exp_184_ge : (97 : ℝ) * 10 ^ 6 ≤ Real.exp (92 / 5) := by
  have h1 : (2.7182818283 : ℝ) < Real.exp 1 := Real.exp_one_gt_d9
  have h92 : Real.exp 92 = Real.exp 1 ^ 92 := by
    rw [← Real.exp_nat_mul]; norm_num
  have hpow5 : Real.exp (92 / 5) ^ 5 = Real.exp 92 := by
    rw [← Real.exp_nat_mul]; norm_num
  have hpow : (2.7182818283 : ℝ) ^ 92 < Real.exp 1 ^ 92 :=
    pow_lt_pow_left₀ h1 (by norm_num) (by norm_num)
  have hpos : 0 < Real.exp (92 / 5) := Real.exp_pos _
  by_contra hc
  push Not at hc
  have : Real.exp (92 / 5) ^ 5 < ((97 : ℝ) * 10 ^ 6) ^ 5 :=
    pow_lt_pow_left₀ hc hpos.le (by norm_num)
  have h3 : ((97 : ℝ) * 10 ^ 6) ^ 5 < (2.7182818283 : ℝ) ^ 92 := by norm_num
  linarith

/-- If `log log t ≥ 18.4` then `log t ≥ 9.7 · 10^7` and `a₀ = t / log t ≥ 2.5 · 10^9`. -/
lemma a0_large {t : ℝ} (ht : 1 < t) (hx : 18.4 ≤ Real.log (Real.log t)) :
    (97 : ℝ) * 10 ^ 6 ≤ Real.log t ∧ (25 : ℝ) * 10 ^ 8 ≤ a0 t := by
  have hlogpos : 0 < Real.log t := Real.log_pos ht
  have hL : Real.exp (92 / 5) ≤ Real.log t := by
    have := Real.exp_le_exp.mpr (show (92 / 5 : ℝ) ≤ Real.log (Real.log t) by
      norm_num at hx ⊢; linarith)
    rwa [Real.exp_log hlogpos] at this
  have hL5 : (97 : ℝ) * 10 ^ 6 ≤ Real.log t := exp_184_ge.trans hL
  refine ⟨hL5, ?_⟩
  set L := Real.log t
  have ht' : t = Real.exp L := (Real.exp_log (by linarith)).symm
  have hexp : L ^ 3 / 6 ≤ Real.exp L := by
    have := Real.pow_div_factorial_le_exp (x := L) hlogpos.le 3
    simpa [Nat.factorial] using this
  unfold a0
  rw [le_div_iff₀ hlogpos, ht']
  have hL2 : (15 : ℝ) * 10 ^ 9 ≤ L ^ 2 := by nlinarith
  have : (25 : ℝ) * 10 ^ 8 * L ≤ L ^ 3 / 6 := by
    have h3 : L ^ 3 = L ^ 2 * L := by ring
    rw [h3]; nlinarith
  linarith

/-! ## The main theorem -/

/-- The trivial case `had(G) ≤ 1`. -/
lemma chromatic_le_of_cliqueMinorNumber_le_one {V : Type u} [Fintype V]
    (G : SimpleGraph V) (h : cliqueMinorNumber G ≤ 1) :
    chromatic G ≤ cliqueMinorNumber G := by
  classical
  rcases isEmpty_or_nonempty V with hV | hV
  · have : chromatic G = 0 := (chromatic_eq_zero_iff G).mpr hV
    omega
  · have hpos := cliqueMinorNumber_pos G
    have hno : ∀ a b : V, ¬ G.Adj a b := by
      intro a b hab
      have := hasCliqueMinor_le_cliqueMinorNumber (hasCliqueMinor_two_of_adj G hab)
      omega
    have hcol : G.Colorable 1 :=
      ⟨SimpleGraph.Coloring.mk (fun _ => (0 : Fin 1)) (fun hab => absurd hab (hno _ _))⟩
    have := (chromatic_le_iff_colorable G 1).mpr hcol
    omega


/-- The arithmetic of Case 2: `t/10 + 42t + Λ* t + K t ≤ 1118430 (t - 1)`.  Here
`t/10 + 42t + Λ₀ t + K t = c_fin t + 2` exactly, and the spare `1118430 - c_fin ≈ 0.7048`
absorbs `η Λ₀ t ≤ 0.002 t`, the `+2` and the conversion from `t = h+1` to `h`. -/
lemma case2_arith {t : ℝ} (ht : 4 ≤ t) (ha : (25 : ℝ) * 10 ^ 8 ≤ a0 t) (hat : a0 t ≤ t) :
    t / 10 + 42 * t + LambdaStar t * t + Kconst t * t ≤ 1118430 * (t - 1) := by
  have hη0 : 0 ≤ eta t := by unfold eta; apply div_nonneg <;> linarith
  have hη : eta t * Lam0 ≤ 1 / 500 := by
    rw [Lam0_val]; unfold eta
    rw [div_mul_eq_mul_div, div_le_iff₀ (by linarith)]
    nlinarith
  have htpos : 0 < t := by linarith
  have hK : Kconst t * t = (110 + 2 * Cdens + 4 * cStar) * t + 2 := by
    unfold Kconst; field_simp
  have hL : LambdaStar t * t = Lam0 * t + (eta t * Lam0) * t := by
    unfold LambdaStar; ring
  have hsum : (1 : ℝ) / 10 + 42 + Lam0 + (110 + 2 * Cdens + 4 * cStar) = c2 := by
    unfold Lam0 c2 Cdens cStar; norm_num
  have hηt : (eta t * Lam0) * t ≤ 1 / 500 * t := mul_le_mul_of_nonneg_right hη htpos.le
  rw [hK, hL]
  have : t / 10 + 42 * t + (Lam0 * t + eta t * Lam0 * t) +
      ((110 + 2 * Cdens + 4 * cStar) * t + 2) = c2 * t + eta t * Lam0 * t + 2 := by
    rw [← hsum]; ring
  rw [this, c2_val]
  have ht' : (25 : ℝ) * 10 ^ 8 ≤ t := ha.trans hat
  nlinarith

/-- **Main theorem (conditional).** Every finite graph `G` satisfies
`χ(G) ≤ 1,118,430 · had(G)`, given Corollary 4.3 and Lemma 10.9 of the paper. -/
theorem chromatic_le_mul_hadwiger (hN : NguyenCor.{u}) (hW : WeaveFinalTop.{u})
    (V : Type u) [Fintype V] (G : SimpleGraph V) :
    chromatic G ≤ 1118430 * cliqueMinorNumber G := by
  classical
  by_cases hsmall : cliqueMinorNumber G ≤ 1
  · have := chromatic_le_of_cliqueMinorNumber_le_one G hsmall
    omega
  set h := cliqueMinorNumber G with hh
  have h2 : 2 ≤ h := by omega
  have hnot : ¬ HasCliqueMinor G (h + 1) :=
    (not_hasCliqueMinor_iff_cliqueMinorNumber_lt G (h + 1)).mpr (by omega)
  suffices hR : (chromatic G : ℝ) ≤ 1118430 * (h : ℝ) by exact_mod_cast hR
  have hKost := chromatic_lt_kt_color_threshold G (h + 1) (by omega) hnot
  have hhR : (2 : ℝ) ≤ h := by exact_mod_cast h2
  set t : ℕ := h + 1 with htdef
  have htR : (t : ℝ) = h + 1 := by simp [htdef]
  have ht1 : (1 : ℝ) < t := by rw [htR]; linarith
  have hlogpos : 0 < Real.log t := Real.log_pos ht1
  by_cases hbig : (10 : ℝ) ^ 6 ≤ h
  · have htle : (t : ℝ) ≤ (1 + 1 / 10 ^ 6) * h := by rw [htR]; nlinarith
    by_cases hx : Real.log (Real.log t) < 18.4
    · -- Case 1: Kostochka (Theorem 3.11), `χ < 60 e^{9.2} t + 1 < 600000 t + 1`.
      have hlogt : Real.log t < Real.exp (92 / 5) := by
        have := Real.exp_lt_exp.mpr (show Real.log (Real.log t) < 92 / 5 by
          norm_num at hx ⊢; linarith)
        rwa [Real.exp_log hlogpos] at this
      have hsq : Real.exp (92 / 5) = Real.exp (46 / 5) ^ 2 := by
        rw [← Real.exp_nat_mul]; norm_num
      have hsqrt : Real.sqrt (Real.log t) < 10000 := by
        have h1 : Real.sqrt (Real.log t) < Real.sqrt (Real.exp (92 / 5)) :=
          Real.sqrt_lt_sqrt hlogpos.le hlogt
        rw [hsq, Real.sqrt_sq (Real.exp_pos _).le] at h1
        exact h1.trans exp_92_lt
      have htpos : (0 : ℝ) ≤ t := by linarith
      have hmul : 60 * (t : ℝ) * Real.sqrt (Real.log t) ≤ 60 * (t : ℝ) * 10000 := by
        have := mul_le_mul_of_nonneg_left hsqrt.le (by positivity : (0 : ℝ) ≤ 60 * t)
        linarith
      nlinarith
    · -- Case 2: Nguyen and Lemma 10.9.
      push Not at hx
      obtain ⟨hL5, ha⟩ := a0_large ht1 hx
      have ht4 : (4 : ℝ) ≤ t := by rw [htR]; linarith
      have hat : a0 (t : ℝ) ≤ t := by
        unfold a0; rw [div_le_iff₀ hlogpos]; nlinarith
      have hηpos : 0 ≤ eta t := by unfold eta; apply div_nonneg <;> linarith
      have hLam : (64 : ℝ) ≤ LambdaStar t := by
        unfold LambdaStar; rw [Lam0_val]; nlinarith
      have hKpos : 0 ≤ Kconst t := by
        unfold Kconst Cdens cStar; have : 0 ≤ 2 / (t : ℝ) := by positivity
        linarith
      have hlt : (chromatic G : ℝ) <
          (t : ℝ) / 10 + 42 * t + LambdaStar t * t + Kconst t * t := by
        by_contra hcon
        push Not at hcon
        have hceil : ⌈(3.0625 : ℝ) * (((21 * t : ℕ) : ℝ) - 1)⌉₊ ≤ chromatic G := by
          apply Nat.ceil_le.mpr
          push_cast
          nlinarith [mul_le_mul_of_nonneg_right hLam (by linarith : (0 : ℝ) ≤ t),
            mul_nonneg hKpos (by linarith : (0 : ℝ) ≤ t)]
        obtain ⟨U, hconn, hχU⟩ := hN V G (21 * t) (by omega) hceil
        have hnotU : ¬ HasCliqueMinor (G.induce (U : Set V)) t := by
          intro hm
          let e : G.induce (U : Set V) ↪g G := SimpleGraph.Embedding.induce _
          exact hnot (hasCliqueMinor_map e.toHom e.injective hm)
        have hWU := hW t hx (U : Set V) (G.induce (U : Set V)) hnotU hconn
        have hχUR : (chromatic G : ℝ) ≤ chromatic (G.induce (U : Set V)) + 42 * t := by
          have : (chromatic G : ℝ) ≤ ((chromatic (G.induce (U : Set V)) + 2 * (21 * t) : ℕ) : ℝ) := by
            exact_mod_cast hχU
          push_cast at this; linarith
        linarith
      have hc2 := case2_arith ht4 ha hat
      rw [htR] at hc2
      have : (h : ℝ) + 1 - 1 = h := by ring
      rw [this] at hc2
      rw [htR] at hlt
      linarith
  · -- `had(G) < 10^6`: Kostochka with `log t ≤ t`.
    push Not at hbig
    have hlogle : Real.log t ≤ (1001 : ℝ) ^ 2 := by
      have := Real.log_le_sub_one_of_pos (by linarith : (0 : ℝ) < t)
      rw [htR] at this ⊢; nlinarith
    have hsqrt : Real.sqrt (Real.log t) ≤ 1001 := by
      have := Real.sqrt_le_sqrt hlogle
      rwa [Real.sqrt_sq (by norm_num)] at this
    have htpos : (0 : ℝ) ≤ t := by linarith
    have hmul : 60 * (t : ℝ) * Real.sqrt (Real.log t) ≤ 60 * (t : ℝ) * 1001 := by
      have := mul_le_mul_of_nonneg_left hsqrt (by positivity : (0 : ℝ) ≤ 60 * t)
      linarith
    rw [htR] at hmul
    nlinarith

end HadwigerConstant


==> anc/lean/HadwigerConstant/T52Defs.lean <==
import HadwigerConstant.Mader
import HadwigerLean.Graph.SmallConnected.Theorem
import HadwigerLean.Graph.SmallConnected.LocalMax
import HadwigerLean.Graph.SmallConnected.LocalCore
import HadwigerLean.Graph.SmallConnected.LocalIncidence
import HadwigerLean.Graph.SmallConnected.GlobalTrimming
import HadwigerLean.Graph.SmallConnected.CrossGraph
import HadwigerLean.Graph.SmallConnected.EdgePartition
import HadwigerLean.Graph.SmallConnected.KTBound
import HadwigerLean.Graph.SmallConnected.PackedRecover
import HadwigerLean.Graph.SmallConnected.PackedComposeGraph
import HadwigerLean.Graph.SmallConnected.PackedMaximality
import HadwigerLean.Graph.SmallConnected.ExactDensity
import HadwigerLean.Graph.VertexConnectivityIso
import HadwigerLean.Graph.ContractionEdges
import Mathlib

/-!
# Theorem 5.2 (refined Lin): definitions, step statements and reductions

Paper: `LinearHadwigerConstant.tex`, Section 5 "A refined form of Lin's theorem",
Theorem 5.2 (`thm:refinedlin`).

**Theorem 5.2.** Let `ω = 0.0044`, `τ = 4.56·10¹⁸`.  Let `t ≥ 10¹³` and
`d ≥ 1.8·10⁴ t` be integers and `k` an integer with `1 ≤ k ≤ ωd/2`.  Every non-null
graph `G` with no `K_t` minor and `e(G) ≥ d v(G)` has a `(k+1)`-connected subgraph `H`
with at most `τ t log t` vertices and `e(H) > (ωd - k) v(H)`.

Vocabulary (Norin–Steiner `HadwigerLean`):
* `edgeCount G` = `e(G)`; `Fintype.card V` = `v(G)`;
* `HasCliqueMinor G t` = `G` has a `K_t` minor;
* `VertexConnected G k` = `G` is `k`-connected (more than `k` vertices, and deleting
  fewer than `k` vertices leaves a connected graph) — the paper's convention;
* `connectedSetContractionLoss G A` = `e(G) - e(G/A)` for connected `A`
  (`connectedSetContraction_edgeCount_add_loss`); it is defined combinatorially as
  `e(G[A]) + Σ_{y ∉ A} (|N(y) ∩ A| - 1)`, exactly the middle of the first display of Step 6;
* `contractedNeighborFinset G A` = `N_{G/A}(x_A)` (as a set of vertices outside `A`);
* `ConnectedBlockFamily G` with `.quotient` = simultaneous contraction (Step 1),
  `.blockVertices` = the set `X` of contracted vertices.

External results — **all available in Norin–Steiner, no hypotheses needed**:
* Theorem 5.3 (Norin–Postle, `C = 6400`): `HadwigerLean.unbalanced_bipartite_edge_bound`,
  in cross-edge form `HadwigerLean.cross_edges_le_unbalanced_bound`.
* Theorem 3.11 (Kostochka, `30`): `HadwigerLean.minor_free_edgeCount_le_kt`.
* Lemma 5.4 (core lemma, DP Lemma 4.2): `HadwigerLean.exists_trimmed_of_inside_cross_surplus`.
* Lemma 5.5 (sharpened Mader): `HadwigerConstant.mader_sharp`.

Formal statement choice: the subgraph `H` of Theorem 5.2 is returned as an **induced**
subgraph `G[A]`, `A : Finset V`.  This is the form stated in the paper; the embedding form below
follows from it (adding edges keeps `(k+1)`-connectivity and increases `e`). It is the form wanted in
Proposition 8.1 (disjoint families of pieces are families of disjoint vertex sets).
The embedding/`comap` form is derived in `theorem52Subgraph_of_theorem52`.

Contents:
* constants `omegaL`, `tauL`, `XiL`, `epsL`, `thetaL`, `etaL`, `rL`, `delta0`, `Qpar`;
* `Theorem52` (the target), `Theorem52Subgraph` (comap form);
* interface Props: `NoHeavyLowLoss`, `LocalHyp`, `GlobalStep` (Part A: Steps 1–3,
  Claims 1–2), `LocalStep` (Part B: Steps 4–7);
* proved: numerics `Qpar_lt_tau_mul`, `Qpar_lt_delta0_sq`, `d_ge_of`;
  reduction **`theorem52_of_parts : GlobalStep → LocalStep → Theorem52`**,
  and `theorem52Subgraph_of_theorem52`.
-/

namespace HadwigerConstant.T52

open HadwigerLean

universe u

/-! ## Constants (all real) -/

/-- `ω = 0.0044` (`\cL` in the paper). -/
noncomputable def omegaL : ℝ := 0.0044
/-- `τ = 4.56·10¹⁸` (`\PL` in the paper). -/
noncomputable def tauL : ℝ := 4.56e18
/-- `Ξ = 2·10¹⁵`. -/
noncomputable def XiL : ℝ := 2e15
/-- `ε = 0.083`. -/
noncomputable def epsL : ℝ := 0.083
/-- `θ = 0.003`. -/
noncomputable def thetaL : ℝ := 0.003
/-- `η' = 0.02`. -/
noncomputable def etaL : ℝ := 0.02
/-- `r = 2.92`. -/
noncomputable def rL : ℝ := 2.92
/-- `δ₀ = 0.37 d`. -/
noncomputable def delta0 (d : ℝ) : ℝ := 0.37 * d
/-- `Q = Ξ C² t² log t / d` with `C = 6400`. -/
noncomputable def Qpar (t d : ℝ) : ℝ := XiL * 6400 ^ 2 * t ^ 2 * Real.log t / d

/-- The weight `w_G(A) = Σ_{v ∈ A} deg_G(v)`. -/
noncomputable def wt {W : Type*} [Fintype W] (G : SimpleGraph W) [DecidableRel G.Adj]
    (A : Finset W) : ℕ :=
  ∑ v ∈ A, G.degree v

/-! ## The target -/

/-- **Theorem 5.2** (induced form).  Integers `t ≥ 10¹³`, `d ≥ 1.8·10⁴ t`,
`1 ≤ k ≤ ωd/2`; `G` non-null, no `K_t` minor, `e(G) ≥ d v(G)`.  Then some vertex set
`A` with `|A| ≤ τ t log t` induces a `(k+1)`-connected subgraph with
`e(G[A]) > (ωd - k)|A|`. -/
def Theorem52 : Prop :=
  ∀ (V : Type u) [Fintype V] [DecidableEq V] (G : SimpleGraph V) (t d k : ℕ),
    (10 : ℝ) ^ 13 ≤ t → (1.8e4 : ℝ) * t ≤ d → 1 ≤ k → (k : ℝ) ≤ omegaL * d / 2 →
    0 < Fintype.card V → ¬ HasCliqueMinor G t → d * Fintype.card V ≤ edgeCount G →
    ∃ A : Finset V,
      (A.card : ℝ) ≤ tauL * t * Real.log t ∧
      VertexConnected (G.induce (A : Set V)) (k + 1) ∧
      (omegaL * d - k) * (A.card : ℝ) < (edgeCount (G.induce (A : Set V)) : ℝ)

/-- **Theorem 5.2** in a weaker embedding form, as an embedding and `comap`. -/
def Theorem52Subgraph : Prop :=
  ∀ (V : Type u) [Fintype V] [DecidableEq V] (G : SimpleGraph V) (t d k : ℕ),
    (10 : ℝ) ^ 13 ≤ t → (1.8e4 : ℝ) * t ≤ d → 1 ≤ k → (k : ℝ) ≤ omegaL * d / 2 →
    0 < Fintype.card V → ¬ HasCliqueMinor G t → d * Fintype.card V ≤ edgeCount G →
    ∃ (X : Type u) (_ : Fintype X) (f : X ↪ V),
      (Fintype.card X : ℝ) ≤ tauL * t * Real.log t ∧
      VertexConnected (G.comap f) (k + 1) ∧
      (omegaL * d - k) * (Fintype.card X : ℝ) < (edgeCount (G.comap f) : ℝ)

/-! ## Interface between the two parts -/

/-- **Claim 1** (in the contracted graph `G'`, with `X` the contracted vertices):
no nonempty connected `A ⊆ V(G') \ X` has `w_{G'}(A) ≥ Q` and
`e(G') - e(G'/A) ≤ ε w_{G'}(A)`. -/
def NoHeavyLowLoss {W : Type*} [Fintype W] [DecidableEq W]
    (G' : SimpleGraph W) [DecidableRel G'.Adj] (X : Finset W) (Q : ℝ) : Prop :=
  ∀ A : Finset W, A.Nonempty → Disjoint A X → (G'.induce (A : Set W)).Connected →
    Q ≤ (wt G' A : ℝ) → epsL * (wt G' A : ℝ) < (connectedSetContractionLoss G' A : ℝ)

/-- The output of Steps 1–3 (and input of Steps 4–7): a graph `G'` with a set `X`
(the contracted vertices) and a nonempty set `S' ⊆ V(G') \ X` (from Lemma 5.4) such that
* `δ(G'[S']) ≥ δ₀` and `|N_{G'}(v) ∩ S'| ≥ deg_{G'}(v)/r` for `v ∈ S'` (Lemma 5.4);
* `|N_{G'}(v) ∩ X| < θ deg_{G'}(v)` for `v ∈ S'` (`S' ∩ Y = ∅`);
* Claim 1 holds. -/
structure LocalHyp {W : Type*} [Fintype W] [DecidableEq W]
    (G' : SimpleGraph W) [DecidableRel G'.Adj] (X S' : Finset W) (Q δ₀ : ℝ) : Prop where
  disj : Disjoint S' X
  nonempty : S'.Nonempty
  minDeg : ∀ v ∈ S', δ₀ ≤ ((G'.neighborFinset v ∩ S').card : ℝ)
  ratio : ∀ v ∈ S', (G'.degree v : ℝ) ≤ rL * ((G'.neighborFinset v ∩ S').card : ℝ)
  fewX : ∀ v ∈ S', ((G'.neighborFinset v ∩ X).card : ℝ) < thetaL * (G'.degree v : ℝ)
  claim1 : NoHeavyLowLoss G' X Q

/-- **Part A: Steps 1–3 with Claims 1 and 2.**  For `G` with exactly `d·v(G)` edges and no
`K_t` minor, the contraction `G'` of a maximal family of heavy low-loss connected subgraphs,
with `X` its contracted vertices, carries a set `S'` satisfying `LocalHyp` with
`Q = Qpar t d` and `δ₀ = 0.37 d`.  Moreover every vertex set of `G'` avoiding `X` induces
a graph isomorphic to an induced subgraph of `G` (contraction does not touch `V(G') \ X`). -/
def GlobalStep : Prop :=
  ∀ (V : Type u) [Fintype V] [DecidableEq V] (G : SimpleGraph V) [DecidableRel G.Adj]
    (t d : ℕ),
    (10 : ℝ) ^ 13 ≤ t → (1.8e4 : ℝ) * t ≤ d → 0 < Fintype.card V →
    ¬ HasCliqueMinor G t → edgeCount G = d * Fintype.card V →
    ∃ (W : Type u) (_ : Fintype W) (_ : DecidableEq W) (G' : SimpleGraph W)
      (_ : DecidableRel G'.Adj) (X S' : Finset W),
      LocalHyp G' X S' (Qpar t d) (delta0 d) ∧
      ∀ A : Finset W, Disjoint A X →
        ∃ B : Finset V, Nonempty (G.induce (B : Set V) ≃g G'.induce (A : Set W))

/-- **Part B: Steps 4–7.**  Under `LocalHyp` with `Q < δ₀²` and `d ≥ 1.8·10¹⁷`, there is a
set `A ⊆ V(G') \ X` with `|A| < Q` inducing a `(k+1)`-connected graph with more than
`(ωd - k)|A|` edges. (Step 4: components of `G'[S']` are heavy; Step 5: a maximal light
set `U`; Claim 3; Step 6: `R = N_{G'/U}(x) \ X`, `R' = R ∩ S'`, Lemma 5.6; Step 7: Lemma 5.5.) -/
def LocalStep : Prop :=
  ∀ (W : Type u) [Fintype W] [DecidableEq W] (G' : SimpleGraph W) [DecidableRel G'.Adj]
    (X S' : Finset W) (d k : ℕ) (Q : ℝ),
    1 ≤ k → (k : ℝ) ≤ omegaL * d / 2 → (1.8e17 : ℝ) ≤ d → Q < (delta0 d) ^ 2 →
    LocalHyp G' X S' Q (delta0 d) →
    ∃ A : Finset W, Disjoint A X ∧ (A.card : ℝ) < Q ∧
      VertexConnected (G'.induce (A : Set W)) (k + 1) ∧
      (omegaL * d - k) * (A.card : ℝ) < (edgeCount (G'.induce (A : Set W)) : ℝ)

/-! ## Numerics used by the reduction -/

theorem d_ge_of {t d : ℝ} (ht : (10 : ℝ) ^ 13 ≤ t) (hd : (1.8e4 : ℝ) * t ≤ d) :
    (1.8e17 : ℝ) ≤ d := by
  norm_num at ht ⊢; nlinarith

/-- Step 7: `Q = Ξ C² t² log t / d ≤ (Ξ C²/1.8·10⁴) t log t < τ t log t`. -/
theorem Qpar_lt_tau_mul {t d : ℝ} (ht : (10 : ℝ) ^ 13 ≤ t) (hd : (1.8e4 : ℝ) * t ≤ d) :
    Qpar t d < tauL * t * Real.log t := by
  have ht1 : (1 : ℝ) < t := by norm_num at ht; linarith
  have ht0 : (0 : ℝ) < t := by linarith
  have hL : 0 < Real.log t := Real.log_pos ht1
  have hd0 : 0 < d := by nlinarith
  unfold Qpar XiL tauL
  rw [div_lt_iff₀ hd0]
  have htL : 0 < t * t * Real.log t := by positivity
  have : (2e15 : ℝ) * 6400 ^ 2 * t ^ 2 * Real.log t
      < 4.56e18 * t * Real.log t * (1.8e4 * t) := by
    norm_num; nlinarith
  have h2 : 4.56e18 * t * Real.log t * (1.8e4 * t) ≤ 4.56e18 * t * Real.log t * d := by
    apply mul_le_mul_of_nonneg_left hd; positivity
  linarith

theorem log_ten_lt_three : Real.log 10 < 3 := by
  rw [Real.log_lt_iff_lt_exp (by norm_num)]
  have h1 := Real.exp_one_gt_d9
  have : Real.exp 3 = Real.exp 1 * Real.exp 1 * Real.exp 1 := by
    rw [← Real.exp_add, ← Real.exp_add]; norm_num
  rw [this]
  have h0 : (0 : ℝ) < 2.7182818283 := by norm_num
  have := mul_lt_mul'' (mul_lt_mul'' h1 h1 h0.le h0.le) h1 (by positivity) h0.le
  nlinarith

/-- `log t < 35 + t/10¹²` for `t > 0`. -/
theorem log_lt_linear {t : ℝ} (ht : 0 < t) : Real.log t < 35 + t / 1e12 := by
  have h1 : Real.log (t / 1e12) ≤ t / 1e12 - 1 := Real.log_le_sub_one_of_pos (by positivity)
  rw [Real.log_div ht.ne' (by norm_num)] at h1
  have h2 : Real.log (1e12 : ℝ) = 12 * Real.log 10 := by
    rw [show (1e12 : ℝ) = 10 ^ 12 by norm_num, Real.log_pow]; norm_num
  have := log_ten_lt_three
  linarith

/-- Step 4: `Q < δ₀²` for `t ≥ 10¹³`, `d ≥ 1.8·10⁴ t`. -/
theorem Qpar_lt_delta0_sq {t d : ℝ} (ht : (10 : ℝ) ^ 13 ≤ t) (hd : (1.8e4 : ℝ) * t ≤ d) :
    Qpar t d < (delta0 d) ^ 2 := by
  have ht1 : (1 : ℝ) < t := by norm_num at ht; linarith
  have ht0 : (0 : ℝ) < t := by linarith
  have hL : 0 < Real.log t := Real.log_pos ht1
  have hd0 : 0 < d := by nlinarith
  have hlog := log_lt_linear ht0
  unfold Qpar XiL delta0
  rw [div_lt_iff₀ hd0]
  -- `Ξ C² t² log t < 0.1369 d³`; use `d³ ≥ (1.8e4 t)³` and `log t < 35 + t/1e12`.
  have hd3 : (1.8e4 * t) ^ 3 ≤ d ^ 3 := by
    apply pow_le_pow_left₀ (by positivity) hd
  have hkey : (2e15 : ℝ) * 6400 ^ 2 * t ^ 2 * Real.log t < 0.37 ^ 2 * (1.8e4 * t) ^ 3 := by
    have ht2 : 0 < t ^ 2 := by positivity
    have h35 : (35 : ℝ) + t / 1e12 ≤ 9.7e-12 * t := by norm_num at ht ⊢; linarith
    have : Real.log t < 9.7e-12 * t := by linarith
    have := mul_lt_mul_of_pos_left this (show (0:ℝ) < 2e15 * 6400 ^ 2 * t ^ 2 by positivity)
    nlinarith
  have : (0.37 * d) ^ 2 * d = 0.37 ^ 2 * d ^ 3 := by ring
  rw [this]
  nlinarith

/-! ## Small graph facts -/

theorem edgeCount_le_of_le {W : Type*} [Fintype W] {H H' : SimpleGraph W} (h : H ≤ H') :
    edgeCount H ≤ edgeCount H' := by
  classical
  rw [edgeCount_eq_card_edgeFinset, edgeCount_eq_card_edgeFinset]
  exact Finset.card_le_card (SimpleGraph.edgeFinset_mono h)

theorem induce_mono {V : Type*} {H H' : SimpleGraph V} (h : H ≤ H') (s : Set V) :
    H.induce s ≤ H'.induce s := by
  intro x y hxy
  exact h hxy

/-! ## The reduction -/

/-- **Theorem 5.2 from Parts A and B.**  Reduce to `e(G₀) = d v(G)` for a spanning
`G₀ ≤ G`, run Part A, then Part B, lift `A` back to `G₀` by the isomorphism of Part A,
and pass from `G₀[B]` to `G[B]`.  The numerics are `Qpar_lt_delta0_sq`, `d_ge_of` and
`Qpar_lt_tau_mul`. -/
theorem theorem52_of_parts (hA : GlobalStep.{u}) (hB : LocalStep.{u}) : Theorem52.{u} := by
  intro V _ _ G t d k ht hd hk hkd hn hminor hdense
  classical
  obtain ⟨G₀, hG₀, hexact⟩ := exists_spanning_subgraph_exact_edgeCount G _ hdense
  have hminor₀ : ¬ HasCliqueMinor G₀ t := fun hm => hminor (hasCliqueMinor_mono hG₀ hm)
  obtain ⟨W, _, _, G', _, X, S', hloc, hlift⟩ :=
    hA V G₀ t d ht hd hn hminor₀ hexact
  obtain ⟨A, hAX, hAcard, hAconn, hAedge⟩ :=
    hB W G' X S' d k (Qpar t d) hk hkd (d_ge_of ht hd) (Qpar_lt_delta0_sq ht hd) hloc
  obtain ⟨B, ⟨e⟩⟩ := hlift A hAX
  have hcard : B.card = A.card := by
    have := Fintype.card_congr e.toEquiv
    simpa using this
  have hconn₀ : VertexConnected (G₀.induce (B : Set V)) (k + 1) :=
    VertexConnected.of_iso e.symm (k + 1) hAconn
  have hedge₀ : edgeCount (G₀.induce (B : Set V)) = edgeCount (G'.induce (A : Set W)) :=
    edgeCount_eq_of_iso e
  have hle : G₀.induce (B : Set V) ≤ G.induce (B : Set V) := induce_mono hG₀ _
  refine ⟨B, ?_, hconn₀.mono_graph hle, ?_⟩
  · rw [hcard]; exact (hAcard.trans (Qpar_lt_tau_mul ht hd)).le
  · rw [hcard]
    calc (omegaL * d - k) * (A.card : ℝ) < (edgeCount (G'.induce (A : Set W)) : ℝ) := hAedge
      _ = (edgeCount (G₀.induce (B : Set V)) : ℝ) := by rw [hedge₀]
      _ ≤ (edgeCount (G.induce (B : Set V)) : ℝ) := by exact_mod_cast edgeCount_le_of_le hle

/-- The induced form (the paper's statement) implies the embedding form. -/
theorem theorem52Subgraph_of_theorem52 (h : Theorem52.{u}) : Theorem52Subgraph.{u} := by
  intro V _ _ G t d k ht hd hk hkd hn hminor hdense
  obtain ⟨A, hA1, hA2, hA3⟩ := h V G t d k ht hd hk hkd hn hminor hdense
  refine ⟨↥(A : Set V), inferInstance, Function.Embedding.subtype _, ?_, hA2, ?_⟩
  · simpa using hA1
  · have hc : Fintype.card ↥(A : Set V) = A.card := by simp
    rw [hc]; exact hA3

end HadwigerConstant.T52


==> anc/lean/HadwigerConstant/T52Main.lean <==
import HadwigerConstant.T52PartA
import HadwigerConstant.T52PartB

/-!
# Theorem 5.2 (refined Lin) — main assembly

Paper: `LinearHadwigerConstant.tex`, Section 5, Theorem 5.2 (`thm:refinedlin`).
No external hypotheses: Norin–Postle (Thm 5.3), Kostochka (Thm 3.11) and the core
lemma (Lemma 5.4) are all proved in Norin–Steiner's `HadwigerLean`; Lemma 5.5 is
`HadwigerConstant.mader_sharp`.
-/

namespace HadwigerConstant.T52

/-- **Theorem 5.2** (induced form): see `Theorem52`. -/
theorem theorem52_holds : Theorem52.{u} :=
  theorem52_of_parts globalStep_holds localStep_holds

/-- **Theorem 5.2** in the weaker embedding form. -/
theorem theorem52Subgraph_holds : Theorem52Subgraph.{u} :=
  theorem52Subgraph_of_theorem52 theorem52_holds

end HadwigerConstant.T52


==> anc/lean/HadwigerConstant/T52PartA.lean <==
import HadwigerConstant.T52Defs

/-!
# Theorem 5.2, Part A: Steps 1–3 and Claims 1–2

Target: `globalStep_holds : GlobalStep`.

* A1 `parta_GoodWeightedFamily`, `parta_exists_maximal` (Step 1).
* A2 `parta_quotient_degree_inr_le` (`deg_{G'} ≤ deg_G` on `O`).
* A3 `parta_claim1` (Claim 1).
* A4 block/weight accounting.
* A5 `parta_claim2` (Claim 2).
* A6 Step 3 via the core lemma.
* A7 the lift `parta_lift`.
-/

namespace HadwigerConstant.T52

open HadwigerLean

universe u

section PartA

variable {V : Type u} [Fintype V] [DecidableEq V]

/-! ## A1: good weighted families and a maximal one -/

/-- Step 1 admissibility: every block has weight `≥ Q`, and the total edge loss is at most
`ε Σ_B w_G(B)`. -/
def parta_GoodWeightedFamily (G : SimpleGraph V) [DecidableRel G.Adj] (Q : ℝ)
    (F : ConnectedBlockFamily G) : Prop :=
  (∀ B ∈ F.blocks, Q ≤ (wt G B : ℝ)) ∧
    (edgeCount G : ℝ) ≤ (edgeCount F.quotient : ℝ) + epsL * ∑ B ∈ F.blocks, (wt G B : ℝ)

theorem parta_good_empty (G : SimpleGraph V) [DecidableRel G.Adj] (Q : ℝ) :
    parta_GoodWeightedFamily G Q (emptyConnectedBlockFamily G) := by
  refine ⟨?_, ?_⟩
  · intro B hB; simp [emptyConnectedBlockFamily] at hB
  · rw [emptyConnectedBlockFamily_edgeCount]
    simp [emptyConnectedBlockFamily]

theorem parta_exists_maximal (G : SimpleGraph V) [DecidableRel G.Adj] (Q : ℝ) :
    ∃ F : ConnectedBlockFamily G, parta_GoodWeightedFamily G Q F ∧
      ∀ F' : ConnectedBlockFamily G, parta_GoodWeightedFamily G Q F' →
        F'.blocks.card ≤ F.blocks.card := by
  classical
  let P : Set (Finset (Finset V)) :=
    {B | ∃ F : ConnectedBlockFamily G, F.blocks = B ∧ parta_GoodWeightedFamily G Q F}
  have hfinite : P.Finite := Set.toFinite P
  have hnonempty : P.Nonempty :=
    ⟨∅, ⟨emptyConnectedBlockFamily G, rfl, parta_good_empty G Q⟩⟩
  obtain ⟨B, hB, hmax⟩ :=
    hfinite.exists_maximalFor (fun B : Finset (Finset V) => B.card) P hnonempty
  obtain ⟨F, hFB, hgood⟩ := hB
  refine ⟨F, hgood, ?_⟩
  intro F' hgood'
  by_contra hnot
  have hlt : F.blocks.card < F'.blocks.card := Nat.lt_of_not_ge hnot
  have hP' : F'.blocks ∈ P := ⟨F', rfl, hgood'⟩
  have hle : B.card ≤ F'.blocks.card := by simpa [← hFB] using hlt.le
  have hback := hmax hP' hle
  change F'.blocks.card ≤ B.card at hback
  rw [← hFB] at hback
  omega

/-! ## A2: quotient degrees of uncovered vertices -/

omit [Fintype V] in
theorem parta_quotient_adj_inr {G : SimpleGraph V} (F : ConnectedBlockFamily G)
    (x : {v : V // v ∉ F.covered}) (j : F.Vertex) :
    F.quotient.Adj (Sum.inr x) j ↔ Sum.inr x ≠ j ∧ ∃ b ∈ F.block j, G.Adj x.1 b := by
  change (Sum.inr x ≠ j ∧ ∃ a ∈ F.block (Sum.inr x), ∃ b ∈ F.block j, G.Adj a b) ↔ _
  simp [ConnectedBlockFamily.block]

/-- `deg_{G'}(v) ≤ deg_G(v)` for uncovered `v`. -/
theorem parta_quotient_degree_inr_le {G : SimpleGraph V} [DecidableRel G.Adj]
    (F : ConnectedBlockFamily G) [DecidableRel F.quotient.Adj]
    (x : {v : V // v ∉ F.covered}) :
    F.quotient.degree (Sum.inr x) ≤ G.degree x.1 := by
  classical
  rw [← F.quotient.card_neighborFinset_eq_degree, ← G.card_neighborFinset_eq_degree]
  let f : F.Vertex → V := fun j =>
    if h : ∃ b ∈ F.block j, G.Adj x.1 b then h.choose else x.1
  have hf : ∀ j, F.quotient.Adj (Sum.inr x) j → f j ∈ F.block j ∧ G.Adj x.1 (f j) := by
    intro j hj
    have h := ((parta_quotient_adj_inr F x j).mp hj).2
    simp only [f, dif_pos h]
    exact h.choose_spec
  apply Finset.card_le_card_of_injOn f
  · intro j hj
    simp only [Finset.mem_coe, SimpleGraph.mem_neighborFinset] at hj ⊢
    exact (hf j hj).2
  · intro i hi j hj hij
    simp only [Finset.mem_coe, SimpleGraph.mem_neighborFinset] at hi hj
    by_contra hne
    have hd := F.block_disjoint hne
    exact Set.disjoint_left.mp hd (hf i hi).1 (hij ▸ (hf j hj).1)

/-- Weight comparison: `w_{G'}(A) ≤ w_G(O(A))` for `A` avoiding `X`. -/
theorem parta_wt_le {G : SimpleGraph V} [DecidableRel G.Adj]
    (F : ConnectedBlockFamily G) [DecidableRel F.quotient.Adj]
    (A : Finset F.Vertex) (hA : Disjoint A F.blockVertices) :
    wt F.quotient A ≤ wt G (F.originalOfSingletons A) := by
  classical
  let g : F.Vertex → Finset V := fun q =>
    match q with
    | .inl _ => ∅
    | .inr x => {x.1}
  have hpair : (A : Set F.Vertex).PairwiseDisjoint g := by
    intro p _ q _ hpq
    cases p with
    | inl B => simp [g]
    | inr x =>
      cases q with
      | inl C => simp [g]
      | inr y =>
        simp only [g, Function.onFun, Finset.disjoint_singleton]
        intro h
        exact hpq (congrArg Sum.inr (Subtype.ext h))
  have horig : F.originalOfSingletons A = A.biUnion g := rfl
  unfold wt
  rw [horig, Finset.sum_biUnion hpair]
  apply Finset.sum_le_sum
  intro q hq
  cases q with
  | inl B =>
    exact absurd (F.mem_blockVertices_inl B) (Finset.disjoint_left.mp hA hq)
  | inr x =>
    simp only [g, Finset.sum_singleton]
    exact parta_quotient_degree_inr_le F x

/-! ## A7: the lift -/

theorem parta_lift {G : SimpleGraph V} (F : ConnectedBlockFamily G)
    (A : Finset F.Vertex) (hA : Disjoint A F.blockVertices) :
    ∃ B : Finset V, Nonempty (G.induce (B : Set V) ≃g F.quotient.induce (A : Set F.Vertex)) := by
  classical
  refine ⟨F.originalOfSingletons A, ?_⟩
  have key : ∀ A' : Finset F.Vertex, F.singletonLift (F.originalOfSingletons A) = A' →
      Nonempty (G.induce (F.originalOfSingletons A : Set V) ≃g
        F.quotient.induce (A' : Set F.Vertex)) := by
    rintro A' rfl
    exact ⟨F.singletonLiftIso _ (F.originalOfSingletons_disjoint_covered A)⟩
  exact key A (F.singletonLift_originalOfSingletons A hA)

/-! ## A3: Claim 1 -/

/-- **Claim 1.** For a maximal good weighted family, no heavy low-loss connected set
avoids `X`. -/
theorem parta_claim1 {G : SimpleGraph V} [DecidableRel G.Adj] (Q : ℝ)
    (F : ConnectedBlockFamily G) [DecidableRel F.quotient.Adj]
    (hF : parta_GoodWeightedFamily G Q F)
    (hmax : ∀ F' : ConnectedBlockFamily G, parta_GoodWeightedFamily G Q F' →
        F'.blocks.card ≤ F.blocks.card) :
    NoHeavyLowLoss F.quotient F.blockVertices Q := by
  classical
  intro A hAne hdisj hconn hQ
  by_contra hnot'
  have hnot := not_lt.mp hnot'
  let H₀ := F.originalOfSingletons A
  have hdisj₀ : Disjoint H₀ F.covered := F.originalOfSingletons_disjoint_covered A
  have hconn₀ : (G.induce (H₀ : Set V)).Connected :=
    F.originalOfSingletons_connected A hdisj hconn
  have hlift : F.singletonLift H₀ = A := F.singletonLift_originalOfSingletons A hdisj
  have hcount := F.add_edgeCount_add_loss H₀ hconn₀ hdisj₀
  rw [hlift] at hcount
  have hm : (F.add H₀ hconn₀ hdisj₀).blocks.card = F.blocks.card + 1 :=
    F.blocks_card_add H₀ hconn₀ hdisj₀
  have hH₀ne : H₀.Nonempty := by
    obtain ⟨v⟩ := hconn₀.nonempty
    exact ⟨v.1, v.2⟩
  have hnotin : H₀ ∉ F.blocks := F.not_mem_blocks_of_disjoint_covered H₀ hH₀ne hdisj₀
  have hwt : (wt F.quotient A : ℝ) ≤ (wt G H₀ : ℝ) := by
    exact_mod_cast parta_wt_le F A hdisj
  have hsum : ∑ B ∈ (F.add H₀ hconn₀ hdisj₀).blocks, (wt G B : ℝ) =
      (wt G H₀ : ℝ) + ∑ B ∈ F.blocks, (wt G B : ℝ) := by
    change ∑ B ∈ insert H₀ F.blocks, (wt G B : ℝ) = _
    rw [Finset.sum_insert hnotin]
  have hcountR : (edgeCount (F.add H₀ hconn₀ hdisj₀).quotient : ℝ) +
      (connectedSetContractionLoss F.quotient A : ℝ) = (edgeCount F.quotient : ℝ) := by
    exact_mod_cast hcount
  have heps : (0 : ℝ) < epsL := by norm_num [epsL]
  have hgood' : parta_GoodWeightedFamily G Q (F.add H₀ hconn₀ hdisj₀) := by
    refine ⟨?_, ?_⟩
    · intro B hB
      rcases Finset.mem_insert.mp hB with rfl | hBF
      · exact hQ.trans hwt
      · exact hF.1 B hBF
    · rw [hsum]
      have h1 := hF.2
      have h2 : epsL * (wt F.quotient A : ℝ) ≤ epsL * (wt G H₀ : ℝ) :=
        mul_le_mul_of_nonneg_left hwt heps.le
      nlinarith
  have hb := hmax _ hgood'
  omega

/-! ## A4: weight and size accounting -/

theorem parta_sum_wt_le {G : SimpleGraph V} [DecidableRel G.Adj] (F : ConnectedBlockFamily G) :
    ∑ B ∈ F.blocks, wt G B ≤ 2 * edgeCount G := by
  classical
  have hpair : (F.blocks : Set (Finset V)).PairwiseDisjoint id := by
    intro B hB C hC hBC
    exact Finset.disjoint_coe.mp (F.disjoint B hB C hC hBC)
  have h1 : ∑ B ∈ F.blocks, wt G B = ∑ v ∈ F.covered, G.degree v := by
    unfold wt ConnectedBlockFamily.covered
    rw [Finset.sum_biUnion hpair]
    rfl
  rw [h1, ← sum_degree_eq_two_edgeCount]
  exact Finset.sum_le_sum_of_subset (Finset.subset_univ _)

omit [DecidableEq V] in
theorem parta_card_mul_le {G : SimpleGraph V} [DecidableRel G.Adj] (Q : ℝ)
    (F : ConnectedBlockFamily G) (hF : ∀ B ∈ F.blocks, Q ≤ (wt G B : ℝ)) :
    (F.blocks.card : ℝ) * Q ≤ ∑ B ∈ F.blocks, (wt G B : ℝ) := by
  have := Finset.card_nsmul_le_sum F.blocks (fun B => (wt G B : ℝ)) Q hF
  simpa [nsmul_eq_mul] using this

/-- With `Q > 0` every block is nonempty, so the quotient has at most `v(G)` vertices. -/
theorem parta_card_vertex_le {G : SimpleGraph V} [DecidableRel G.Adj] (Q : ℝ) (hQ : 0 < Q)
    (F : ConnectedBlockFamily G) (hF : ∀ B ∈ F.blocks, Q ≤ (wt G B : ℝ)) :
    Fintype.card F.Vertex ≤ Fintype.card V := by
  classical
  have hcount := F.vertex_card_add_covered
  have hne : ∀ B ∈ F.blocks, 1 ≤ B.card := by
    intro B hB
    rcases Nat.eq_zero_or_pos B.card with h | h
    · have hB0 : B = ∅ := Finset.card_eq_zero.mp h
      have := hF B hB
      rw [hB0] at this
      simp [wt] at this
      linarith
    · exact h
  have hcov : F.blocks.card ≤ F.covered.card := by
    rw [F.covered_card_eq_sum]
    have := Finset.card_nsmul_le_sum F.blocks (fun B => B.card) 1 hne
    simpa using this
  omega

/-- Step 1: `(1 - 2ε) e(G) ≤ e(G')`. -/
theorem parta_retained {G : SimpleGraph V} [DecidableRel G.Adj] (Q : ℝ)
    (F : ConnectedBlockFamily G) (hF : parta_GoodWeightedFamily G Q F) :
    (1 - 2 * epsL) * (edgeCount G : ℝ) ≤ (edgeCount F.quotient : ℝ) := by
  have h1 := hF.2
  have h2 : (∑ B ∈ F.blocks, (wt G B : ℝ)) ≤ 2 * (edgeCount G : ℝ) := by
    have := parta_sum_wt_le F
    exact_mod_cast this
  have heps : (0 : ℝ) < epsL := by norm_num [epsL]
  nlinarith

/-! ## A5 numerics: Claim 2 -/

/-- The numerics of Claim 2: `2e(G'[X]) + e(X,O) + Σ_Y deg ≤ η' d n`. -/
theorem parta_claim2_num (t D n q o eX E SY tm : ℝ)
    (ht : (10:ℝ)^13 ≤ t) (hD : 1.8e4 * t ≤ D) (hn : 0 < n)
    (hq : 0 ≤ q) (ho : 0 ≤ o) (hoq : o + q ≤ n) (ho_n : o ≤ n)
    (htm : tm ≤ t)
    (hE : E ≤ 6400 * (t * Real.sqrt (Real.log t)) * Real.sqrt (o * q) + tm * (o + q))
    (heX : eX ≤ 30 * t * Real.sqrt (Real.log t) * q)
    (hXQ : q * Qpar t D ≤ 2 * D * n)
    (hDk : D ≤ 30 * t * Real.sqrt (Real.log t))
    (hY : thetaL * SY ≤ E) :
    2 * eX + E + SY ≤ etaL * D * n := by
  set L := Real.log t with hLdef
  set s := Real.sqrt L with hsdef
  have ht0 : 0 < t := by norm_num at ht; linarith
  have ht1 : 1 < t := by norm_num at ht; linarith
  have hD0 : 0 < D := by nlinarith
  have hL : 0 < L := Real.log_pos ht1
  have hs0 : 0 < s := Real.sqrt_pos.mpr hL
  have hsL : s ^ 2 = L := Real.sq_sqrt hL.le
  -- q Ξ C² t² L ≤ 2 D² n
  have hXQ' : q * (XiL * 6400 ^ 2 * t ^ 2 * L) ≤ 2 * D ^ 2 * n := by
    unfold Qpar at hXQ
    rw [mul_div_assoc', div_le_iff₀ hD0] at hXQ
    nlinarith
  have hXi : XiL = 2e15 := rfl
  -- the square-root term
  set a := 6400 * (t * s) * Real.sqrt (o * q) with ha
  have ha0 : 0 ≤ a := by positivity
  have ha2 : a ^ 2 = 6400 ^ 2 * t ^ 2 * L * (o * q) := by
    rw [ha, mul_pow, mul_pow, mul_pow, Real.sq_sqrt (show (0:ℝ) ≤ o * q by positivity), hsL]; ring
  have ha2le : a ^ 2 ≤ (3.17e-8 * D * n) ^ 2 := by
    rw [ha2]
    have h1 : 6400 ^ 2 * t ^ 2 * L * (o * q) ≤ 6400 ^ 2 * t ^ 2 * L * (n * q) := by
      apply mul_le_mul_of_nonneg_left (mul_le_mul_of_nonneg_right ho_n hq)
      positivity
    have h2 : 6400 ^ 2 * t ^ 2 * L * (n * q) * XiL ≤ 2 * D ^ 2 * n ^ 2 := by
      nlinarith
    rw [hXi] at h2
    nlinarith [sq_nonneg (D * n)]
  have hale : a ≤ 3.17e-8 * D * n := by
    have hb : 0 ≤ 3.17e-8 * D * n := by positivity
    nlinarith [sq_nonneg (a - 3.17e-8 * D * n), sq_nonneg (a + 3.17e-8 * D * n)]
  have hlin : tm * (o + q) ≤ D * n / 1.8e4 := by
    have h1 : tm * (o + q) ≤ t * n := by
      apply mul_le_mul htm hoq (by positivity) ht0.le
    have h2 : t * n ≤ D * n / 1.8e4 := by
      rw [le_div_iff₀ (by norm_num)]; nlinarith
    linarith
  have hEle : E ≤ (3.17e-8 + 1 / 1.8e4) * D * n := by
    have : (3.17e-8 + 1 / 1.8e4) * D * n = 3.17e-8 * D * n + D * n / 1.8e4 := by ring
    linarith
  -- the Kostochka term on X
  have hts : 0 < t * s := by positivity
  have heXle : eX * XiL * 6400 ^ 2 ≤ 1800 * D * n := by
    have h1 : eX * (XiL * 6400 ^ 2 * t * s) ≤ 30 * (q * (XiL * 6400 ^ 2 * t ^ 2 * L)) := by
      have := mul_le_mul_of_nonneg_right heX (show 0 ≤ XiL * 6400 ^ 2 * t * s by
        rw [hXi]; positivity)
      calc eX * (XiL * 6400 ^ 2 * t * s) ≤ 30 * t * s * q * (XiL * 6400 ^ 2 * t * s) := this
        _ = 30 * (q * (XiL * 6400 ^ 2 * t ^ 2 * s ^ 2)) := by ring
        _ = _ := by rw [hsL]
    have h2 : 30 * (q * (XiL * 6400 ^ 2 * t ^ 2 * L)) ≤ 60 * D * (D * n) := by
      have := mul_le_mul_of_nonneg_left hXQ' (show (0:ℝ) ≤ 30 by norm_num)
      calc _ ≤ 30 * (2 * D ^ 2 * n) := this
        _ = 60 * D * (D * n) := by ring
    have h3 : 60 * D * (D * n) ≤ 60 * (30 * t * s) * (D * n) := by
      apply mul_le_mul_of_nonneg_right _ (by positivity); linarith
    have h4 : eX * XiL * 6400 ^ 2 * (t * s) ≤ 1800 * D * n * (t * s) := by
      calc eX * XiL * 6400 ^ 2 * (t * s) = eX * (XiL * 6400 ^ 2 * t * s) := by ring
        _ ≤ 60 * (30 * t * s) * (D * n) := h1.trans (h2.trans h3)
        _ = 1800 * D * n * (t * s) := by ring
    exact le_of_mul_le_mul_right h4 hts
  rw [hXi] at heXle
  have hSYle : SY ≤ E / thetaL := by
    rw [le_div_iff₀ (by norm_num [thetaL])]; linarith
  have hDn : 0 < D * n := by positivity
  unfold etaL
  unfold thetaL at hSYle
  have h1 : E / 0.003 ≤ (3.17e-8 + 1 / 1.8e4) * D * n / 0.003 := by
    apply div_le_div_of_nonneg_right hEle (by norm_num)
  have h2 : (3.17e-8 + 1 / 1.8e4) * D * n / 0.003 = (3.17e-8 + 1 / 1.8e4) / 0.003 * (D * n) := by
    ring
  have h3 : (3.17e-8 + 1 / 1.8e4) * D * n = (3.17e-8 + 1 / 1.8e4) * (D * n) := by ring
  have h4 : eX ≤ 1800 / (2e15 * 6400 ^ 2) * (D * n) := by
    rw [div_mul_eq_mul_div, le_div_iff₀ (by norm_num)]
    calc eX * (2e15 * 6400 ^ 2) = eX * 2e15 * 6400 ^ 2 := by ring
      _ ≤ 1800 * D * n := heXle
      _ = 1800 * (D * n) := by ring
  have h5 : (0.02 : ℝ) * D * n = 0.02 * (D * n) := by ring
  rw [h5]
  rw [h2] at h1
  rw [h3] at hEle
  norm_num at h1 hEle h4 hSYle ⊢
  linarith

end PartA

section Abstract

variable {W : Type u} [Fintype W] [DecidableEq W]

/-! ## A5: Claim 2 (for an abstract graph `G'` with a set `X`) -/

/-- Step 2: `Y = {v ∈ O : |N(v) ∩ X| ≥ θ deg(v)}`. -/
noncomputable def parta_Y (G' : SimpleGraph W) [DecidableRel G'.Adj] (X : Finset W) :
    Finset W := by
  classical
  exact (Xᶜ).filter fun v => thetaL * (G'.degree v : ℝ) ≤ ((G'.neighborFinset v ∩ X).card : ℝ)

theorem parta_mem_Y (G' : SimpleGraph W) [DecidableRel G'.Adj] (X : Finset W) (v : W) :
    v ∈ parta_Y G' X ↔
      v ∉ X ∧ thetaL * (G'.degree v : ℝ) ≤ ((G'.neighborFinset v ∩ X).card : ℝ) := by
  unfold parta_Y
  rw [Finset.mem_filter, Finset.mem_compl]

theorem parta_disjoint_X_Y (G' : SimpleGraph W) [DecidableRel G'.Adj] (X : Finset W) :
    Disjoint X (parta_Y G' X) := by
  rw [Finset.disjoint_left]
  intro v hv hY
  exact ((parta_mem_Y G' X v).mp hY).1 hv

/-- Edge accounting of Claim 2. -/
theorem parta_claim2_comb (G' : SimpleGraph W) [DecidableRel G'.Adj] (X : Finset W) :
    (edgeCount (G'.induce ((X ∪ parta_Y G' X : Finset W) : Set W)) : ℝ) +
        ∑ w ∈ (X ∪ parta_Y G' X)ᶜ, ((G'.neighborFinset w ∩ (X ∪ parta_Y G' X)).card : ℝ) ≤
      2 * (edgeCount (G'.induce (X : Set W)) : ℝ) +
        ∑ w ∈ Xᶜ, ((G'.neighborFinset w ∩ X).card : ℝ) +
        ∑ v ∈ parta_Y G' X, (G'.degree v : ℝ) ∧
    thetaL * ∑ v ∈ parta_Y G' X, (G'.degree v : ℝ) ≤
      ∑ w ∈ Xᶜ, ((G'.neighborFinset w ∩ X).card : ℝ) := by
  classical
  set Y := parta_Y G' X with hYdef
  set T := X ∪ Y with hTdef
  have hT := sum_degrees_on_eq_twice_inside_add_cross G' T
  have hX := sum_degrees_on_eq_twice_inside_add_cross G' X
  have hU : ∑ v ∈ T, G'.degree v = ∑ v ∈ X, G'.degree v + ∑ v ∈ Y, G'.degree v :=
    Finset.sum_union (parta_disjoint_X_Y G' X)
  have hTR : (∑ v ∈ T, (G'.degree v : ℝ)) =
      2 * (edgeCount (G'.induce (T : Set W)) : ℝ) +
        ∑ w ∈ Tᶜ, ((G'.neighborFinset w ∩ T).card : ℝ) := by exact_mod_cast hT
  have hXR : (∑ v ∈ X, (G'.degree v : ℝ)) =
      2 * (edgeCount (G'.induce (X : Set W)) : ℝ) +
        ∑ w ∈ Xᶜ, ((G'.neighborFinset w ∩ X).card : ℝ) := by exact_mod_cast hX
  have hUR : (∑ v ∈ T, (G'.degree v : ℝ)) =
      ∑ v ∈ X, (G'.degree v : ℝ) + ∑ v ∈ Y, (G'.degree v : ℝ) := by exact_mod_cast hU
  refine ⟨?_, ?_⟩
  · have h0 : (0 : ℝ) ≤ (edgeCount (G'.induce (T : Set W)) : ℝ) := Nat.cast_nonneg _
    linarith
  · rw [Finset.mul_sum]
    calc ∑ v ∈ Y, thetaL * (G'.degree v : ℝ)
        ≤ ∑ v ∈ Y, ((G'.neighborFinset v ∩ X).card : ℝ) := by
          apply Finset.sum_le_sum
          intro v hv
          exact ((parta_mem_Y G' X v).mp hv).2
      _ ≤ ∑ w ∈ Xᶜ, ((G'.neighborFinset w ∩ X).card : ℝ) := by
          apply Finset.sum_le_sum_of_subset_of_nonneg
          · intro v hv
            exact Finset.mem_compl.mpr ((parta_mem_Y G' X v).mp hv).1
          · intro _ _ _; positivity

/-- **Claim 2.** `e(G'[T]) + e_{G'}(S, T) ≤ η' d n`, with `T = X ∪ Y`, `S = V(G') \ T`. -/
theorem parta_claim2 (G' : SimpleGraph W) [DecidableRel G'.Adj] (X : Finset W)
    (t d n : ℕ) (ht : (10 : ℝ) ^ 13 ≤ t) (hd : (1.8e4 : ℝ) * t ≤ d) (hn : 0 < n)
    (hW : Fintype.card W ≤ n) (hminor : ¬ HasCliqueMinor G' t)
    (hXQ : (X.card : ℝ) * Qpar t d ≤ 2 * d * n)
    (hDk : (d : ℝ) ≤ 30 * t * Real.sqrt (Real.log t)) :
    (edgeCount (G'.induce ((X ∪ parta_Y G' X : Finset W) : Set W)) : ℝ) +
        ∑ w ∈ (X ∪ parta_Y G' X)ᶜ, ((G'.neighborFinset w ∩ (X ∪ parta_Y G' X)).card : ℝ) ≤
      etaL * d * n := by
  classical
  obtain ⟨hc1, hc2⟩ := parta_claim2_comb G' X
  have ht3 : 3 ≤ t := by
    have : (3 : ℝ) ≤ t := le_trans (by norm_num) ht
    exact_mod_cast this
  have hdisj : Disjoint Xᶜ X := disjoint_compl_left
  have hNP := cross_edges_le_unbalanced_bound G' Xᶜ X hdisj t ht3 hminor
  have hminorX : ¬ HasCliqueMinor (G'.induce (X : Set W)) t := fun h =>
    hminor (hasCliqueMinor_of_minor (induce_isMinor G' (X : Set W)) h)
  have hK := minor_free_edgeCount_le_kt (G'.induce (X : Set W)) t (by omega) hminorX
  have hcardX : Fintype.card ↥(X : Set W) = X.card := by simp
  rw [hcardX] at hK
  have hoq : ((Xᶜ.card : ℕ) : ℝ) + (X.card : ℝ) ≤ n := by
    have := Finset.card_compl_add_card X
    exact_mod_cast (this ▸ hW)
  have hon : ((Xᶜ.card : ℕ) : ℝ) ≤ n := by
    have : (0 : ℝ) ≤ X.card := Nat.cast_nonneg _
    linarith
  have htm : ((t - 2 : ℕ) : ℝ) ≤ t := by exact_mod_cast Nat.sub_le t 2
  have hnum := parta_claim2_num (t : ℝ) (d : ℝ) (n : ℝ) (X.card : ℝ) ((Xᶜ.card : ℕ) : ℝ)
    (edgeCount (G'.induce (X : Set W)) : ℝ) (∑ w ∈ Xᶜ, ((G'.neighborFinset w ∩ X).card : ℝ))
    (∑ v ∈ parta_Y G' X, (G'.degree v : ℝ)) ((t - 2 : ℕ) : ℝ)
    ht hd (by exact_mod_cast hn) (Nat.cast_nonneg _) (Nat.cast_nonneg _) hoq hon htm
    hNP hK hXQ hDk hc2
  linarith

/-! ## A6: Step 3 via the core lemma -/

/-- **Step 3.** From Claim 2 and `e(G') ≥ (1 - 2ε) d n`, the core lemma (Lemma 5.4) with
`r = 2.92`, `δ₀ = 0.37 d` gives a nonempty `S' ⊆ S = V(G') \ (X ∪ Y)`. -/
theorem parta_step3 (G' : SimpleGraph W) [DecidableRel G'.Adj] (X : Finset W)
    (d n : ℕ) (hd : (1.8e17 : ℝ) ≤ d) (hn : 0 < n) (hW : Fintype.card W ≤ n)
    (hret : (1 - 2 * epsL) * ((d : ℝ) * n) ≤ (edgeCount G' : ℝ))
    (hc2 : (edgeCount (G'.induce ((X ∪ parta_Y G' X : Finset W) : Set W)) : ℝ) +
        ∑ w ∈ (X ∪ parta_Y G' X)ᶜ, ((G'.neighborFinset w ∩ (X ∪ parta_Y G' X)).card : ℝ) ≤
      etaL * d * n) :
    ∃ S' : Finset W, S'.Nonempty ∧ S' ⊆ (X ∪ parta_Y G' X)ᶜ ∧
      (∀ v ∈ S', delta0 d ≤ ((G'.neighborFinset v ∩ S').card : ℝ)) ∧
      (∀ v ∈ S', (G'.degree v : ℝ) ≤ rL * ((G'.neighborFinset v ∩ S').card : ℝ)) := by
  classical
  set T := X ∪ parta_Y G' X with hTdef
  set S := Tᶜ with hSdef
  have hbal := edgeCount_eq_inside_add_outside_add_cross G' T
  have hsymm : (∑ w ∈ Sᶜ, ((G'.neighborFinset w ∩ S).card : ℝ)) =
      ∑ w ∈ Tᶜ, ((G'.neighborFinset w ∩ T).card : ℝ) := by
    rw [hSdef, compl_compl]
    exact_mod_cast cross_incidence_symm G' T Tᶜ
  have hS : (S.card : ℝ) ≤ n := by
    exact_mod_cast (Finset.card_le_univ S).trans hW
  have hdn : (0 : ℝ) < (d : ℝ) * n := by
    have : (0 : ℝ) < n := by exact_mod_cast hn
    have : (0 : ℝ) < d := by linarith
    positivity
  have heT : (0 : ℝ) ≤ (edgeCount (G'.induce (T : Set W)) : ℝ) := Nat.cast_nonneg _
  have hsurplus : (rL - 2) * (edgeCount (G'.induce (S : Set W)) : ℝ) >
      (rL - 1) * delta0 d * (S.card : ℝ) + ∑ w ∈ Sᶜ, ((G'.neighborFinset w ∩ S).card : ℝ) := by
    rw [hsymm]
    have hd0 : (0 : ℝ) ≤ d := by linarith
    have h1 : (rL - 1) * delta0 d * (S.card : ℝ) ≤ (rL - 1) * delta0 d * n := by
      apply mul_le_mul_of_nonneg_left hS
      unfold rL delta0; positivity
    unfold rL delta0 at h1 ⊢
    unfold epsL at hret
    unfold etaL at hc2
    have h2 : (2.92 - 1) * (0.37 * (d : ℝ)) * n = 0.7104 * ((d : ℝ) * n) := by ring
    have h3 : (0.02 : ℝ) * d * n = 0.02 * ((d : ℝ) * n) := by ring
    rw [h2] at h1
    rw [h3] at hc2
    norm_num at hret h1 hc2 ⊢
    nlinarith
  have hδ : 0 < delta0 d := by unfold delta0; nlinarith
  obtain ⟨S', hne, hsub, hmin, hratio⟩ :=
    exists_trimmed_of_inside_cross_surplus G' S rL (delta0 d) (by norm_num [rL]) hδ hsurplus
  exact ⟨S', hne, hsub, hmin, hratio⟩

end Abstract

/-! ## Assembly: `GlobalStep` -/

theorem parta_Qpar_pos {t d : ℝ} (ht : (10 : ℝ) ^ 13 ≤ t) (hd : (1.8e4 : ℝ) * t ≤ d) :
    0 < Qpar t d := by
  have ht1 : (1 : ℝ) < t := by norm_num at ht; linarith
  have hL : 0 < Real.log t := Real.log_pos ht1
  have hd0 : 0 < d := by nlinarith
  unfold Qpar XiL
  positivity

/-- **Part A (Steps 1–3, Claims 1–2).** -/
theorem globalStep_holds : GlobalStep.{u} := by
  intro V _ _ G _ t d ht hd hn hminor hexact
  classical
  set Q := Qpar (t : ℝ) (d : ℝ) with hQdef
  have hQ : 0 < Q := parta_Qpar_pos ht hd
  obtain ⟨F, hgood, hmax⟩ := parta_exists_maximal G Q
  letI : DecidableRel F.quotient.Adj := Classical.decRel _
  set n := Fintype.card V with hndef
  have hnR : (0 : ℝ) < n := by exact_mod_cast hn
  have hW : Fintype.card F.Vertex ≤ n := parta_card_vertex_le Q hQ F hgood.1
  have hexactR : (edgeCount G : ℝ) = (d : ℝ) * n := by exact_mod_cast hexact
  -- `|X| Q ≤ 2 e(G) = 2 d n`
  have hXQ : (F.blockVertices.card : ℝ) * Q ≤ 2 * d * n := by
    rw [F.blockVertices_card]
    have h1 := parta_card_mul_le Q F hgood.1
    have h2 : (∑ B ∈ F.blocks, (wt G B : ℝ)) ≤ 2 * (edgeCount G : ℝ) := by
      exact_mod_cast parta_sum_wt_le F
    rw [hexactR] at h2
    linarith
  -- Kostochka on `G`: `d ≤ 30 t √log t`
  have hDk : (d : ℝ) ≤ 30 * t * Real.sqrt (Real.log t) := by
    have hK := minor_free_edgeCount_le_kt G t
      (by have : (2 : ℝ) ≤ t := le_trans (by norm_num) ht; exact_mod_cast this) hminor
    rw [hexactR] at hK
    exact le_of_mul_le_mul_right (by linarith) hnR
  have hminor' := F.quotient_cliqueMinor_free t hminor
  have hc2 := parta_claim2 F.quotient F.blockVertices t d n ht hd hn hW hminor' hXQ hDk
  have hret : (1 - 2 * epsL) * ((d : ℝ) * n) ≤ (edgeCount F.quotient : ℝ) := by
    rw [← hexactR]; exact parta_retained Q F hgood
  obtain ⟨S', hne, hsub, hmin, hratio⟩ :=
    parta_step3 F.quotient F.blockVertices d n (d_ge_of ht hd) hn hW hret hc2
  refine ⟨F.Vertex, inferInstance, inferInstance, F.quotient, inferInstance,
    F.blockVertices, S', ?_, fun A hA => parta_lift F A hA⟩
  have hout : ∀ v ∈ S', v ∉ F.blockVertices ∧ v ∉ parta_Y F.quotient F.blockVertices := by
    intro v hv
    have := Finset.mem_compl.mp (hsub hv)
    simp only [Finset.mem_union, not_or] at this
    exact this
  refine ⟨?_, hne, hmin, hratio, ?_, parta_claim1 Q F hgood hmax⟩
  · rw [Finset.disjoint_left]
    intro v hv
    exact (hout v hv).1
  · intro v hv
    obtain ⟨hX, hY⟩ := hout v hv
    rw [parta_mem_Y] at hY
    push Not at hY
    exact hY hX

end HadwigerConstant.T52


==> anc/lean/HadwigerConstant/T52PartB.lean <==
import HadwigerConstant.T52Defs

/-!
# Theorem 5.2, Part B: Steps 4–7 (`LocalStep`)

Paper: `LinearHadwigerConstant.tex`, Section 5, proof of Theorem 5.2, Steps 4–7
(Claim 3, Lemma 5.6, Lemma 5.5).

Everything happens in an abstract graph `G'` on `W` with sets `X` and `S'` satisfying
`LocalHyp G' X S' Q δ₀` (`δ₀ = 0.37 d`), `Q < δ₀²`, `d ≥ 1.8·10¹⁷`, `1 ≤ k ≤ ωd/2`.

* B1 `partb_degree_lt_Q`: vertices of `S'` have degree `< Q` (Claim 1 on singletons).
* B2 `partb_exists_maximal_light`: a maximal light set `U` (Step 5).
* B3 `partb_exists_adjacent`: some vertex of `S' \ U` has a neighbour in `U`
  (replaces the component argument of Step 4: otherwise `U` is closed in `G'[S']`,
  so `|U| ≥ δ₀` and `w(U) ≥ δ₀² > Q`).
* B4 `partb_claim3`: Claim 3.
* B5 `partb_RPrime_large`: `|R'| ≥ 0.1764 w(U)` (Step 6, first display).
* B6 `partb_RPrime_degree`: `|N(z) ∩ R| ≥ 0.02959 d` for `z ∈ R'` (Step 6).
* B7 `partb_avg_incidence`, `partb_dense_Rstar`: Lemma 5.6 and the choice of `R*`.
* B8 `partb_mader_induced`: Lemma 5.5 (`mader_sharp`) in induced form (Step 7).
* `localStep_holds : LocalStep`.
-/

namespace HadwigerConstant.T52

open HadwigerLean

universe u

set_option linter.unusedSectionVars false

section PartB

variable {W : Type u} [Fintype W] [DecidableEq W]

/-- A singleton induces a connected graph. -/
theorem partb_connected_singleton (G' : SimpleGraph W) (v : W) :
    (G'.induce (({v} : Finset W) : Set W)).Connected := by
  haveI : Subsingleton ↥((({v} : Finset W) : Set W)) := by
    constructor
    intro a b
    apply Subtype.ext
    have ha : a.1 = v := by simpa using a.2
    have hb : b.1 = v := by simpa using b.2
    exact ha.trans hb.symm
  haveI : Nonempty ↥((({v} : Finset W) : Set W)) := ⟨⟨v, by simp⟩⟩
  exact ⟨SimpleGraph.Preconnected.of_subsingleton⟩

theorem partb_wt_singleton (G' : SimpleGraph W) [DecidableRel G'.Adj] (v : W) :
    wt G' {v} = G'.degree v := by
  simp [wt]

theorem partb_wt_insert (G' : SimpleGraph W) [DecidableRel G'.Adj] (U : Finset W) (z : W)
    (hz : z ∉ U) : wt G' (insert z U) = wt G' U + G'.degree z := by
  simp [wt, Finset.sum_insert hz, add_comm]

/-- **B1** (Claim 1, second sentence): every vertex of `S'` has degree `< Q`. -/
theorem partb_degree_lt_Q (G' : SimpleGraph W) [DecidableRel G'.Adj] {X S' : Finset W}
    {Q δ₀ : ℝ} (h : LocalHyp G' X S' Q δ₀) {v : W} (hv : v ∈ S') :
    (G'.degree v : ℝ) < Q := by
  by_contra hle
  push Not at hle
  have hdisj : Disjoint ({v} : Finset W) X :=
    Finset.disjoint_singleton_left.mpr (Finset.disjoint_left.mp h.disj hv)
  have hw := partb_wt_singleton G' v
  have hc := h.claim1 {v} (by simp) hdisj (partb_connected_singleton G' v)
    (by rw [hw]; exact hle)
  rw [connectedSetContractionLoss_singleton, hw] at hc
  have : (0 : ℝ) ≤ epsL * G'.degree v := by unfold epsL; positivity
  push_cast at hc
  linarith

/-- A light set (Step 5): non-empty, inside `S'`, connected, weight `< Q`, and
contraction loss at most `ε` times its weight. -/
def partb_Light (G' : SimpleGraph W) [DecidableRel G'.Adj] (S' : Finset W) (Q : ℝ)
    (U : Finset W) : Prop :=
  U.Nonempty ∧ U ⊆ S' ∧ (G'.induce (U : Set W)).Connected ∧ (wt G' U : ℝ) < Q ∧
    (connectedSetContractionLoss G' U : ℝ) ≤ epsL * (wt G' U : ℝ)

/-- **B2** (Step 5): a light set of maximum cardinality exists. -/
theorem partb_exists_maximal_light (G' : SimpleGraph W) [DecidableRel G'.Adj]
    {X S' : Finset W} {Q δ₀ : ℝ} (h : LocalHyp G' X S' Q δ₀) :
    ∃ U : Finset W, partb_Light G' S' Q U ∧
      ∀ U' : Finset W, partb_Light G' S' Q U' → U'.card ≤ U.card := by
  classical
  let P : Set (Finset W) := {U | partb_Light G' S' Q U}
  have hfinite : P.Finite := Set.toFinite P
  have hnonempty : P.Nonempty := by
    obtain ⟨v, hv⟩ := h.nonempty
    refine ⟨{v}, ?_⟩
    refine ⟨by simp, by simpa using hv, partb_connected_singleton G' v, ?_, ?_⟩
    · rw [partb_wt_singleton]; exact partb_degree_lt_Q G' h hv
    · rw [connectedSetContractionLoss_singleton, partb_wt_singleton]
      have : (0 : ℝ) ≤ epsL * G'.degree v := by unfold epsL; positivity
      simpa using this
  obtain ⟨U, hUP, hmax⟩ := hfinite.exists_maximalFor Finset.card P hnonempty
  refine ⟨U, hUP, ?_⟩
  intro U' hU'
  by_contra hnot
  have hlt : U.card < U'.card := Nat.lt_of_not_ge hnot
  have hback := hmax hU' hlt.le
  omega

/-- **B3** (Steps 4–5): some vertex of `S' \ U` has a neighbour in `U`.  Otherwise
`N(u) ∩ S' ⊆ U` for every `u ∈ U`, so `|U| ≥ δ₀` and `w(U) ≥ δ₀ |U| ≥ δ₀² > Q`. -/
theorem partb_exists_adjacent (G' : SimpleGraph W) [DecidableRel G'.Adj]
    {X S' U : Finset W} {Q δ₀ : ℝ} (h : LocalHyp G' X S' Q δ₀) (hQ : Q < δ₀ ^ 2)
    (hδ : 0 ≤ δ₀) (hU : partb_Light G' S' Q U) :
    ∃ z ∈ S', z ∉ U ∧ 0 < (G'.neighborFinset z ∩ U).card := by
  classical
  by_contra hno
  have hclosed : ∀ u ∈ U, G'.neighborFinset u ∩ S' ⊆ U := by
    intro u hu w hw
    obtain ⟨hwN, hwS⟩ := Finset.mem_inter.mp hw
    by_contra hwU
    apply hno
    refine ⟨w, hwS, hwU, Finset.card_pos.mpr ⟨u, Finset.mem_inter.mpr ⟨?_, hu⟩⟩⟩
    exact (G'.mem_neighborFinset w u).mpr ((G'.mem_neighborFinset u w).mp hwN).symm
  obtain ⟨u0, hu0⟩ := hU.1
  have hcardU : δ₀ ≤ (U.card : ℝ) :=
    (h.minDeg u0 (hU.2.1 hu0)).trans (by exact_mod_cast Finset.card_le_card (hclosed u0 hu0))
  have hdeg : ∀ u ∈ U, δ₀ ≤ (G'.degree u : ℝ) := by
    intro u hu
    refine (h.minDeg u (hU.2.1 hu)).trans ?_
    rw [← G'.card_neighborFinset_eq_degree]
    exact_mod_cast Finset.card_le_card Finset.inter_subset_left
  have hwt : (U.card : ℝ) * δ₀ ≤ (wt G' U : ℝ) := by
    have := Finset.card_nsmul_le_sum U (fun u => (G'.degree u : ℝ)) δ₀ hdeg
    simp only [nsmul_eq_mul] at this
    unfold wt; push_cast; exact this
  have h1 : δ₀ * δ₀ ≤ (U.card : ℝ) * δ₀ := mul_le_mul_of_nonneg_right hcardU hδ
  have h2 := hU.2.2.2.1
  nlinarith

/-- Membership in `R' = localRPrime G' U X S'`, unfolded. -/
theorem partb_mem_RPrime {G' : SimpleGraph W} [DecidableRel G'.Adj] {U X S' : Finset W}
    {z : W} (hz : z ∈ localRPrime G' U X S') :
    z ∉ U ∧ 0 < (G'.neighborFinset z ∩ U).card ∧ z ∉ X ∧ z ∈ S' := by
  simp only [localRPrime, localR, contractedNeighborFinset, Finset.mem_inter,
    Finset.mem_sdiff, Finset.mem_filter, Finset.mem_compl] at hz
  exact ⟨hz.1.1.1, hz.1.1.2, hz.1.2, hz.2⟩

/-- **B4** (Claim 3): for `z ∈ R'` (a vertex of `S' \ U` adjacent to `U`),
`e(G') - e(G'/(U ∪ {z})) > ε w(U ∪ {z})`. -/
theorem partb_claim3 (G' : SimpleGraph W) [DecidableRel G'.Adj]
    {X S' U : Finset W} {Q δ₀ : ℝ} (h : LocalHyp G' X S' Q δ₀)
    (hU : partb_Light G' S' Q U)
    (hmax : ∀ U' : Finset W, partb_Light G' S' Q U' → U'.card ≤ U.card)
    {z : W} (hz : z ∈ localRPrime G' U X S') :
    epsL * ((wt G' U : ℝ) + G'.degree z) <
      (connectedSetContractionLoss G' (insert z U) : ℝ) := by
  classical
  obtain ⟨hzU, hadj, -, hzS⟩ := partb_mem_RPrime hz
  obtain ⟨u, hu⟩ := Finset.card_pos.mp hadj
  have huU := (Finset.mem_inter.mp hu).2
  have hzu : G'.Adj z u := (G'.mem_neighborFinset z u).mp (Finset.mem_inter.mp hu).1
  have hconn := connected_induce_insert_of_adjacent G' U z u hU.2.2.1 huU hzu.symm
  have hw : (wt G' (insert z U) : ℝ) = wt G' U + G'.degree z := by
    rw [partb_wt_insert G' U z hzU]; push_cast; ring
  have hsub : insert z U ⊆ S' := Finset.insert_subset hzS hU.2.1
  have hdisj : Disjoint (insert z U) X := Finset.disjoint_of_subset_left hsub h.disj
  by_contra hnot
  push Not at hnot
  by_cases hQ : (wt G' (insert z U) : ℝ) < Q
  · have hL : partb_Light G' S' Q (insert z U) :=
      ⟨by simp, hsub, hconn, hQ, by rw [hw]; exact hnot⟩
    have := hmax _ hL
    rw [Finset.card_insert_of_notMem hzU] at this
    omega
  · push Not at hQ
    have := h.claim1 _ (by simp) hdisj hconn hQ
    rw [hw] at this
    linarith

/-- `|R| ≤ w(U)`. -/
theorem partb_R_card_le_wt (G' : SimpleGraph W) [DecidableRel G'.Adj] (U X : Finset W) :
    (localR G' U X).card ≤ wt G' U :=
  (Finset.card_le_card Finset.sdiff_subset).trans
    (contractedNeighborFinset_card_le_sum_degrees G' U)

/-- **B5** (Step 6, first display): `|R'| ≥ (1/r - 2ε) w(U) ≥ 0.1764 w(U)`. -/
theorem partb_RPrime_large (G' : SimpleGraph W) [DecidableRel G'.Adj]
    {X S' U : Finset W} {Q δ₀ : ℝ} (h : LocalHyp G' X S' Q δ₀)
    (hU : partb_Light G' S' Q U) :
    (0.1764 : ℝ) * (wt G' U : ℝ) ≤ ((localRPrime G' U X S').card : ℝ) := by
  classical
  have hinc := local_incidence_le_twice_loss_add_RPrime G' U X S' hU.2.1 h.disj
  have hincR : ((∑ v ∈ U, (G'.neighborFinset v ∩ S').card : ℕ) : ℝ) ≤
      2 * (connectedSetContractionLoss G' U : ℝ) + ((localRPrime G' U X S').card : ℝ) := by
    exact_mod_cast hinc
  have hratio : (wt G' U : ℝ) ≤
      rL * ((∑ v ∈ U, (G'.neighborFinset v ∩ S').card : ℕ) : ℝ) := by
    unfold wt; push_cast; rw [Finset.mul_sum]
    exact Finset.sum_le_sum (fun u hu => h.ratio u (hU.2.1 hu))
  have hloss := hU.2.2.2.2
  unfold rL at hratio
  unfold epsL at hloss
  linarith

/-- **B6** (Step 6, second part, general form): for `z ∈ R'`,
`|N(z) ∩ R| > (ε - θ) deg(z) - 1`. -/
theorem partb_RPrime_degree (G' : SimpleGraph W) [DecidableRel G'.Adj]
    {X S' U : Finset W} {Q δ₀ : ℝ} (h : LocalHyp G' X S' Q δ₀)
    (hU : partb_Light G' S' Q U)
    (hmax : ∀ U' : Finset W, partb_Light G' S' Q U' → U'.card ≤ U.card)
    {z : W} (hz : z ∈ localRPrime G' U X S') :
    (epsL - thetaL) * (G'.degree z : ℝ) - 1 <
      ((G'.neighborFinset z ∩ localR G' U X).card : ℝ) := by
  classical
  obtain ⟨hzU, hadj, -, hzS⟩ := partb_mem_RPrime hz
  have hstep := connectedSetContractionLoss_insert G' U z hzU hadj
  have hc3 := partb_claim3 G' h hU hmax hz
  have hloss := hU.2.2.2.2
  have hsub : contractedCommonNeighbors G' U z ⊆
      (G'.neighborFinset z ∩ localR G' U X) ∪ (G'.neighborFinset z ∩ X) := by
    intro w hw
    have hdata := Finset.mem_filter.mp hw
    have hwOutside : w ∉ U := Finset.mem_compl.mp (Finset.mem_erase.mp hdata.1).2
    have hwAdj : G'.Adj z w := hdata.2.1
    by_cases hwX : w ∈ X
    · exact Finset.mem_union.mpr (Or.inr (Finset.mem_inter.mpr
        ⟨(G'.mem_neighborFinset z w).mpr hwAdj, hwX⟩))
    · refine Finset.mem_union.mpr (Or.inl (Finset.mem_inter.mpr
        ⟨(G'.mem_neighborFinset z w).mpr hwAdj, Finset.mem_sdiff.mpr ⟨?_, hwX⟩⟩))
      exact Finset.mem_filter.mpr ⟨Finset.mem_compl.mpr hwOutside, hdata.2.2⟩
  have hcard := (Finset.card_le_card hsub).trans (Finset.card_union_le _ _)
  have hcardR : ((contractedCommonNeighbors G' U z).card : ℝ) ≤
      ((G'.neighborFinset z ∩ localR G' U X).card : ℝ) +
        ((G'.neighborFinset z ∩ X).card : ℝ) := by exact_mod_cast hcard
  have hstepR : (connectedSetContractionLoss G' (insert z U) : ℝ) =
      (connectedSetContractionLoss G' U : ℝ) + 1 +
        ((contractedCommonNeighbors G' U z).card : ℝ) := by exact_mod_cast hstep
  have hX := h.fewX z hzS
  linarith

/-- **B7** (Lemma 5.6, incidence form): for `A ⊆ B`,
`Σ_{v ∈ A} |N(v) ∩ B| ≤ e(G'[B]) + e(G'[A])`. -/
theorem partb_avg_incidence (G' : SimpleGraph W) [DecidableRel G'.Adj] (A B : Finset W)
    (hAB : A ⊆ B) :
    (∑ v ∈ A, (G'.neighborFinset v ∩ B).card) ≤
      edgeCount (G'.induce (B : Set W)) + edgeCount (G'.induce (A : Set W)) := by
  classical
  have hpoint (v : W) : (G'.neighborFinset v ∩ B).card =
      (G'.neighborFinset v ∩ A).card + (G'.neighborFinset v ∩ (B \ A)).card := by
    have h1 := Finset.card_sdiff_add_card_inter (G'.neighborFinset v ∩ B) A
    have e1 : (G'.neighborFinset v ∩ B) \ A = G'.neighborFinset v ∩ (B \ A) := by
      ext w; simp [Finset.mem_sdiff, Finset.mem_inter, and_assoc]
    have e2 : (G'.neighborFinset v ∩ B) ∩ A = G'.neighborFinset v ∩ A := by
      ext w; simp only [Finset.mem_inter]
      constructor
      · rintro ⟨⟨h1, _⟩, h3⟩; exact ⟨h1, h3⟩
      · rintro ⟨h1, h3⟩; exact ⟨⟨h1, hAB h3⟩, h3⟩
    rw [e1, e2] at h1
    omega
  have hS : (∑ v ∈ A, (G'.neighborFinset v ∩ B).card) =
      2 * edgeCount (G'.induce (A : Set W)) +
        ∑ w ∈ B \ A, (G'.neighborFinset w ∩ A).card := by
    simp_rw [hpoint]
    rw [Finset.sum_add_distrib, inside_incidence_twice_edges, cross_incidence_symm]
  have hB : (∑ v ∈ B, (G'.neighborFinset v ∩ B).card) =
      (∑ v ∈ B \ A, (G'.neighborFinset v ∩ B).card) +
        ∑ v ∈ A, (G'.neighborFinset v ∩ B).card :=
    (Finset.sum_sdiff hAB).symm
  rw [inside_incidence_twice_edges] at hB
  have hle : (∑ w ∈ B \ A, (G'.neighborFinset w ∩ A).card) ≤
      ∑ v ∈ B \ A, (G'.neighborFinset v ∩ B).card :=
    Finset.sum_le_sum (fun v _ =>
      Finset.card_le_card (Finset.inter_subset_inter_left hAB))
  omega

/-- **B7** (end of Step 6): from Lemma 5.6 with `D = 0.02959 d` and `|R'| ≥ 0.1764 |R|`,
one of `R`, `R'` has at least `ω d` times as many edges as vertices. -/
theorem partb_dense_Rstar (G' : SimpleGraph W) [DecidableRel G'.Adj] (Rp R : Finset W)
    (d : ℝ) (hd : 0 < d) (hRpR : Rp ⊆ R) (hne : Rp.Nonempty)
    (hsize : (0.1764 : ℝ) * R.card ≤ Rp.card)
    (hdeg : ∀ v ∈ Rp, 0.02959 * d ≤ ((G'.neighborFinset v ∩ R).card : ℝ)) :
    ∃ Rs : Finset W, Rs ⊆ R ∧ Rs.Nonempty ∧
      omegaL * d * Rs.card ≤ (edgeCount (G'.induce (Rs : Set W)) : ℝ) := by
  classical
  have havg := partb_avg_incidence G' Rp R hRpR
  have havgR : ((∑ v ∈ Rp, (G'.neighborFinset v ∩ R).card : ℕ) : ℝ) ≤
      (edgeCount (G'.induce (R : Set W)) : ℝ) + (edgeCount (G'.induce (Rp : Set W)) : ℝ) := by
    exact_mod_cast havg
  have hsum : (Rp.card : ℝ) * (0.02959 * d) ≤
      ((∑ v ∈ Rp, (G'.neighborFinset v ∩ R).card : ℕ) : ℝ) := by
    have := Finset.card_nsmul_le_sum Rp (fun v => ((G'.neighborFinset v ∩ R).card : ℝ))
      (0.02959 * d) hdeg
    simp only [nsmul_eq_mul] at this
    push_cast; exact this
  by_cases hR : omegaL * d * R.card ≤ (edgeCount (G'.induce (R : Set W)) : ℝ)
  · exact ⟨R, le_rfl, hne.mono hRpR, hR⟩
  by_cases hR' : omegaL * d * Rp.card ≤ (edgeCount (G'.induce (Rp : Set W)) : ℝ)
  · exact ⟨Rp, hRpR, hne, hR'⟩
  exfalso
  push Not at hR hR'
  have hpos : (0 : ℝ) < Rp.card := by exact_mod_cast hne.card_pos
  have hdp : 0 < d * Rp.card := mul_pos hd hpos
  have hγ : 0 ≤ omegaL * d := by unfold omegaL; positivity
  have h1 : omegaL * d * (0.1764 * R.card) ≤ omegaL * d * Rp.card :=
    mul_le_mul_of_nonneg_left hsize hγ
  unfold omegaL at *
  nlinarith

/-- The image of an embedding, as an induced subgraph, is isomorphic to the comap
(copy of `L44PartA.parta_comapIso`). -/
noncomputable def partb_comapIso {V Y : Type u} [Fintype Y] [DecidableEq V] (D : SimpleGraph V)
    (f : Y ↪ V) : D.comap f ≃g D.induce ((Finset.univ.map f : Finset V) : Set V) where
  toEquiv := (Equiv.ofInjective f f.injective).trans
    (Equiv.setCongr (by simp [Set.range]))
  map_rel_iff' := Iff.rfl

/-- **B8** (Step 7, Lemma 5.5 in induced form): if `G'[R*]` is non-null with
`e(G'[R*]) ≥ γ |R*|` and `γ ≥ 2k`, then some `A ⊆ R*` induces a `(k+1)`-connected graph
with `e(G'[A]) > (γ - k)|A|`. -/
theorem partb_mader_induced (G' : SimpleGraph W) [DecidableRel G'.Adj] (Rs : Finset W)
    (k : ℕ) (hk : 1 ≤ k) (γ : ℝ) (hγ : 2 * (k : ℝ) ≤ γ) (hne : Rs.Nonempty)
    (hdense : γ * Rs.card ≤ (edgeCount (G'.induce (Rs : Set W)) : ℝ)) :
    ∃ A : Finset W, A ⊆ Rs ∧ VertexConnected (G'.induce (A : Set W)) (k + 1) ∧
      (γ - k) * (A.card : ℝ) < (edgeCount (G'.induce (A : Set W)) : ℝ) := by
  classical
  set H := G'.induce (Rs : Set W) with hH
  have hcard : Fintype.card ↥(Rs : Set W) = Rs.card := by simp
  have hpos : 0 < Fintype.card ↥(Rs : Set W) := by rw [hcard]; exact hne.card_pos
  have hposR : (0 : ℝ) < Rs.card := by exact_mod_cast hne.card_pos
  have hγd : γ ≤ edgeDensity H := by
    unfold edgeDensity; rw [hcard, le_div_iff₀ hposR]; exact hdense
  obtain ⟨Y, _, f, hconn, -, -, hlt, hle⟩ := mader_sharp H k hk hpos (by linarith)
  let f' : Y ↪ W := f.trans (Function.Embedding.subtype _)
  have hcomap : H.comap f = G'.comap f' := rfl
  let A : Finset W := Finset.univ.map f'
  let e := partb_comapIso G' f'
  refine ⟨A, ?_, VertexConnected.of_iso e _ (hcomap ▸ hconn), ?_⟩
  · intro w hw
    simp only [A, Finset.mem_map, Finset.mem_univ, true_and] at hw
    obtain ⟨y, rfl⟩ := hw
    exact (f y).2
  · rw [← edgeCount_eq_of_iso e, ← hcomap]
    have hAc : (A.card : ℝ) = Fintype.card Y := by simp [A]
    rw [hAc]
    have hY0 : (0 : ℝ) ≤ Fintype.card Y := Nat.cast_nonneg _
    have : (γ - k) * (Fintype.card Y : ℝ) ≤ (edgeDensity H - k) * Fintype.card Y :=
      mul_le_mul_of_nonneg_right (by linarith) hY0
    linarith

end PartB

/-! ## Part B: `LocalStep` -/

/-- **Part B (Steps 4–7).** -/
theorem localStep_holds : LocalStep.{u} := by
  intro W _ _ G' _ X S' d k Q hk hkd hd hQ h
  classical
  have hδ : 0 ≤ delta0 d := by unfold delta0; positivity
  have hd0 : (0 : ℝ) < d := by linarith
  obtain ⟨U, hU, hmax⟩ := partb_exists_maximal_light G' h
  obtain ⟨z0, hz0S, hz0U, hz0adj⟩ := partb_exists_adjacent G' h hQ hδ hU
  set R := localR G' U X with hRdef
  set Rp := localRPrime G' U X S' with hRpdef
  have hz0X : z0 ∉ X := Finset.disjoint_left.mp h.disj hz0S
  have hz0Rp : z0 ∈ Rp := by
    simp only [hRpdef, localRPrime, localR, contractedNeighborFinset, Finset.mem_inter,
      Finset.mem_sdiff, Finset.mem_filter, Finset.mem_compl]
    exact ⟨⟨⟨hz0U, hz0adj⟩, hz0X⟩, hz0S⟩
  have hRpR : Rp ⊆ R := Finset.inter_subset_left
  have hRwt : (R.card : ℝ) ≤ wt G' U := by exact_mod_cast partb_R_card_le_wt G' U X
  have hRpl := partb_RPrime_large G' h hU
  have hsize : (0.1764 : ℝ) * R.card ≤ Rp.card := by linarith
  have hdegR : ∀ z ∈ Rp, 0.02959 * (d : ℝ) ≤ ((G'.neighborFinset z ∩ R).card : ℝ) := by
    intro z hz
    have h1 := partb_RPrime_degree G' h hU hmax hz
    have hzS := (partb_mem_RPrime hz).2.2.2
    have hdz : delta0 d ≤ (G'.degree z : ℝ) := by
      refine (h.minDeg z hzS).trans ?_
      rw [← G'.card_neighborFinset_eq_degree]
      exact_mod_cast Finset.card_le_card Finset.inter_subset_left
    unfold epsL thetaL at h1
    unfold delta0 at hdz
    linarith
  obtain ⟨Rs, hRsR, hRsne, hRsdense⟩ :=
    partb_dense_Rstar G' Rp R d hd0 hRpR ⟨z0, hz0Rp⟩ hsize hdegR
  have h2k : 2 * (k : ℝ) ≤ omegaL * d := by linarith
  obtain ⟨A, hARs, hconn, hedge⟩ :=
    partb_mader_induced G' Rs k hk (omegaL * d) h2k hRsne hRsdense
  have hAR : A ⊆ R := hARs.trans hRsR
  refine ⟨A, Finset.disjoint_of_subset_left hAR Finset.sdiff_disjoint, ?_, hconn, hedge⟩
  have hAc : (A.card : ℝ) ≤ R.card := by exact_mod_cast Finset.card_le_card hAR
  linarith [hU.2.2.2.1]

end HadwigerConstant.T52


==> anc/lean/HadwigerConstant/TW16Claim410.lean <==
import HadwigerConstant.TW16Defs

/-!
# Thomas–Wollan Theorem 1.6: Claim 4.10, Lemma O0 and the class facts D9

Blueprint `HadwigerConstant/TW16_blueprint.md`, §6 and §2 D9.

* `claimD9 : ClaimD9 O` (from `ClaimRelInv`, `Claim4_5`, `Claim4_7`);
* `claimO0 : ClaimO0 G P` (from `Claim4_10`; `Nat.find` on `μ`);
* `claim4_10 : Claim4_10 G P` (Case A: concrete position analysis on a path with
  5 or 6 vertices; Case B: block counting plus `EgawaKKY`).
-/

namespace HadwigerConstant
namespace TW16

open HadwigerLean HadwigerLean.Linkedness PL

set_option linter.unusedSectionVars false

universe u

variable {V : Type u} [Fintype V] [DecidableEq V] {G : SimpleGraph V} [DecidableRel G.Adj]
  {k : ℕ} {P : IndexedPairs (Fin k) V}

/-! ## D9 -/

/-- **D9 class facts.** -/
theorem claimD9 (_S : Setting G P) (hRelInv : ClaimRelInv G P) (h45 : Claim4_5 G P)
    (h47 : Claim4_7 G P) (O : Opt G P) : ClaimD9 O := by
  refine ⟨h45 O.L0 O.minimal O.i O.unres O.b0 (Finset.card_pos.mp O.pos), fun L hL => ?_⟩
  obtain ⟨hm, hu⟩ := hRelInv O.i O.L0 L O.minimal O.unres hL
  exact ⟨hm, hu, h47.1 O.i O.L0 L hL O.b0, h47.1 O.i O.L0 L hL (!O.b0)⟩

/-! ## Lemma O0 -/

/-- **Lemma O0**: from Claim 4.10, A1, A2. -/
theorem claimO0 (S : Setting G P) (h410 : Claim4_10 G P) : ClaimO0 G P := by
  classical
  obtain ⟨L0, hL0⟩ := claimA1 (G := G) (P := P)
  obtain ⟨i, hi⟩ := claimA2 (G := G) (P := P) S.hnot L0
  rcases h410 L0 i hL0 hi with ⟨L, j, hL, hj, hS, hT⟩ | ⟨c, hc, hlink⟩
  · right
    let μ : PL G P → Fin k → ℕ := fun L j => min (L.cl j true).card (L.cl j false).card
    have hex : ∃ n, ∃ L : PL G P, ∃ j, L.Minimal ∧ L.seq j = [] ∧ 0 < μ L j ∧ μ L j = n :=
      ⟨_, L, j, hL, hj, by
        simp only [μ, lt_min_iff]
        exact ⟨Finset.card_pos.mpr hS, Finset.card_pos.mpr hT⟩, rfl⟩
    obtain ⟨L1, i1, hL1, hi1, hpos, hμ⟩ := Nat.find_spec hex
    have hO3 : ∀ L' : PL G P, L'.Minimal → ∀ i', L'.seq i' = [] →
        μ L' i' = 0 ∨ μ L1 i1 ≤ μ L' i' := by
      intro L' hL' i' hi'
      rcases Nat.eq_zero_or_pos (μ L' i') with h0 | hp
      · exact Or.inl h0
      · right
        rw [hμ]
        exact Nat.find_min' hex ⟨L', i', hL', hi', hp, rfl⟩
    by_cases hle : (L1.cl i1 true).card ≤ (L1.cl i1 false).card
    · have hμ1 : μ L1 i1 = (L1.cl i1 true).card := by simp [μ, hle]
      exact ⟨{ L0 := L1, i := i1, b0 := true, minimal := hL1, unres := hi1
               pos := by rw [← hμ1]; exact hpos
               le := hle
               O3 := fun L' hL' i' hi' => by
                 have := hO3 L' hL' i' hi'
                 rw [hμ1] at this
                 exact this }⟩
    · have hle' : (L1.cl i1 false).card ≤ (L1.cl i1 true).card := by omega
      have hμ1 : μ L1 i1 = (L1.cl i1 false).card := by simp [μ, hle']
      exact ⟨{ L0 := L1, i := i1, b0 := false, minimal := hL1, unres := hi1
               pos := by rw [← hμ1]; exact hpos
               le := hle'
               O3 := fun L' hL' i' hi' => by
                 have := hO3 L' hL' i' hi'
                 rw [hμ1] at this
                 exact this }⟩
  · exact Or.inl ⟨_, hc, hlink⟩

/-! ## Claim 4.10: generic helpers -/

/-- Alternative (I) of Claim 4.10. -/
abbrev claim410_I (G : SimpleGraph V) [DecidableRel G.Adj] (P : IndexedPairs (Fin k) V) : Prop :=
  ∃ (L : PL G P) (j : Fin k), L.Minimal ∧ L.seq j = [] ∧ (L.cl j true).Nonempty ∧
    (L.cl j false).Nonempty

theorem claim410_sum_swap2 (f g : Fin k → ℕ) (i j : Fin k) (hij : i ≠ j)
    (h : ∀ x, x ≠ i → x ≠ j → f x = g x) :
    ∑ x, f x + g i + g j = ∑ x, g x + f i + f j := by
  have hj : j ∈ (Finset.univ : Finset (Fin k)).erase i :=
    Finset.mem_erase.2 ⟨hij.symm, Finset.mem_univ _⟩
  rw [← Finset.add_sum_erase _ f (Finset.mem_univ i), ← Finset.add_sum_erase _ f hj,
    ← Finset.add_sum_erase _ g (Finset.mem_univ i), ← Finset.add_sum_erase _ g hj]
  have : ∑ x ∈ (Finset.univ.erase i).erase j, f x = ∑ x ∈ (Finset.univ.erase i).erase j, g x :=
    Finset.sum_congr rfl (fun x hx => by
      simp only [Finset.mem_erase] at hx
      exact h x hx.2.1 hx.1)
  omega

/-- A terminal of pair `i` lies on no list of another index. -/
theorem claim410_terminal_not_mem (S : Setting G P) (L : PL G P) {i j : Fin k} (hij : i ≠ j)
    {x : V} (hx : x = P.start i ∨ x = P.finish i) : x ∉ L.seq j := by
  intro hxj
  have hX : x ∈ terminalFinset P := by
    rcases hx with rfl | rfl <;> simp
  have hd := Set.disjoint_left.mp (S.hP hij)
  have hxi : x ∈ P.terminals i := by
    rcases hx with rfl | rfl <;> simp [IndexedPairs.terminals]
  have hxj' : x ∈ P.terminals j := by
    rcases (L.ok j).avoid x hxj hX with h | h <;> simp [IndexedPairs.terminals, h]
  exact hd hxi hxj'

theorem claim410_term_mem (P : IndexedPairs (Fin k) V) (i : Fin k) (b : Bool) :
    term P i b ∈ terminalFinset P := by
  cases b <;> simp

theorem claim410_term_cases (P : IndexedPairs (Fin k) V) (i : Fin k) (b : Bool) :
    term P i b = P.start i ∨ term P i b = P.finish i := by
  cases b <;> simp

theorem claim410_getLast_cons_append {α : Type*} (s : α) (w : List α) (t : α) :
    (s :: (w ++ [t])).getLast? = some t := by
  rw [← List.cons_append]; exact List.getLast?_concat

/-- `PathOK` for a list oriented from `term i b` to `term i !b` (reversed if `b = false`). -/
theorem claim410_pathOK_orient (i : Fin k) (b : Bool) (l : List V)
    (hchain : l.IsChain G.Adj) (hnd : l.Nodup)
    (hhead : l.head? = some (term P i b)) (hlast : l.getLast? = some (term P i (!b)))
    (hshort : l.length ≤ 6)
    (havoid : ∀ x ∈ l, x ∈ terminalFinset P → x = P.start i ∨ x = P.finish i) :
    PathOK G P i (if b then l else l.reverse) := by
  cases b
  · simp only [Bool.false_eq_true, ↓reduceIte]
    refine ⟨?_, List.nodup_reverse.mpr hnd, fun _ => ?_, fun _ => ?_, by simpa using hshort,
      fun x hx => havoid x (List.mem_reverse.mp hx)⟩
    · rw [List.isChain_reverse]; exact hchain.imp (fun a b h => h.symm)
    · rw [List.head?_reverse]; simpa using hlast
    · rw [List.getLast?_reverse]; simpa using hhead
  · simp only [↓reduceIte]
    exact ⟨hchain, hnd, fun _ => by simpa using hhead, fun _ => by simpa using hlast, hshort,
      havoid⟩

/-- **Swap** (A4 + A5): replace the resolved path `p_j` by `⊥` and route the unresolved `i`
along `term i b, w, term i !b`, of no greater length. The result is minimal with `j`
unresolved. -/
theorem claim410_build (S : Setting G P) (hA4 : ClaimA4 G P) {L : PL G P} (hL : L.Minimal)
    {i j : Fin k} (hi : L.seq i = []) (hj : L.seq j ≠ []) (b : Bool) (w : List V)
    (hchain : (term P i b :: (w ++ [term P i (!b)])).IsChain G.Adj) (hnd : w.Nodup)
    (hw : ∀ x ∈ w, x ∉ terminalFinset P ∧ (x ∈ L.seq j ∨ x ∉ L.verts))
    (hlen : w.length + 2 ≤ (L.seq j).length) :
    ∃ L' : PL G P, L'.Minimal ∧ L'.seq j = [] ∧
      (∀ x ∈ L'.verts, x ∈ terminalFinset P ∨ x ∈ w ∨ ∃ j', j' ≠ j ∧ x ∈ L.seq j') ∧
      (∀ j', j' ≠ j → ∀ x ∈ L.seq j', x ∈ L'.verts) := by
  classical
  have hij : i ≠ j := fun h => hj (h ▸ hi)
  set s := term P i b with hs
  set t := term P i (!b) with ht
  set l := s :: (w ++ [t]) with hl
  have hst : s ≠ t := by cases b <;> simp [s, t, S.hne i, (S.hne i).symm]
  have hsX : s ∈ terminalFinset P := claim410_term_mem P i b
  have htX : t ∈ terminalFinset P := claim410_term_mem P i (!b)
  have hsi : s = P.start i ∨ s = P.finish i := claim410_term_cases P i b
  have hti : t = P.start i ∨ t = P.finish i := claim410_term_cases P i (!b)
  have hsw : s ∉ w := fun h => (hw s h).1 hsX
  have htw : t ∉ w := fun h => (hw t h).1 htX
  have hlnd : l.Nodup := by
    simp only [l, List.nodup_cons, List.mem_append, List.mem_singleton, not_or]
    refine ⟨⟨hsw, hst⟩, List.nodup_append.mpr ⟨hnd, List.nodup_singleton _, ?_⟩⟩
    intro a ha c hc
    rw [List.mem_singleton] at hc
    subst hc
    rintro rfl
    exact htw ha
  have hmem : ∀ x ∈ l, x = s ∨ x = t ∨ x ∈ w := by
    intro x hx
    simp only [l, List.mem_cons, List.mem_append] at hx
    tauto
  set l' := if b then l else l.reverse with hl'
  have hl'mem : ∀ x, x ∈ l' ↔ x ∈ l := by intro x; cases b <;> simp [l']
  have hok : PathOK G P i l' :=
    claim410_pathOK_orient i b l hchain hlnd (by simp [l, hs]) (claim410_getLast_cons_append s w t)
      (by have := (L.ok j).short; simp [l]; omega) (fun x hx hX => by
        rcases hmem x hx with h | h | h
        · exact h ▸ hsi
        · exact h ▸ hti
        · exact absurd hX (hw x h).1)
  have hl'ne : l' ≠ [] := by cases b <;> simp [l', l]
  have hl'len : l'.length = w.length + 2 := by cases b <;> simp [l', l]
  let q : Fin k → List V := fun x => if x = i then l' else []
  have hqi : q i = l' := by simp [q]
  have hqj : q j = [] := by simp [q, hij.symm]
  obtain ⟨L', hL'⟩ := hA4 L {i, j} q
    (by
      intro x hx
      rcases Finset.mem_insert.mp hx with rfl | hx
      · rw [hqi]; exact hok
      · rw [Finset.mem_singleton.mp hx, hqj]; exact (PL.empty G P).ok j)
    (by
      intro x hx y hy hxy z hz
      rcases Finset.mem_insert.mp hx with rfl | hx
      · rcases Finset.mem_insert.mp hy with rfl | hy
        · exact absurd rfl hxy
        · rw [Finset.mem_singleton.mp hy, hqj]; simp
      · rw [Finset.mem_singleton.mp hx, hqj] at hz; simp at hz)
    (by
      intro x hx y hy z hz
      have hyi : y ≠ i := fun h => hy (by simp [h])
      have hyj : y ≠ j := fun h => hy (by simp [h])
      rcases Finset.mem_insert.mp hx with rfl | hx
      · rw [hqi, hl'mem] at hz
        rcases hmem z hz with h | h | h
        · exact claim410_terminal_not_mem S L hyi.symm (h ▸ hsi)
        · exact claim410_terminal_not_mem S L hyi.symm (h ▸ hti)
        · rcases (hw z h).2 with h' | h'
          · exact L.disj j y hyj.symm z h'
          · exact fun hzy => h' (mem_verts.mpr (Or.inr ⟨y, hzy⟩))
      · rw [Finset.mem_singleton.mp hx, hqj] at hz; simp at hz)
  have hseq : ∀ x, L'.seq x = if x = i then l' else if x = j then [] else L.seq x := by
    intro x
    rw [hL']
    by_cases hxi : x = i
    · subst hxi; simp [q]
    · by_cases hxj : x = j
      · subst hxj; simp [q, hxi]
      · simp [q, hxi, hxj]
  have hL'i : L'.seq i = l' := by rw [hseq]; simp
  have hL'j : L'.seq j = [] := by rw [hseq]; simp [hij.symm]
  have hL'o : ∀ x, x ≠ i → x ≠ j → L'.seq x = L.seq x := by
    intro x h1 h2; rw [hseq]; simp [h1, h2]
  -- bookkeeping
  have hU : L'.used.card = L.used.card := by
    unfold PL.used
    rw [Finset.card_filter, Finset.card_filter]
    have := claim410_sum_swap2 (fun x => if L'.seq x ≠ [] then 1 else 0)
      (fun x => if L.seq x ≠ [] then 1 else 0) i j hij (fun x h1 h2 => by
        simp only [hL'o x h1 h2])
    simp only [ne_eq] at this ⊢
    simp only [hL'i, hL'j, hi, hl'ne, hj, not_true_eq_false, not_false_eq_true,
      ↓reduceIte] at this
    omega
  have hT : L'.totLen ≤ L.totLen := by
    unfold PL.totLen
    have := claim410_sum_swap2 (fun x => (L'.seq x).length - 1)
      (fun x => (L.seq x).length - 1) i j hij (fun x h1 h2 => by simp only [hL'o x h1 h2])
    simp only [hL'i, hL'j, hi, hl'len, List.length_nil] at this
    omega
  obtain ⟨hmin, -⟩ := claimA5 L L' hL hU hT
  refine ⟨L', hmin, hL'j, ?_, ?_⟩
  · intro x hx
    rcases mem_verts.mp hx with h | ⟨j', hj'⟩
    · exact Or.inl h
    · by_cases h1 : j' = i
      · subst h1
        rw [hL'i, hl'mem] at hj'
        rcases hmem x hj' with h | h | h
        · exact Or.inl (h ▸ hsX)
        · exact Or.inl (h ▸ htX)
        · exact Or.inr (Or.inl h)
      · by_cases h2 : j' = j
        · subst h2; rw [hL'j] at hj'; simp at hj'
        · exact Or.inr (Or.inr ⟨j', h2, hL'o j' h1 h2 ▸ hj'⟩)
  · intro j' hj' x hx
    by_cases h1 : j' = i
    · subst h1; rw [hi] at hx; simp at hx
    · exact mem_verts.mpr (Or.inr ⟨j', (hL'o j' h1 hj').symm ▸ hx⟩)

/-- Access to `term i !b` from any vertex outside `V(L)` when `cl L i b = ∅` (A7, via 4.4(c)). -/
theorem claim410_access (hC44 : Claim4_4 G P) {L : PL G P} (hL : L.Minimal) {i : Fin k}
    (hi : L.seq i = []) {b : Bool} (hclb : L.cl i b = ∅) {y : V} (hy : y ∉ L.verts) :
    ∃ r : List V, r.length ≤ 1 ∧ (∀ z ∈ r, z ∉ L.verts) ∧ y ∉ r ∧
      (y :: (r ++ [term P i (!b)])).IsChain G.Adj := by
  have hy' : y ∈ L.cl i (!b) := by
    have h := (hC44 L hL i hi b).2.2
    have hmem : y ∈ L.cl i b ∪ L.cl i (!b) := by rw [h]; simp [hy]
    rw [hclb, Finset.empty_union] at hmem
    exact hmem
  rcases (mem_cl.mp hy').2 with h | ⟨q, hq, hyq⟩
  · refine ⟨[], by simp, by simp, by simp, ?_⟩
    simp only [List.nil_append, List.isChain_pair]
    exact ((mem_nbr.mp h).1).symm
  · refine ⟨[q], by simp, by simpa using (mem_nbr.mp hq).2, by simpa using hyq.ne, ?_⟩
    simp [List.isChain_cons_cons, hyq, (mem_nbr.mp hq).1.symm]

/-- **Swap through an outside vertex**: route `i` along `term i b, m, y, (q), term i !b`, where
`m` consists of vertices of `p_j` and `y ∉ V(L)`. -/
theorem claim410_build2 (S : Setting G P) (hA4 : ClaimA4 G P) (hC44 : Claim4_4 G P)
    {L : PL G P} (hL : L.Minimal) {i j : Fin k} (hi : L.seq i = []) (hj : L.seq j ≠ [])
    {b : Bool} (hclb : L.cl i b = ∅) (m : List V)
    (hm : ∀ x ∈ m, x ∈ L.seq j ∧ x ∉ terminalFinset P) (hmnd : m.Nodup)
    {y : V} (hy : y ∉ L.verts) (hchain : (term P i b :: (m ++ [y])).IsChain G.Adj)
    (hlen : m.length + 4 ≤ (L.seq j).length) :
    ∃ L' : PL G P, L'.Minimal ∧ L'.seq j = [] ∧
      (∀ x ∈ L.seq j, x ∉ terminalFinset P → x ∉ m → x ∉ L'.verts) ∧
      (∀ x ∈ L.verts, x ∉ L'.verts → x ∈ L.seq j) := by
  obtain ⟨r, hr1, hr, hyr, hrc⟩ := claim410_access hC44 hL hi hclb hy
  have hmL : ∀ x ∈ m, x ∈ L.verts := fun x hx => mem_verts.mpr (Or.inr ⟨j, (hm x hx).1⟩)
  have hrnd : r.Nodup := by
    match r, hr1 with
    | [], _ => simp
    | [_], _ => simp
  have hchain' : (term P i b :: ((m ++ y :: r) ++ [term P i (!b)])).IsChain G.Adj := by
    have h := List.IsChain.append_overlap (l₁ := term P i b :: m) (l₂ := [y])
      (l₃ := r ++ [term P i (!b)]) (by simpa using hchain) (by simpa using hrc) (by simp)
    simpa using h
  obtain ⟨L', hL', hj', hver, hsub⟩ := claim410_build S hA4 hL hi hj b (m ++ y :: r) hchain'
    (by
      rw [List.nodup_append]
      refine ⟨hmnd, List.nodup_cons.mpr ⟨hyr, hrnd⟩, ?_⟩
      intro a ha c hc
      rintro rfl
      rcases List.mem_cons.mp hc with rfl | hc
      · exact hy (hmL _ ha)
      · exact hr _ hc (hmL _ ha))
    (by
      intro x hx
      rcases List.mem_append.mp hx with hx | hx
      · exact ⟨(hm x hx).2, Or.inl (hm x hx).1⟩
      · have hxL : x ∉ L.verts := by
          rcases List.mem_cons.mp hx with rfl | hx
          · exact hy
          · exact hr x hx
        exact ⟨fun h => hxL (L.terminalFinset_subset_verts h), Or.inr hxL⟩)
    (by simp; omega)
  refine ⟨L', hL', hj', ?_, ?_⟩
  · intro x hx hxX hxm hxL'
    have hxL : x ∈ L.verts := mem_verts.mpr (Or.inr ⟨j, hx⟩)
    rcases hver x hxL' with h | h | ⟨j', hj'j, hxj'⟩
    · exact hxX h
    · rcases List.mem_append.mp h with h | h
      · exact hxm h
      · rcases List.mem_cons.mp h with rfl | h
        · exact hy hxL
        · exact hr x h hxL
    · exact L.disj j j' (Ne.symm hj'j) x hx hxj'
  · intro x hx hxL'
    rcases mem_verts.mp hx with h | ⟨j', hxj'⟩
    · exact absurd (L'.terminalFinset_subset_verts h) hxL'
    · by_cases h : j' = j
      · exact h ▸ hxj'
      · exact absurd (hsub j' h x hxj') hxL'

/-- Alternative (I) from two outside neighbours of `s_j`, `t_j`. -/
theorem claim410_finish {L : PL G P} {j : Fin k} (hL : L.Minimal) (hj : L.seq j = [])
    {x1 x2 : V} (h1 : x1 ∉ L.verts) (h2 : x2 ∉ L.verts) (ha1 : G.Adj (P.start j) x1)
    (ha2 : G.Adj (P.finish j) x2) : claim410_I G P :=
  ⟨L, j, hL, hj, ⟨x1, nbr_subset_cl _ _ _ (mem_nbr.mpr ⟨ha1, h1⟩)⟩,
    ⟨x2, nbr_subset_cl _ _ _ (mem_nbr.mpr ⟨ha2, h2⟩)⟩⟩

/-- A vertex of `p_j` outside `V(L')` has a neighbour outside `V(L)` (4.3 for `L'`; the
corrected bound `6` beats the at most `5` other vertices of `p_j`). -/
theorem claim410_extra (hC43 : Claim4_3 G P) {L L' : PL G P} {j : Fin k} (hL' : L'.Minimal)
    (hj' : L'.seq j = []) (hsub : ∀ x ∈ L.verts, x ∉ L'.verts → x ∈ L.seq j)
    {x : V} (hxj : x ∈ L.seq j) (hx : x ∉ L'.verts) :
    ∃ y, G.Adj x y ∧ y ∉ L.verts := by
  classical
  by_contra hcon
  push Not at hcon
  have h6 := hC43 L' hL' j hj' x hx
  have hsub2 : G.neighborFinset x ∩ (L'.nbr j true ∪ L'.nbr j false) ⊆
      (L.seq j).toFinset.erase x := by
    intro y hy
    simp only [Finset.mem_inter, SimpleGraph.mem_neighborFinset, Finset.mem_union] at hy
    have hyL' : y ∉ L'.verts := by rcases hy.2 with h | h <;> exact (mem_nbr.mp h).2
    exact Finset.mem_erase.mpr ⟨(G.ne_of_adj hy.1).symm,
      List.mem_toFinset.mpr (hsub y (hcon y hy.1) hyL')⟩
  have h7 := Finset.card_le_card hsub2
  rw [Finset.card_erase_of_mem (List.mem_toFinset.mpr hxj)] at h7
  have h1 := List.toFinset_card_le (L.seq j)
  have h2 := (L.ok j).short
  omega

/-- Finishing move: a middle vertex `x` of `p_j` adjacent to `s` and to some `y ∉ V(L)`. -/
theorem claim410_middle (S : Setting G P) (hA4 : ClaimA4 G P) (hC44 : Claim4_4 G P)
    {L : PL G P} (hL : L.Minimal) {i j : Fin k} (hi : L.seq i = []) (hj : L.seq j ≠ [])
    {b : Bool} (hclb : L.cl i b = ∅) (hlen : 5 ≤ (L.seq j).length)
    {x y e1 e2 : V} (hx : x ∈ L.seq j) (hxX : x ∉ terminalFinset P)
    (hsx : G.Adj (term P i b) x) (hy : y ∉ L.verts) (hxy : G.Adj x y)
    (he1 : e1 ∈ L.seq j) (he1X : e1 ∉ terminalFinset P) (he1x : e1 ≠ x)
    (hse1 : G.Adj (P.start j) e1)
    (he2 : e2 ∈ L.seq j) (he2X : e2 ∉ terminalFinset P) (he2x : e2 ≠ x)
    (hse2 : G.Adj (P.finish j) e2) : claim410_I G P := by
  obtain ⟨L', hL', hj', hout, -⟩ := claim410_build2 S hA4 hC44 hL hi hj hclb [x]
    (fun z hz => by rw [List.mem_singleton.mp hz]; exact ⟨hx, hxX⟩) (by simp) hy (by simp [List.isChain_cons_cons, hsx, hxy])
    (by simp; omega)
  exact claim410_finish hL' hj' (hout e1 he1 he1X (by simpa using he1x))
    (hout e2 he2 he2X (by simpa using he2x)) hse1 hse2

/-- Finishing move through an intermediate `L'`. -/
theorem claim410_via (S : Setting G P) (hA4 : ClaimA4 G P) (hC43 : Claim4_3 G P)
    (hC44 : Claim4_4 G P)
    {L : PL G P} (hL : L.Minimal) {i j : Fin k} (hi : L.seq i = []) (hj : L.seq j ≠ [])
    {b : Bool} (hclb : L.cl i b = ∅) (hlen : 5 ≤ (L.seq j).length)
    {L' : PL G P} (hL' : L'.Minimal) (hj' : L'.seq j = [])
    (hsub : ∀ x ∈ L.verts, x ∉ L'.verts → x ∈ L.seq j)
    {x e1 e2 : V} (hx : x ∈ L.seq j) (hxL' : x ∉ L'.verts) (hxX : x ∉ terminalFinset P)
    (hsx : G.Adj (term P i b) x)
    (he1 : e1 ∈ L.seq j) (he1X : e1 ∉ terminalFinset P) (he1x : e1 ≠ x)
    (hse1 : G.Adj (P.start j) e1)
    (he2 : e2 ∈ L.seq j) (he2X : e2 ∉ terminalFinset P) (he2x : e2 ≠ x)
    (hse2 : G.Adj (P.finish j) e2) : claim410_I G P := by
  obtain ⟨y, hxy, hy⟩ := claim410_extra hC43 hL' hj' hsub hx hxL'
  exact claim410_middle S hA4 hC44 hL hi hj hclb hlen hx hxX hsx hy hxy he1 he1X he1x hse1
    he2 he2X he2x hse2

/-- Counting: `N` meets a set `T` of at most 6 elements in at least 5, so of two distinct
elements of `T` one is in `N`. -/
theorem claim410_two_adj {T N : Finset V} (hT : T.card ≤ 6) (h5 : 5 ≤ (N ∩ T).card)
    {x y : V} (hx : x ∈ T) (hy : y ∈ T) (hxy : x ≠ y) : x ∈ N ∨ y ∈ N := by
  by_contra h
  push Not at h
  have hsub : N ∩ T ⊆ (T.erase x).erase y := by
    intro z hz
    rw [Finset.mem_inter] at hz
    refine Finset.mem_erase.mpr ⟨?_, Finset.mem_erase.mpr ⟨?_, hz.2⟩⟩
    · rintro rfl; exact h.2 hz.1
    · rintro rfl; exact h.1 hz.1
  have h1 := Finset.card_le_card hsub
  rw [Finset.card_erase_of_mem (Finset.mem_erase.mpr ⟨hxy.symm, hy⟩),
    Finset.card_erase_of_mem hx] at h1
  omega

theorem claim410_all_adj {T N : Finset V} (hT : T.card ≤ 5) (h5 : 5 ≤ (N ∩ T).card)
    {x : V} (hx : x ∈ T) : x ∈ N := by
  by_contra h
  have hsub : N ∩ T ⊆ T.erase x := by
    intro z hz
    rw [Finset.mem_inter] at hz
    exact Finset.mem_erase.mpr ⟨by rintro rfl; exact h hz.1, hz.2⟩
  have h1 := Finset.card_le_card hsub
  rw [Finset.card_erase_of_mem hx] at h1
  omega

/-- If `N ∩ T ⊆ {a, c}` has at least two elements, then `a, c ∈ N`. -/
theorem claim410_both {T N : Finset V} {a c : V} (hsub : N ∩ T ⊆ {a, c})
    (h2 : 2 ≤ (N ∩ T).card) : a ∈ N ∧ c ∈ N := by
  have hcard := Finset.card_le_card hsub
  have heq : N ∩ T = {a, c} := by
    apply Finset.eq_of_subset_of_card_le hsub
    exact (Finset.card_le_two).trans h2
  have ha : a ∈ N ∩ T := heq ▸ by simp
  have hc : c ∈ N ∩ T := heq ▸ by simp
  exact ⟨(Finset.mem_inter.mp ha).1, (Finset.mem_inter.mp hc).1⟩

theorem claim410_mem1 {L : PL G P} {j : Fin k} {x : V} (hx : x ∈ L.seq j)
    (hxX : x ∉ terminalFinset P) : ∀ z ∈ [x], z ∈ L.seq j ∧ z ∉ terminalFinset P := by
  intro z hz
  rw [List.mem_singleton.mp hz]
  exact ⟨hx, hxX⟩

theorem claim410_mem2 {L : PL G P} {j : Fin k} {x y : V} (hx : x ∈ L.seq j)
    (hxX : x ∉ terminalFinset P) (hy : y ∈ L.seq j) (hyX : y ∉ terminalFinset P) :
    ∀ z ∈ [x, y], z ∈ L.seq j ∧ z ∉ terminalFinset P := by
  intro z hz
  rcases List.mem_pair.mp hz with rfl | rfl
  · exact ⟨hx, hxX⟩
  · exact ⟨hy, hyX⟩

/-! ## Claim 4.10, Case A -/

/-- Case A with `ℓ = 4` (`p_j` has five vertices). -/
theorem claim410_caseA5 (S : Setting G P) (hA4 : ClaimA4 G P) (hC42a : Claim4_2a G P)
    (hC43 : Claim4_3 G P) (hC44 : Claim4_4 G P) {L : PL G P} (hL : L.Minimal) {i : Fin k}
    (hi : L.seq i = []) {b : Bool} (hclb : L.cl i b = ∅) {v : V} (hv : v ∉ L.verts)
    {j : Fin k} {x0 x1 x2 x3 x4 : V} (hp : L.seq j = [x0, x1, x2, x3, x4])
    (hs5 : 5 ≤ (G.neighborFinset (term P i b) ∩ (L.seq j).toFinset).card)
    (hv2 : 2 ≤ (G.neighborFinset v ∩ (L.seq j).toFinset).card) : claim410_I G P := by
  have hok : PathOK G P j [x0, x1, x2, x3, x4] := hp ▸ L.ok j
  have hj : L.seq j ≠ [] := by rw [hp]; simp
  have hlen : 5 ≤ (L.seq j).length := by rw [hp]; simp
  obtain ⟨h01, h12, h23, h34⟩ : G.Adj x0 x1 ∧ G.Adj x1 x2 ∧ G.Adj x2 x3 ∧ G.Adj x3 x4 := by
    have := hok.chain; simpa [List.isChain_cons_cons] using this
  have hnd := hok.nodup
  simp only [List.nodup_cons, List.mem_cons, List.not_mem_nil, or_false, not_or,
    List.nodup_nil, and_true, not_false_eq_true] at hnd
  obtain ⟨⟨n01, n02, n03, n04⟩, ⟨n12, n13, n14⟩, ⟨n23, n24⟩, n34⟩ := hnd
  have hx0 : x0 = P.start j := by simpa using hok.head (by simp)
  have hx4 : x4 = P.finish j := by simpa using hok.last (by simp)
  have hint : ∀ x ∈ [x0, x1, x2, x3, x4], x ≠ x0 → x ≠ x4 → x ∉ terminalFinset P := by
    intro x hx h0 h4 hX
    rcases hok.avoid x hx hX with h | h
    · exact h0 (h.trans hx0.symm)
    · exact h4 (h.trans hx4.symm)
  have hm : ∀ x ∈ [x0, x1, x2, x3, x4], x ∈ L.seq j := fun x hx => hp ▸ hx
  have hX1 : x1 ∉ terminalFinset P := hint x1 (by simp) (Ne.symm n01) n14
  have hX2 : x2 ∉ terminalFinset P := hint x2 (by simp) (Ne.symm n02) n24
  have hX3 : x3 ∉ terminalFinset P := hint x3 (by simp) (Ne.symm n03) n34
  have hm1 : x1 ∈ L.seq j := hm x1 (by simp)
  have hm2 : x2 ∈ L.seq j := hm x2 (by simp)
  have hm3 : x3 ∈ L.seq j := hm x3 (by simp)
  have hT : (L.seq j).toFinset.card ≤ 5 := by
    have := List.toFinset_card_le (L.seq j); rw [hp] at this ⊢; simpa using this
  have hsadj : ∀ x ∈ [x0, x1, x2, x3, x4], G.Adj (term P i b) x := fun x hx => by
    have := claim410_all_adj hT hs5 (List.mem_toFinset.mpr (hm x hx)); simpa using this
  have hs2 := hsadj x2 (by simp)
  have he1 : G.Adj (P.start j) x1 := hx0 ▸ h01
  have he3 : G.Adj (P.finish j) x3 := hx4 ▸ h34.symm
  have hvint : G.Adj v x1 ∨ G.Adj v x2 ∨ G.Adj v x3 := by
    by_contra hcon
    push Not at hcon
    have hsub : G.neighborFinset v ∩ (L.seq j).toFinset ⊆ {x0, x4} := by
      intro z hz
      simp only [Finset.mem_inter, SimpleGraph.mem_neighborFinset, hp, List.mem_toFinset,
        List.mem_cons, List.not_mem_nil, or_false] at hz
      obtain ⟨hvz, hz⟩ := hz
      rcases hz with h | h | h | h | h
      · simp [h]
      · exact absurd (h ▸ hvz) hcon.1
      · exact absurd (h ▸ hvz) hcon.2.1
      · exact absurd (h ▸ hvz) hcon.2.2
      · simp [h]
    obtain ⟨ha, hc⟩ := claim410_both hsub hv2
    have := hC42a L hL v hv j 0 4 x0 x4 (by norm_num) (by simp [hp]) (by simp [hp])
      (by simpa using ha) (by simpa using hc)
    omega
  rcases hvint with hv1 | hv2' | hv3
  · obtain ⟨L', hL', hj', hout, hsub⟩ := claim410_build2 S hA4 hC44 hL hi hj hclb [x1]
      (claim410_mem1 hm1 hX1) (by simp) hv
      (by simp [List.isChain_cons_cons, hsadj x1 (by simp), hv1.symm]) (by simp; omega)
    exact claim410_via S hA4 hC43 hC44 hL hi hj hclb hlen hL' hj' hsub hm2
      (hout x2 hm2 hX2 (by simpa using Ne.symm n12)) hX2 hs2 hm1 hX1 n12 he1 hm3 hX3
      (Ne.symm n23) he3
  · obtain ⟨L', hL', hj', hout, -⟩ := claim410_build2 S hA4 hC44 hL hi hj hclb [x2]
      (claim410_mem1 hm2 hX2) (by simp) hv
      (by simp [List.isChain_cons_cons, hs2, hv2'.symm]) (by simp; omega)
    exact claim410_finish hL' hj' (hout x1 hm1 hX1 (by simpa using n12))
      (hout x3 hm3 hX3 (by simpa using Ne.symm n23)) he1 he3
  · obtain ⟨L', hL', hj', hout, hsub⟩ := claim410_build2 S hA4 hC44 hL hi hj hclb [x3]
      (claim410_mem1 hm3 hX3) (by simp) hv
      (by simp [List.isChain_cons_cons, hsadj x3 (by simp), hv3.symm]) (by simp; omega)
    exact claim410_via S hA4 hC43 hC44 hL hi hj hclb hlen hL' hj' hsub hm2
      (hout x2 hm2 hX2 (by simpa using n23)) hX2 hs2 hm1 hX1 n12 he1 hm3 hX3
      (Ne.symm n23) he3

/-- Case A with `ℓ = 5` (`p_j` has six vertices). -/
theorem claim410_caseA6 (S : Setting G P) (hA4 : ClaimA4 G P) (hC42a : Claim4_2a G P)
    (hC43 : Claim4_3 G P) (hC44 : Claim4_4 G P) {L : PL G P} (hL : L.Minimal) {i : Fin k}
    (hi : L.seq i = []) {b : Bool} (hclb : L.cl i b = ∅) {v : V} (hv : v ∉ L.verts)
    {j : Fin k} {x0 x1 x2 x3 x4 x5 : V} (hp : L.seq j = [x0, x1, x2, x3, x4, x5])
    (hs5 : 5 ≤ (G.neighborFinset (term P i b) ∩ (L.seq j).toFinset).card)
    (hv2 : 2 ≤ (G.neighborFinset v ∩ (L.seq j).toFinset).card) : claim410_I G P := by
  have hok : PathOK G P j [x0, x1, x2, x3, x4, x5] := hp ▸ L.ok j
  have hj : L.seq j ≠ [] := by rw [hp]; simp
  have hlen : 5 ≤ (L.seq j).length := by rw [hp]; simp
  have hlen6 : 6 ≤ (L.seq j).length := by rw [hp]; simp
  obtain ⟨h01, h12, h23, h34, h45⟩ :
      G.Adj x0 x1 ∧ G.Adj x1 x2 ∧ G.Adj x2 x3 ∧ G.Adj x3 x4 ∧ G.Adj x4 x5 := by
    have := hok.chain; simpa [List.isChain_cons_cons] using this
  have hnd := hok.nodup
  simp only [List.nodup_cons, List.mem_cons, List.not_mem_nil, or_false, not_or,
    List.nodup_nil, and_true, not_false_eq_true] at hnd
  obtain ⟨⟨n01, n02, n03, n04, n05⟩, ⟨n12, n13, n14, n15⟩, ⟨n23, n24, n25⟩, ⟨n34, n35⟩, n45⟩ :=
    hnd
  have hx0 : x0 = P.start j := by simpa using hok.head (by simp)
  have hx5 : x5 = P.finish j := by simpa using hok.last (by simp)
  have hint : ∀ x ∈ [x0, x1, x2, x3, x4, x5], x ≠ x0 → x ≠ x5 → x ∉ terminalFinset P := by
    intro x hx h0 h5 hX
    rcases hok.avoid x hx hX with h | h
    · exact h0 (h.trans hx0.symm)
    · exact h5 (h.trans hx5.symm)
  have hm : ∀ x ∈ [x0, x1, x2, x3, x4, x5], x ∈ L.seq j := fun x hx => hp ▸ hx
  have hX1 : x1 ∉ terminalFinset P := hint x1 (by simp) (Ne.symm n01) n15
  have hX2 : x2 ∉ terminalFinset P := hint x2 (by simp) (Ne.symm n02) n25
  have hX3 : x3 ∉ terminalFinset P := hint x3 (by simp) (Ne.symm n03) n35
  have hX4 : x4 ∉ terminalFinset P := hint x4 (by simp) (Ne.symm n04) n45
  have hm1 : x1 ∈ L.seq j := hm x1 (by simp)
  have hm2 : x2 ∈ L.seq j := hm x2 (by simp)
  have hm3 : x3 ∈ L.seq j := hm x3 (by simp)
  have hm4 : x4 ∈ L.seq j := hm x4 (by simp)
  have hT : (L.seq j).toFinset.card ≤ 6 := by
    have := List.toFinset_card_le (L.seq j); rw [hp] at this ⊢; simpa using this
  have htwo : ∀ x ∈ [x0, x1, x2, x3, x4, x5], ∀ y ∈ [x0, x1, x2, x3, x4, x5], x ≠ y →
      G.Adj (term P i b) x ∨ G.Adj (term P i b) y := fun x hx y hy hxy => by
    have := claim410_two_adj hT hs5 (List.mem_toFinset.mpr (hm x hx))
      (List.mem_toFinset.mpr (hm y hy)) hxy
    simpa using this
  have he1 : G.Adj (P.start j) x1 := hx0 ▸ h01
  have he4 : G.Adj (P.finish j) x4 := hx5 ▸ h45.symm
  have hvint : G.Adj v x1 ∨ G.Adj v x2 ∨ G.Adj v x3 ∨ G.Adj v x4 := by
    by_contra hcon
    push Not at hcon
    have hsub : G.neighborFinset v ∩ (L.seq j).toFinset ⊆ {x0, x5} := by
      intro z hz
      simp only [Finset.mem_inter, SimpleGraph.mem_neighborFinset, hp, List.mem_toFinset,
        List.mem_cons, List.not_mem_nil, or_false] at hz
      obtain ⟨hvz, hz⟩ := hz
      rcases hz with h | h | h | h | h | h
      · simp [h]
      · exact absurd (h ▸ hvz) hcon.1
      · exact absurd (h ▸ hvz) hcon.2.1
      · exact absurd (h ▸ hvz) hcon.2.2.1
      · exact absurd (h ▸ hvz) hcon.2.2.2
      · simp [h]
    obtain ⟨ha, hc⟩ := claim410_both hsub hv2
    have := hC42a L hL v hv j 0 5 x0 x5 (by norm_num) (by simp [hp]) (by simp [hp])
      (by simpa using ha) (by simpa using hc)
    omega
  -- the two middle vertices `x2, x3`: one of them is adjacent to `s`
  have h23s := htwo x2 (by simp) x3 (by simp) n23
  rcases hvint with hv1 | hv2' | hv3 | hv4
  · -- `v ∼ x1`
    by_cases hs1 : G.Adj (term P i b) x1
    · obtain ⟨L', hL', hj', hout, hsub⟩ := claim410_build2 S hA4 hC44 hL hi hj hclb [x1]
        (claim410_mem1 hm1 hX1) (by simp) hv
        (by simp [List.isChain_cons_cons, hs1, hv1.symm]) (by simp; omega)
      rcases h23s with hs2 | hs3
      · exact claim410_via S hA4 hC43 hC44 hL hi hj hclb hlen hL' hj' hsub hm2
          (hout x2 hm2 hX2 (by simpa using Ne.symm n12)) hX2 hs2 hm1 hX1 n12 he1 hm4 hX4
          (Ne.symm n24) he4
      · exact claim410_via S hA4 hC43 hC44 hL hi hj hclb hlen hL' hj' hsub hm3
          (hout x3 hm3 hX3 (by simpa using Ne.symm n13)) hX3 hs3 hm1 hX1 n13 he1 hm4 hX4
          (Ne.symm n34) he4
    · have hs2 := (htwo x1 (by simp) x2 (by simp) n12).resolve_left hs1
      have hs3 := (htwo x1 (by simp) x3 (by simp) n13).resolve_left hs1
      obtain ⟨L', hL', hj', hout, hsub⟩ := claim410_build2 S hA4 hC44 hL hi hj hclb [x2, x1]
        (claim410_mem2 hm2 hX2 hm1 hX1) (by simp [Ne.symm n12]) hv
        (by simp [List.isChain_cons_cons, hs2, h12.symm, hv1.symm]) (by simp; omega)
      exact claim410_via S hA4 hC43 hC44 hL hi hj hclb hlen hL' hj' hsub hm3
        (hout x3 hm3 hX3 (by simp [Ne.symm n23, Ne.symm n13])) hX3 hs3 hm1 hX1 n13 he1 hm4
        hX4 (Ne.symm n34) he4
  · -- `v ∼ x2`
    by_cases hs2 : G.Adj (term P i b) x2
    · obtain ⟨L', hL', hj', hout, -⟩ := claim410_build2 S hA4 hC44 hL hi hj hclb [x2]
        (claim410_mem1 hm2 hX2) (by simp) hv
        (by simp [List.isChain_cons_cons, hs2, hv2'.symm]) (by simp; omega)
      exact claim410_finish hL' hj' (hout x1 hm1 hX1 (by simpa using n12))
        (hout x4 hm4 hX4 (by simpa using Ne.symm n24)) he1 he4
    · have hs3 := h23s.resolve_left hs2
      obtain ⟨L', hL', hj', hout, -⟩ := claim410_build2 S hA4 hC44 hL hi hj hclb [x3, x2]
        (claim410_mem2 hm3 hX3 hm2 hX2) (by simp [Ne.symm n23]) hv
        (by simp [List.isChain_cons_cons, hs3, h23.symm, hv2'.symm]) (by simp; omega)
      exact claim410_finish hL' hj' (hout x1 hm1 hX1 (by simp [n12, n13]))
        (hout x4 hm4 hX4 (by simp [Ne.symm n24, Ne.symm n34])) he1 he4
  · -- `v ∼ x3`
    by_cases hs3 : G.Adj (term P i b) x3
    · obtain ⟨L', hL', hj', hout, -⟩ := claim410_build2 S hA4 hC44 hL hi hj hclb [x3]
        (claim410_mem1 hm3 hX3) (by simp) hv
        (by simp [List.isChain_cons_cons, hs3, hv3.symm]) (by simp; omega)
      exact claim410_finish hL' hj' (hout x1 hm1 hX1 (by simpa using n13))
        (hout x4 hm4 hX4 (by simpa using Ne.symm n34)) he1 he4
    · have hs2 := h23s.resolve_right hs3
      obtain ⟨L', hL', hj', hout, -⟩ := claim410_build2 S hA4 hC44 hL hi hj hclb [x2, x3]
        (claim410_mem2 hm2 hX2 hm3 hX3) (by simp [n23]) hv
        (by simp [List.isChain_cons_cons, hs2, h23, hv3.symm]) (by simp; omega)
      exact claim410_finish hL' hj' (hout x1 hm1 hX1 (by simp [n12, n13]))
        (hout x4 hm4 hX4 (by simp [Ne.symm n24, Ne.symm n34])) he1 he4
  · -- `v ∼ x4`
    by_cases hs4 : G.Adj (term P i b) x4
    · obtain ⟨L', hL', hj', hout, hsub⟩ := claim410_build2 S hA4 hC44 hL hi hj hclb [x4]
        (claim410_mem1 hm4 hX4) (by simp) hv
        (by simp [List.isChain_cons_cons, hs4, hv4.symm]) (by simp; omega)
      rcases h23s with hs2 | hs3
      · exact claim410_via S hA4 hC43 hC44 hL hi hj hclb hlen hL' hj' hsub hm2
          (hout x2 hm2 hX2 (by simpa using n24)) hX2 hs2 hm1 hX1 n12 he1 hm4 hX4
          (Ne.symm n24) he4
      · exact claim410_via S hA4 hC43 hC44 hL hi hj hclb hlen hL' hj' hsub hm3
          (hout x3 hm3 hX3 (by simpa using n34)) hX3 hs3 hm1 hX1 n13 he1 hm4 hX4
          (Ne.symm n34) he4
    · have hs3 := (htwo x4 (by simp) x3 (by simp) (Ne.symm n34)).resolve_left hs4
      have hs2 := (htwo x4 (by simp) x2 (by simp) (Ne.symm n24)).resolve_left hs4
      obtain ⟨L', hL', hj', hout, hsub⟩ := claim410_build2 S hA4 hC44 hL hi hj hclb [x3, x4]
        (claim410_mem2 hm3 hX3 hm4 hX4) (by simp [n34]) hv
        (by simp [List.isChain_cons_cons, hs3, h34, hv4.symm]) (by simp; omega)
      exact claim410_via S hA4 hC43 hC44 hL hi hj hclb hlen hL' hj' hsub hm2
        (hout x2 hm2 hX2 (by simp [n23, n24])) hX2 hs2 hm1 hX1 n12 he1 hm4
        hX4 (Ne.symm n24) he4

/-- **Case A** of Claim 4.10: some resolved `p_j` with `deg_{V(p_j)}(s) ≥ 5` and
`deg_{V(p_j)}(v) ≥ 2`. -/
theorem claim410_caseA (S : Setting G P) (hA4 : ClaimA4 G P) (hC42a : Claim4_2a G P)
    (hC43 : Claim4_3 G P) (hC44 : Claim4_4 G P) {L : PL G P} (hL : L.Minimal) {i : Fin k}
    (hi : L.seq i = []) {b : Bool} (hclb : L.cl i b = ∅) {v : V} (hv : v ∉ L.verts)
    {j : Fin k}
    (hs5 : 5 ≤ (G.neighborFinset (term P i b) ∩ (L.seq j).toFinset).card)
    (hv2 : 2 ≤ (G.neighborFinset v ∩ (L.seq j).toFinset).card) : claim410_I G P := by
  have h5 : 5 ≤ (L.seq j).length :=
    hs5.trans ((Finset.card_le_card Finset.inter_subset_right).trans
      (List.toFinset_card_le _))
  have h6 := (L.ok j).short
  rcases hp : L.seq j with _ | ⟨x0, _ | ⟨x1, _ | ⟨x2, _ | ⟨x3, _ | ⟨x4, _ | ⟨x5, _ | ⟨x6, l⟩⟩⟩⟩⟩⟩⟩
  all_goals rw [hp] at h5 h6
  all_goals simp at h5 h6
  · exact claim410_caseA5 S hA4 hC42a hC43 hC44 hL hi hclb hv hp hs5 hv2
  · exact claim410_caseA6 S hA4 hC42a hC43 hC44 hL hi hclb hv hp hs5 hv2
  · omega

/-! ## Claim 4.10, Case B -/

/-- **B2** (with fix G5): on a resolved path, `v` has at most two neighbours outside `T̃`. -/
theorem claim410_B2 (hC42b : Claim4_2b G P) (hC45 : Claim4_5 G P) (hC46c : Claim4_6c G P)
    (hF0 : ClaimF0 G P) (hF0ex : ClaimF0exists G P)
    {L0 L : PL G P} {i : Fin k} {b : Bool} (hL : L.Minimal) (hi : L.seq i = [])
    (hRel : Rel i L0 L) (hclb : L.cl i b = ∅) {v : V} (hvcl : v ∈ L.cl i (!b)) (j : Fin k) :
    ((G.neighborFinset v \ L0.tl i (!b)) ∩ (L.seq j).toFinset).card ≤ 2 := by
  classical
  have hv : v ∉ L.verts := not_mem_verts_of_mem_cl hvcl
  obtain ⟨h3, hw⟩ := hC42b L hL v hv j
  have hsub : (G.neighborFinset v \ L0.tl i (!b)) ∩ (L.seq j).toFinset ⊆
      G.neighborFinset v ∩ (L.seq j).toFinset :=
    Finset.inter_subset_inter_right Finset.sdiff_subset
  by_cases hc : (G.neighborFinset v ∩ (L.seq j).toFinset).card = 3
  · obtain ⟨m, hwin, -⟩ := hw hc
    obtain ⟨L', hflip⟩ := hF0ex L v j m hv hwin
    have hm : m < (L.seq j).length := by have := hwin.2.1; omega
    set u2 := (L.seq j)[m] with hu2def
    have hu2 : (L.seq j)[m]? = some u2 := List.getElem?_eq_getElem hm
    have hvu : G.Adj v u2 := hwin.2.2 m (by omega) (by omega) u2 hu2
    have hu2T : u2 ∈ L0.tl i (!b) := by
      obtain ⟨hprop, hnprop⟩ := hC46c L L' v j m i (!b) u2 hL hi hflip hu2 hvcl
      by_cases hp : ∃ w ∈ (L.cl i (!b)).erase v, G.Adj u2 w
      · have h1 := (hprop hp).1
        have hstep : Step i (!b) v L L' := ⟨hL, hi, j, m, hflip, hvcl, u2, hu2, hp⟩
        have hrel : Rel i L0 L' := Relation.ReflTransGen.tail hRel ⟨!b, v, hstep⟩
        exact mem_tl.mpr ⟨L', hrel, by rw [h1]; exact Finset.mem_insert_self _ _⟩
      · exfalso
        have h1 := (hnprop hp).2
        simp only [Bool.not_not] at h1
        rw [hclb] at h1
        obtain ⟨-, -, -, hmin', hi', -⟩ := hF0 L L' v j m i u2 hL hi hflip hu2
        have h45 := hC45 L' hmin' i hi' b (by rw [h1]; simp)
        rw [h1] at h45
        simp at h45
    have hsub2 : (G.neighborFinset v \ L0.tl i (!b)) ∩ (L.seq j).toFinset ⊆
        (G.neighborFinset v ∩ (L.seq j).toFinset).erase u2 := by
      intro x hx
      refine Finset.mem_erase.mpr ⟨?_, hsub hx⟩
      rintro rfl
      simp only [Finset.mem_inter, Finset.mem_sdiff] at hx
      exact hx.1.2 hu2T
    have hmem : u2 ∈ G.neighborFinset v ∩ (L.seq j).toFinset := by
      simp only [Finset.mem_inter, SimpleGraph.mem_neighborFinset, List.mem_toFinset]
      exact ⟨hvu, List.getElem_mem hm⟩
    have := Finset.card_le_card hsub2
    rw [Finset.card_erase_of_mem hmem] at this
    omega
  · have := Finset.card_le_card hsub
    omega

/-- **Case B** of Claim 4.10 (B1–B5, with fixes G5, G6). -/
theorem claim410_caseB (S : Setting G P) (h41 : EgawaKKY.{u}) (hA3 : ClaimA3 G P)
    (hA6cor : ClaimA6cor G P) (hC42b : Claim4_2b G P) (hC44d : Claim4_4d G P)
    (hC45 : Claim4_5 G P) (hC46c : Claim4_6c G P) (hF0 : ClaimF0 G P)
    (hF0ex : ClaimF0exists G P)
    {L0 L : PL G P} {i : Fin k} {b : Bool} (hL : L.Minimal) (hi : L.seq i = [])
    (hRel : Rel i L0 L) (hclAll : ∀ L', Rel i L0 L' → L'.cl i b = ∅)
    {v : V} (hvcl : v ∈ L.cl i (!b)) (hvT : v ∈ L0.tl i (!b))
    (hvmin : ∀ w ∈ L0.tl i (!b), degIn G (L0.tl i (!b)) v ≤ degIn G (L0.tl i (!b)) w)
    (hB : ∀ j, 5 ≤ (G.neighborFinset (term P i b) ∩ (L.seq j).toFinset).card →
      (G.neighborFinset v ∩ (L.seq j).toFinset).card ≤ 1) :
    2 * k ≤ (L0.tl i (!b)).card ∧ KLinked (G.induce ((L0.tl i (!b) : Finset V) : Set V)) k := by
  classical
  set Tt := L0.tl i (!b) with hTt
  set s := term P i b with hs
  have hv : v ∉ L.verts := not_mem_verts_of_mem_cl hvcl
  have hclb : L.cl i b = ∅ := hclAll L hRel
  obtain ⟨-, -, hblk, hblkseq, hsum, -⟩ := hA3 L
  -- heavy blocks
  let H : Fin k → ℕ := fun j =>
    if 5 ≤ (G.neighborFinset s ∩ (L.seq j).toFinset).card then 1 else 0
  have hH1 : ∀ j, H j ≤ 1 := fun j => by simp only [H]; split_ifs <;> omega
  have hblock_res : ∀ j, L.seq j ≠ [] → L.block j = (L.seq j).toFinset := fun j hj => by
    simp [PL.block, hj]
  have hblock_unres : ∀ j, L.seq j = [] → L.block j = {P.start j, P.finish j} := fun j hj => by
    simp [PL.block, hj]
  have hH_unres : ∀ j, L.seq j = [] → H j = 0 := fun j hj => by simp [H, hj]
  -- B1
  have hNs : G.neighborFinset s ⊆ L.verts := by
    intro x hx
    by_contra hxL
    have : x ∈ L.cl i b :=
      nbr_subset_cl _ _ _ (mem_nbr.mpr ⟨(SimpleGraph.mem_neighborFinset _ _ _).mp hx, hxL⟩)
    rw [hclb] at this
    simp at this
  have hc : ∀ j, (G.neighborFinset s ∩ L.block j).card + (if j = i then 4 else 0) ≤
      4 + 2 * H j := by
    intro j
    by_cases hji : j = i
    · subst hji
      obtain ⟨hst, -, -⟩ := hA6cor L hL j hi
      have h0 : G.neighborFinset s ∩ L.block j = ∅ := by
        rw [hblock_unres j hi]
        ext x
        simp only [Finset.mem_inter, SimpleGraph.mem_neighborFinset, Finset.mem_insert,
          Finset.mem_singleton, Finset.notMem_empty, iff_false, not_and]
        intro hx hxe
        rcases hxe with rfl | rfl
        · cases b
          · exact hst hx.symm
          · exact G.ne_of_adj hx rfl
        · cases b
          · exact G.ne_of_adj hx rfl
          · exact hst hx
      rw [h0]; simp
    · simp only [hji, ↓reduceIte, add_zero]
      by_cases hj : L.seq j = []
      · rw [hblock_unres j hj]
        have := (Finset.card_le_card (Finset.inter_subset_right (s₁ := G.neighborFinset s)
          (s₂ := ({P.start j, P.finish j} : Finset V))))
        have h2 := Finset.card_insert_le (P.start j) ({P.finish j} : Finset V)
        simp only [Finset.card_singleton] at h2
        omega
      · rw [hblock_res j hj]
        simp only [H]
        split_ifs with h5
        · have := (hblk j).2
          rw [hblock_res j hj] at this
          have := Finset.card_le_card (Finset.inter_subset_right (s₁ := G.neighborFinset s)
            (s₂ := (L.seq j).toFinset))
          omega
        · omega
  have hdegs : 5 * k ≤ ∑ j, (G.neighborFinset s ∩ L.block j).card := by
    rw [← hsum, Finset.inter_eq_left.mpr hNs, G.card_neighborFinset_eq_degree]
    exact S.hdeg s
  have hsum1 := Finset.sum_le_sum (fun j (_ : j ∈ Finset.univ) => hc j)
  simp only [Finset.sum_add_distrib, Finset.sum_ite_eq', Finset.mem_univ, ↓reduceIte,
    Finset.sum_const, Finset.card_univ, Fintype.card_fin, smul_eq_mul, ← Finset.mul_sum]
    at hsum1
  -- B3
  have hNvout : ∀ y, G.Adj v y → y ∉ L.verts → y ∈ Tt := by
    intro y hy hyL
    exact mem_tl.mpr ⟨L, hRel, (hC44d L hL i hi (!b) v hvcl).1 y hy hyL⟩
  have hD : G.neighborFinset v \ Tt ⊆ L.verts := by
    intro y hy
    simp only [Finset.mem_sdiff, SimpleGraph.mem_neighborFinset] at hy
    by_contra hyL
    exact hy.2 (hNvout y hy.1 hyL)
  have hd : ∀ j, ((G.neighborFinset v \ Tt) ∩ L.block j).card + H j ≤ 2 := by
    intro j
    have hsub : (G.neighborFinset v \ Tt) ∩ L.block j ⊆ G.neighborFinset v ∩ L.block j :=
      Finset.inter_subset_inter_right Finset.sdiff_subset
    have hle := Finset.card_le_card hsub
    by_cases hj : L.seq j = []
    · rw [hH_unres j hj]
      have := (hA6cor L hL j hj).2.2 v hv
      omega
    · by_cases h5 : 5 ≤ (G.neighborFinset s ∩ (L.seq j).toFinset).card
      · have := hB j h5
        rw [hblock_res j hj] at hle ⊢
        have hH : H j = 1 := by simp [H, h5]
        omega
      · have hH : H j = 0 := by simp [H, h5]
        rw [hH, hblock_res j hj]
        exact claim410_B2 hC42b hC45 hC46c hF0 hF0ex hL hi hRel hclb hvcl j
  have hsum2 := Finset.sum_le_sum (fun j (_ : j ∈ Finset.univ) => hd j)
  simp only [Finset.sum_add_distrib, Finset.sum_const, Finset.card_univ, Fintype.card_fin,
    smul_eq_mul] at hsum2
  rw [← hsum, Finset.inter_eq_left.mpr hD] at hsum2
  have hdegv : 5 * k ≤ (G.neighborFinset v \ Tt).card + degIn G Tt v := by
    unfold degIn
    rw [Finset.card_sdiff_add_card_inter, G.card_neighborFinset_eq_degree]
    exact S.hdeg v
  -- B4
  have hdisj : Disjoint Tt (G.neighborFinset s) := by
    rw [Finset.disjoint_left]
    intro x hx hxs
    obtain ⟨L', hL', hxcl⟩ := mem_tl.mp hx
    have : x ∈ L'.cl i b := nbr_subset_cl _ _ _
      (mem_nbr.mpr ⟨(SimpleGraph.mem_neighborFinset _ _ _).mp hxs,
        not_mem_verts_of_mem_cl hxcl⟩)
    rw [hclAll L' hL'] at this
    simp at this
  have hn : Tt.card + 5 * k ≤ 10 * k := by
    have h1 := Finset.card_union_of_disjoint hdisj
    have h2 := Finset.card_le_univ (Tt ∪ G.neighborFinset s)
    rw [G.card_neighborFinset_eq_degree] at h1
    have := S.hdeg s
    have := S.hord
    omega
  have hvT' : degIn G Tt v + 1 ≤ Tt.card := by
    unfold degIn
    have hsub : G.neighborFinset v ∩ Tt ⊆ Tt.erase v := by
      intro x hx
      simp only [Finset.mem_inter, SimpleGraph.mem_neighborFinset] at hx
      exact Finset.mem_erase.mpr ⟨(G.ne_of_adj hx.1).symm, hx.2⟩
    have := Finset.card_le_card hsub
    rw [Finset.card_erase_of_mem hvT] at this
    have : 0 < Tt.card := Finset.card_pos.mpr ⟨v, hvT⟩
    omega
  have hk := S.hk
  have h3k : 3 * k ≤ Tt.card := by omega
  refine ⟨by omega, ?_⟩
  exact kLinked_induce_of_egawaKKY h41 G Tt k (degIn G Tt v) hk h3k hvmin
    (fun _ => by omega) (fun _ => by omega)

/-! ## Claim 4.10 -/

/-- **Claim 4.10** (blueprint §6, with fixes G2, G5–G7). Step 0 uses 4.7; `T̃` is nonempty
by 4.3a; then Case A (`claim410_caseA`) or Case B (`claim410_caseB`). -/
theorem claim4_10 (S : Setting G P) (h41 : EgawaKKY.{u}) (hA3 : ClaimA3 G P)
    (hA4 : ClaimA4 G P) (hA6cor : ClaimA6cor G P) (hC42a : Claim4_2a G P)
    (hC42b : Claim4_2b G P) (hC43 : Claim4_3 G P) (hC43a : Claim4_3a G P)
    (hC44 : Claim4_4 G P) (hC44d : Claim4_4d G P) (hC45 : Claim4_5 G P)
    (hC46c : Claim4_6c G P) (hC47 : Claim4_7 G P) (hF0 : ClaimF0 G P)
    (hF0ex : ClaimF0exists G P) (hRelInv : ClaimRelInv G P) : Claim4_10 G P := by
  classical
  intro L0 i hL0 hi0
  by_cases hb : ∃ b, L0.tl i b = ∅
  swap
  · -- Step 0: both `S̃` and `T̃` nonempty
    push Not at hb
    left
    have hne : ∀ b, (L0.cl i b).Nonempty := by
      intro b
      obtain ⟨x, hx⟩ := hb b
      obtain ⟨L, hRel, hxL⟩ := mem_tl.mp hx
      have := hC47.1 i L0 L hRel b
      rw [← Finset.card_pos, ← this]
      exact Finset.card_pos.mpr ⟨x, hxL⟩
    exact ⟨L0, i, hL0, hi0, hne true, hne false⟩
  obtain ⟨b, hb⟩ := hb
  have hclAll : ∀ L', Rel i L0 L' → L'.cl i b = ∅ := by
    intro L' hL'
    rw [Finset.eq_empty_iff_forall_notMem]
    intro x hx
    have : x ∈ L0.tl i b := mem_tl.mpr ⟨L', hL', hx⟩
    rw [hb] at this
    simp at this
  -- `T̃` is nonempty (gap G2, via 4.3a)
  have hTne : (L0.tl i (!b)).Nonempty := by
    have h3a := hC43a L0 hL0 i hi0
    have hnb : L0.nbr i b = ∅ := Finset.subset_empty.mp
      ((nbr_subset_cl _ _ _).trans (hclAll L0 Relation.ReflTransGen.refl).subset)
    by_contra hcon
    rw [Finset.not_nonempty_iff_eq_empty] at hcon
    have hnb' : L0.nbr i (!b) = ∅ := Finset.subset_empty.mp
      ((nbr_subset_cl _ _ _).trans ((cl_subset_tl _ _ _).trans hcon.subset))
    cases b <;> simp only [Bool.not_true, Bool.not_false] at hnb' <;> rw [hnb, hnb'] at h3a <;>
      simp at h3a
  obtain ⟨v, hvT, hvmin⟩ :=
    Finset.exists_min_image (L0.tl i (!b)) (degIn G (L0.tl i (!b))) hTne
  obtain ⟨L, hRel, hvcl⟩ := mem_tl.mp hvT
  obtain ⟨hL, hi⟩ := hRelInv i L0 L hL0 hi0 hRel
  have hclb := hclAll L hRel
  have hv := not_mem_verts_of_mem_cl hvcl
  by_cases hA : ∃ j, 5 ≤ (G.neighborFinset (term P i b) ∩ (L.seq j).toFinset).card ∧
      2 ≤ (G.neighborFinset v ∩ (L.seq j).toFinset).card
  · obtain ⟨j, h5, h2⟩ := hA
    left
    exact claim410_caseA S hA4 hC42a hC43 hC44 hL hi hclb hv h5 h2
  · push Not at hA
    right
    exact ⟨!b, claim410_caseB S h41 hA3 hA6cor hC42b hC44d hC45 hC46c hF0 hF0ex hL hi hRel
      hclAll hvcl hvT hvmin (fun j h5 => by have := hA j h5; omega)⟩

end TW16
end HadwigerConstant


==> anc/lean/HadwigerConstant/TW16Defs.lean <==
import HadwigerLean.Graph.Linkedness.ShortCoreFinal
import Mathlib

/-!
# Thomas–Wollan, Theorem 1.6: definitions and claim interfaces

Source: R. Thomas, P. Wollan, *An improved linear edge bound for graph linkages*,
Europ. J. Combin. 26 (2005) 309–324, Section 4.  Blueprint:
`HadwigerConstant/TW16_blueprint.md` (section numbers `§n` below refer to it).

This file contains

* the black box `EgawaKKY` (TW Theorem 4.1) and the targets `Theorem16`,
  `Theorem16Strong`;
* the objects of TW's proof: partial linkages `PL` (as vertex lists), minimality,
  the sets `S_i, T_i` (`PL.nbr`), `S̄_i, T̄_i` (`PL.cl`), flips, proper flips,
  `i`-relatedness, `S̃_i, T̃_i` (`PL.tl`), optimal linkages (`Opt`), relatedness
  modulo `W`, treacherous vertices, the choices `(L_a, v_a)` of TW p. 321 (`Choice`)
  and `R̃` (`Rt`);
* every claim of the blueprint as a `Prop`-valued definition `ClaimXX`;
* a few proved structural lemmas: `PL.ext`, the empty partial linkage, existence of
  a minimal partial linkage (A1), minimality bookkeeping (A5), the abstract
  reordering lemma (R0), the cases `k = 0, 1`, and the reduction of `Theorem16`
  to `Theorem16Strong` and of `Theorem16Strong` to the `k ≥ 2` core statement
  `MainCore`.

## Conventions for the claim `Prop`s

All claims about a fixed graph and a fixed bad pairing are `Prop`s
`ClaimXX G P` (or `ClaimXX O`, `ClaimXX C` for claims about an optimal linkage
`O : Opt G P` or a choice `C : Choice O`).  They do **not** include the standing
hypotheses; those are bundled in `Setting G P`.  The intended theorem shape is
```
theorem claimXX (S : Setting G P) (hYY : ClaimYY G P) ... : ClaimXX G P
```
where the `ClaimYY` are the earlier claims, plus
`EgawaKKY.{u}` where Theorem 4.1 is used.  Sides are `Bool`:
`b = true` is the `S`-side (`s_i`), `b = false` the `T`-side (`t_i`).
-/

namespace HadwigerConstant
namespace TW16

open HadwigerLean HadwigerLean.Linkedness

set_option linter.unusedSectionVars false

universe u

/-! ## Black box and targets -/

/-- **TW Theorem 4.1** (Egawa et al.; Kawarabayashi–Kostochka–Yu), stated exactly:
for `k ≥ 2`, a graph `H` on `n ≥ 3k` vertices with minimum degree (at least) `δ` is
`k`-linked provided `2δ ≥ n + 2k - 3` when `n ≥ 4k`, and `3δ ≥ n + 5k - 5` when
`n < 4k`.  Over `ℕ` these read `n + 2k ≤ 2δ + 3` and `n + 5k ≤ 3δ + 5`. -/
def EgawaKKY : Prop :=
  ∀ (W : Type u) [Fintype W] [DecidableEq W] (H : SimpleGraph W) [DecidableRel H.Adj]
    (k δ : ℕ), 2 ≤ k → 3 * k ≤ Fintype.card W → (∀ x, δ ≤ H.degree x) →
    (4 * k ≤ Fintype.card W → Fintype.card W + 2 * k ≤ 2 * δ + 3) →
    (Fintype.card W < 4 * k → Fintype.card W + 5 * k ≤ 3 * δ + 5) →
    KLinked H k

/-- **TW Theorem 1.6**, in the form of Norin–Steiner's
`HadwigerLean.Linkedness.exists_kLinked_induced_of_order_le_sixteen_mul`
(with `8k, 16k` replaced by `5k, 10k`).  No hypothesis `1 ≤ k` is needed: for
`k = 0` the hypotheses are contradictory (`Nonempty V` and `card V ≤ 0`).
`Nonempty V` is needed (otherwise `T.Nonempty` fails). -/
def Theorem16 : Prop :=
  ∀ {V : Type u} [Fintype V] [Nonempty V] [DecidableEq V]
    (G : SimpleGraph V) [DecidableRel G.Adj] (k : ℕ),
    (∀ x, 5 * k ≤ G.degree x) → Fintype.card V ≤ 10 * k →
    ∃ T : Finset V, T.Nonempty ∧ T.card ≤ 10 * k ∧ KLinked (G.induce (T : Set V)) k

/-- Stronger form: the `k`-linked induced subgraph has at least `2k` vertices
(TW's notion of `k`-linked includes this; Norin–Steiner's `KLinked` does not).
`theorem16_of_strong` derives `Theorem16`. -/
def Theorem16Strong : Prop :=
  ∀ {V : Type u} [Fintype V] [Nonempty V] [DecidableEq V]
    (G : SimpleGraph V) [DecidableRel G.Adj] (k : ℕ),
    (∀ x, 5 * k ≤ G.degree x) → Fintype.card V ≤ 10 * k →
    ∃ T : Finset V, 2 * k ≤ T.card ∧ T.card ≤ 10 * k ∧ KLinked (G.induce (T : Set V)) k

variable {V : Type u} [Fintype V] [DecidableEq V]

/-! ## Partial linkages (§2, D1–D4) -/

/-- The per-index conditions of D1 on a vertex list `l` for index `j`:
`l = []` (index `j` unresolved), or `l` is the vertex sequence of an
`s_j`–`t_j` path with at most six vertices whose entries other than its ends avoid
the terminal set `X`. (`s_j ≠ t_j` comes from `Setting`, so a nonempty `l` has
length `≥ 2`.) -/
structure PathOK (G : SimpleGraph V) {k : ℕ} (P : IndexedPairs (Fin k) V) (j : Fin k)
    (l : List V) : Prop where
  chain : l.IsChain G.Adj
  nodup : l.Nodup
  head : l ≠ [] → l.head? = some (P.start j)
  last : l ≠ [] → l.getLast? = some (P.finish j)
  short : l.length ≤ 6
  avoid : ∀ x ∈ l, x ∈ terminalFinset P → x = P.start j ∨ x = P.finish j

/-- A TW partial linkage (D1): for each index `j` a list `seq j` satisfying
`PathOK`, the lists being pairwise vertex-disjoint. `seq j = []` iff `j` is
unresolved; then `s_j, t_j` are singleton components. -/
structure PL (G : SimpleGraph V) {k : ℕ} (P : IndexedPairs (Fin k) V) where
  seq : Fin k → List V
  ok : ∀ j, PathOK G P j (seq j)
  disj : ∀ j j', j ≠ j' → ∀ x ∈ seq j, x ∉ seq j'

namespace PL

variable {G : SimpleGraph V} {k : ℕ} {P : IndexedPairs (Fin k) V}

/-- Two partial linkages with the same lists are equal. -/
@[ext] theorem ext {L L' : PL G P} (h : L.seq = L'.seq) : L = L' := by
  cases L; cases L'; cases h; rfl

/-- The partial linkage with every index unresolved. -/
def empty (G : SimpleGraph V) (P : IndexedPairs (Fin k) V) : PL G P where
  seq := fun _ => []
  ok := fun _ =>
    { chain := List.isChain_nil
      nodup := List.nodup_nil
      head := fun h => absurd rfl h
      last := fun h => absurd rfl h
      short := by simp
      avoid := by simp }
  disj := by simp

/-- `U(L)`: the resolved indices. -/
def used (L : PL G P) : Finset (Fin k) := Finset.univ.filter (fun j => L.seq j ≠ [])

/-- `V(L) = X ∪ ⋃_j V(p_j)`. -/
noncomputable def verts (L : PL G P) : Finset V :=
  terminalFinset P ∪ Finset.univ.biUnion (fun j => (L.seq j).toFinset)

/-- `tot(L)`: the total number of edges of the paths. -/
def totLen (L : PL G P) : ℕ := ∑ j, ((L.seq j).length - 1)

/-- The block `B_j(L)` (D2): the path of `j`, or `{s_j, t_j}` if `j` is unresolved. -/
def block (L : PL G P) (j : Fin k) : Finset V :=
  if L.seq j = [] then {P.start j, P.finish j} else (L.seq j).toFinset

/-- TW minimality (D4): no partial linkage has more resolved indices, and among those
with equally many, none has smaller total length. -/
def Minimal (L : PL G P) : Prop :=
  ∀ L' : PL G P, L'.used.card ≤ L.used.card ∧
    (L'.used.card = L.used.card → L.totLen ≤ L'.totLen)

end PL

/-- The terminal of pair `i` on side `b` (`true` = `s_i`, `false` = `t_i`). -/
def term {k : ℕ} (P : IndexedPairs (Fin k) V) (i : Fin k) : Bool → V
  | true => P.start i
  | false => P.finish i

@[simp] theorem term_true {k : ℕ} (P : IndexedPairs (Fin k) V) (i : Fin k) :
    term P i true = P.start i := rfl

@[simp] theorem term_false {k : ℕ} (P : IndexedPairs (Fin k) V) (i : Fin k) :
    term P i false = P.finish i := rfl

/-- Degree of `v` into a set `A`: `deg_A(v) = |N(v) ∩ A|`. -/
noncomputable def degIn (G : SimpleGraph V) [DecidableRel G.Adj] (A : Finset V) (v : V) : ℕ :=
  (G.neighborFinset v ∩ A).card

namespace PL

variable {G : SimpleGraph V} [DecidableRel G.Adj] {k : ℕ} {P : IndexedPairs (Fin k) V}

/-! ## The sets `S_i, T_i, S̄_i, T̄_i` (D5) -/

/-- `S_i(L)` (`b = true`) / `T_i(L)` (`b = false`): neighbours of the terminal outside
`V(L)`. -/
noncomputable def nbr (L : PL G P) (i : Fin k) (b : Bool) : Finset V :=
  G.neighborFinset (term P i b) \ L.verts

/-- `S̄_i(L)` / `T̄_i(L)`: vertices outside `V(L)` that lie in, or have a neighbour in,
`nbr L i b`. -/
noncomputable def cl (L : PL G P) (i : Fin k) (b : Bool) : Finset V := by
  classical
  exact Finset.univ.filter (fun x => x ∉ L.verts ∧
    (x ∈ L.nbr i b ∨ ∃ y ∈ L.nbr i b, G.Adj x y))

/-! ## Flips (D6, D7) -/

/-- `v` is adjacent to the three consecutive entries at positions `m-1, m, m+1` of
`p_j`, with `m` internal. -/
def Window (L : PL G P) (v : V) (j : Fin k) (m : ℕ) : Prop :=
  1 ≤ m ∧ m + 1 < (L.seq j).length ∧
    ∀ c, m ≤ c + 1 → c ≤ m + 1 → ∀ x, (L.seq j)[c]? = some x → G.Adj v x

/-- `L'` is the `v`-flip of `L` at position `(j, m)` (D6): `v ∉ V(L)` sees the window
at `(j, m)` and `p'_j = p_j[m ↦ v]`, all other lists unchanged. The middle of the base
is `(L.seq j)[m]?`. -/
structure IsFlip (L L' : PL G P) (v : V) (j : Fin k) (m : ℕ) : Prop where
  out : v ∉ L.verts
  window : L.Window v j m
  seq_eq : L'.seq = Function.update L.seq j ((L.seq j).set m v)

/-- A *proper* `v`-flip on side `b` (D7): `v ∈ cl L i b` and the middle `u₂` of the base
has a neighbour in `cl L i b \ {v}`. -/
def ProperFlip (i : Fin k) (b : Bool) (L L' : PL G P) (v : V) (j : Fin k) (m : ℕ) : Prop :=
  L.IsFlip L' v j m ∧ v ∈ L.cl i b ∧
    ∃ u₂, (L.seq j)[m]? = some u₂ ∧ ∃ w ∈ (L.cl i b).erase v, G.Adj u₂ w

/-- One `i`-adjacency step on side `b` (`cl i b`-adjacency) flipping in `v`.
Minimality of `L` and unresolvedness of `i` are built in (adjacency is only defined
from such `L`), so they propagate along chains. -/
def Step (i : Fin k) (b : Bool) (v : V) (L L' : PL G P) : Prop :=
  L.Minimal ∧ L.seq i = [] ∧ ∃ j m, ProperFlip i b L L' v j m

/-- `i`-relatedness (D7): reflexive–transitive closure of `i`-adjacency. -/
def Rel (i : Fin k) : PL G P → PL G P → Prop :=
  Relation.ReflTransGen (fun L L' => ∃ b v, Step i b v L L')

/-- Chains of steps all on side `b`. -/
def RelSide (i : Fin k) (b : Bool) : PL G P → PL G P → Prop :=
  Relation.ReflTransGen (fun L L' => ∃ v, Step i b v L L')

/-- `S̃_i(L₀)` (`b = true`) / `T̃_i(L₀)` (D8): union of `cl L i b` over `L` `i`-related
to `L₀`. -/
noncomputable def tl (L0 : PL G P) (i : Fin k) (b : Bool) : Finset V := by
  classical
  exact Finset.univ.filter (fun x => ∃ L, Rel i L0 L ∧ x ∈ L.cl i b)

/-! ## Relatedness modulo `W` and treacherous vertices (D10, D11) -/

/-- One step of adjacency modulo `W` (D11), the `T`-side being `!b0`: a proper flip
(on either side) with flip vertex `v ∉ W`, from `L` with `W ⊆ τ(L)`. -/
def StepMod (i : Fin k) (b0 : Bool) (W : Finset V) (L L' : PL G P) : Prop :=
  ∃ b v, Step i b v L L' ∧ v ∉ W ∧ W ⊆ L.cl i (!b0)

/-- Related modulo `W` (D11). -/
def RelMod (i : Fin k) (b0 : Bool) (W : Finset V) : PL G P → PL G P → Prop :=
  Relation.ReflTransGen (StepMod i b0 W)

/-- `u` is `L`-treacherous with unique `τ`-neighbour `v` (D10; `τ = cl · i (!b0)`):
`u = p_j[m]` is internal, `N(u) ∩ τ(L) = {v}`, and `v` is adjacent to `p_j[m-1]` and
`p_j[m+1]`. -/
def TreachVia (i : Fin k) (b0 : Bool) (L : PL G P) (u v : V) : Prop :=
  ∃ j m, 1 ≤ m ∧ m + 1 < (L.seq j).length ∧ (L.seq j)[m]? = some u ∧
    G.neighborFinset u ∩ L.cl i (!b0) = {v} ∧
    (∀ x, (L.seq j)[m - 1]? = some x → G.Adj v x) ∧
    (∀ x, (L.seq j)[m + 1]? = some x → G.Adj v x)

/-- `θ(L, v)`: the number of `L`-treacherous neighbours of `v` (D12). -/
noncomputable def theta (i : Fin k) (b0 : Bool) (L : PL G P) (v : V) : ℕ := by
  classical
  exact (Finset.univ.filter (fun u => TreachVia i b0 L u v)).card

/-! ### Basic membership lemmas -/

theorem mem_nbr {L : PL G P} {i : Fin k} {b : Bool} {x : V} :
    x ∈ L.nbr i b ↔ G.Adj (term P i b) x ∧ x ∉ L.verts := by
  simp [nbr]

theorem mem_cl {L : PL G P} {i : Fin k} {b : Bool} {x : V} :
    x ∈ L.cl i b ↔ x ∉ L.verts ∧ (x ∈ L.nbr i b ∨ ∃ y ∈ L.nbr i b, G.Adj x y) := by
  classical
  simp [cl]

theorem mem_tl {L0 : PL G P} {i : Fin k} {b : Bool} {x : V} :
    x ∈ L0.tl i b ↔ ∃ L, Rel i L0 L ∧ x ∈ L.cl i b := by
  classical
  simp [tl]

theorem mem_verts {L : PL G P} {x : V} :
    x ∈ L.verts ↔ x ∈ terminalFinset P ∨ ∃ j, x ∈ L.seq j := by
  simp [verts]

theorem terminalFinset_subset_verts (L : PL G P) : terminalFinset P ⊆ L.verts :=
  Finset.subset_union_left

theorem nbr_subset_cl (L : PL G P) (i : Fin k) (b : Bool) : L.nbr i b ⊆ L.cl i b := by
  intro x hx
  exact mem_cl.mpr ⟨(mem_nbr.mp hx).2, Or.inl hx⟩

theorem not_mem_verts_of_mem_cl {L : PL G P} {i : Fin k} {b : Bool} {x : V}
    (hx : x ∈ L.cl i b) : x ∉ L.verts :=
  (mem_cl.mp hx).1

theorem not_mem_terminal_of_mem_cl {L : PL G P} {i : Fin k} {b : Bool} {x : V}
    (hx : x ∈ L.cl i b) : x ∉ terminalFinset P :=
  fun h => not_mem_verts_of_mem_cl hx (L.terminalFinset_subset_verts h)

theorem not_mem_terminal_of_mem_tl {L0 : PL G P} {i : Fin k} {b : Bool} {x : V}
    (hx : x ∈ L0.tl i b) : x ∉ terminalFinset P := by
  obtain ⟨L, -, hL⟩ := mem_tl.mp hx
  exact not_mem_terminal_of_mem_cl hL

theorem cl_subset_tl (L0 : PL G P) (i : Fin k) (b : Bool) : L0.cl i b ⊆ L0.tl i b := by
  intro x hx
  exact mem_tl.mpr ⟨L0, Relation.ReflTransGen.refl, hx⟩

end PL

/-! ## The standing hypotheses -/

/-- The standing hypotheses of TW §4 for a graph `G` and a pairing `P`
(`s_j = P.start j`, `t_j = P.finish j`): `k ≥ 2`, the `2k` terminals are distinct,
`P` has no linkage, `δ(G) ≥ 5k` and `|V(G)| ≤ 10k`. -/
structure Setting (G : SimpleGraph V) [DecidableRel G.Adj] {k : ℕ}
    (P : IndexedPairs (Fin k) V) : Prop where
  hk : 2 ≤ k
  hP : P.DisjointTerminals
  hne : ∀ i, P.start i ≠ P.finish i
  hnot : ¬ Nonempty (IndexedLinkage G P)
  hdeg : ∀ x, 5 * k ≤ G.degree x
  hord : Fintype.card V ≤ 10 * k

/-- The core of the proof (TW §4 for `k ≥ 2`, `G` not `k`-linked): under `Setting`,
some induced subgraph on at least `2k` vertices is `k`-linked. `theorem16Strong_of_core`
derives `Theorem16Strong` from it. -/
def MainCore : Prop :=
  ∀ {V : Type u} [Fintype V] [DecidableEq V] (G : SimpleGraph V) [DecidableRel G.Adj]
    {k : ℕ} (P : IndexedPairs (Fin k) V), Setting G P →
    ∃ T : Finset V, 2 * k ≤ T.card ∧ KLinked (G.induce (T : Set V)) k

section Claims

variable (G : SimpleGraph V) [DecidableRel G.Adj] {k : ℕ} (P : IndexedPairs (Fin k) V)

open PL

/-! ## §3 Infrastructure claims -/

/-- **A1** (proved below as `claimA1`): a minimal partial linkage exists. -/
def ClaimA1 : Prop := ∃ L : PL G P, L.Minimal

/-- **A2**: if `P` has no linkage, every partial linkage has an unresolved index. -/
def ClaimA2 : Prop :=
  ¬ Nonempty (IndexedLinkage G P) → ∀ L : PL G P, ∃ i, L.seq i = []

/-- **A3** (blocks): blocks are pairwise disjoint, their union is `V(L)`, each has
`2..6` vertices, `|A ∩ V(L)| = Σ_j |A ∩ B_j|`, and `|V(L)| + |U(L)| = 2k + tot(L)`.
(Needs `hP`, `hne` from `Setting`.) -/
def ClaimA3 : Prop :=
  ∀ L : PL G P,
    (∀ j j', j ≠ j' → Disjoint (L.block j) (L.block j')) ∧
    L.verts = Finset.univ.biUnion L.block ∧
    (∀ j, 2 ≤ (L.block j).card ∧ (L.block j).card ≤ 6) ∧
    (∀ j, L.seq j ≠ [] → (L.block j).card = (L.seq j).length) ∧
    (∀ A : Finset V, (A ∩ L.verts).card = ∑ j, (A ∩ L.block j).card) ∧
    L.verts.card + L.used.card = 2 * k + L.totLen

/-- **A4** (replacement): replacing the lists at the indices in `J` by lists `q j`
satisfying `PathOK`, pairwise disjoint and disjoint from the untouched lists, gives a
partial linkage. -/
def ClaimA4 : Prop :=
  ∀ (L : PL G P) (J : Finset (Fin k)) (q : Fin k → List V),
    (∀ j ∈ J, PathOK G P j (q j)) →
    (∀ j ∈ J, ∀ j' ∈ J, j ≠ j' → ∀ x ∈ q j, x ∉ q j') →
    (∀ j ∈ J, ∀ j' ∉ J, ∀ x ∈ q j, x ∉ L.seq j') →
    ∃ L' : PL G P, L'.seq = fun j => if j ∈ J then q j else L.seq j

/-- **A5(iii)** (proved below as `claimA5`): a partial linkage with as many resolved
indices as a minimal one and no larger total length is minimal, of equal total length.
(A5(i),(ii) are immediate from `PL.Minimal`.) -/
def ClaimA5 : Prop :=
  ∀ L L' : PL G P, L.Minimal → L'.used.card = L.used.card → L'.totLen ≤ L.totLen →
    L'.Minimal ∧ L'.totLen = L.totLen

/-- **A6** (no short bypass): for minimal `L` and unresolved `j`, no `s_j`–`t_j` walk of
length `≤ 5` has all its vertices outside `V(L)` except its ends. -/
def ClaimA6 : Prop :=
  ∀ L : PL G P, L.Minimal → ∀ j, L.seq j = [] →
    ∀ w : G.Walk (P.start j) (P.finish j), w.length ≤ 5 →
      (∀ x ∈ w.support, x ∉ L.verts ∨ x = P.start j ∨ x = P.finish j) → False

/-- **A6.1–A6.3**: for minimal `L` and unresolved `j`: `s_j ≁ t_j`; `S_j ∩ T_j = ∅`;
every `v ∉ V(L)` is adjacent to at most one of `s_j, t_j`, i.e. `|N(v) ∩ B_j| ≤ 1`. -/
def ClaimA6cor : Prop :=
  ∀ L : PL G P, L.Minimal → ∀ j, L.seq j = [] →
    ¬ G.Adj (P.start j) (P.finish j) ∧
    Disjoint (L.nbr j true) (L.nbr j false) ∧
    ∀ v ∉ L.verts, (G.neighborFinset v ∩ L.block j).card ≤ 1

/-- **A7** (access walks): every `x ∈ cl L i b` is reached from `term i b` by a walk of
length `≤ 2` all of whose vertices other than `term i b` lie outside `V(L)`. -/
def ClaimA7 : Prop :=
  ∀ (L : PL G P) i b x, x ∈ L.cl i b →
    ∃ w : G.Walk (term P i b) x, w.length ≤ 2 ∧
      ∀ y ∈ w.support, y = term P i b ∨ y ∉ L.verts

/-- **F0, existence**: if `v ∉ V(L)` sees the window at `(j, m)`, the `v`-flip exists. -/
def ClaimF0exists : Prop :=
  ∀ (L : PL G P) v j m, v ∉ L.verts → L.Window v j m → ∃ L' : PL G P, L.IsFlip L' v j m

/-- **F0** (flip basics): a flip of a minimal `L` with `i` unresolved keeps `U`, `tot`;
`V(L') = V(L) - u₂ + v`; `L'` is minimal with `i` unresolved; `u₂ ∉ V(L')` and the
`u₂`-flip of `L'` at the same position is `L`. -/
def ClaimF0 : Prop :=
  ∀ (L L' : PL G P) v j m i u₂, L.Minimal → L.seq i = [] → L.IsFlip L' v j m →
    (L.seq j)[m]? = some u₂ →
    L'.used = L.used ∧ L'.totLen = L.totLen ∧ L'.verts = insert v (L.verts.erase u₂) ∧
    L'.Minimal ∧ L'.seq i = [] ∧ j ≠ i ∧ u₂ ∉ L'.verts ∧ u₂ ∉ terminalFinset P ∧
    L'.IsFlip L u₂ j m

/-- **F-comm** (two flips commute, list level). -/
def ClaimFcomm : Prop :=
  ∀ (L L₁ L₂ : PL G P) v₁ v₂ j₁ j₂ m₁ m₂,
    L.IsFlip L₁ v₁ j₁ m₁ → L₁.IsFlip L₂ v₂ j₂ m₂ →
    (∀ c, m₂ ≤ c + 1 → c ≤ m₂ + 1 → (L₁.seq j₂)[c]? ≠ some v₁) →
    (L.seq j₁)[m₁]? ≠ some v₂ →
    (j₁ = j₂ → m₁ + 2 ≤ m₂ ∨ m₂ + 2 ≤ m₁) ∧
    ∃ L₁' : PL G P, L.IsFlip L₁' v₂ j₂ m₂ ∧ L₁'.IsFlip L₂ v₁ j₁ m₁

/-! ## §4 Claims 4.2–4.5 -/

/-- **Claim 4.2(a)**: two neighbours of `v ∉ V(L)` on a path of a minimal `L` are at
distance `≤ 2` along it. -/
def Claim4_2a : Prop :=
  ∀ L : PL G P, L.Minimal → ∀ v ∉ L.verts, ∀ j a b x y, a < b →
    (L.seq j)[a]? = some x → (L.seq j)[b]? = some y → G.Adj v x → G.Adj v y → b ≤ a + 2

/-- **Claim 4.2(b)**: `v ∉ V(L)` has `≤ 3` neighbours on a path of a minimal `L`; if
exactly 3, they are the window at some internal position `m`. -/
def Claim4_2b : Prop :=
  ∀ L : PL G P, L.Minimal → ∀ v ∉ L.verts, ∀ j,
    (G.neighborFinset v ∩ (L.seq j).toFinset).card ≤ 3 ∧
    ((G.neighborFinset v ∩ (L.seq j).toFinset).card = 3 →
      ∃ m, L.Window v j m ∧
        ∀ x ∈ L.seq j, G.Adj v x →
          ∃ c, m ≤ c + 1 ∧ c ≤ m + 1 ∧ (L.seq j)[c]? = some x)

/-- **Claim 4.2(d)**: `v ∉ V(L)` has at most `3k - 2` neighbours in `V(L)`
(minimal `L` with an unresolved index). -/
def Claim4_2d : Prop :=
  ∀ L : PL G P, L.Minimal → (∃ i, L.seq i = []) → ∀ v ∉ L.verts,
    (G.neighborFinset v ∩ L.verts).card + 2 ≤ 3 * k

/-- **Claim 4.3.0** (per-block inequality, blueprint §4): with
`f_j = |N(s_i) ∩ B_j| + |N(t_i) ∩ B_j|` and `g_j = |N(v) ∩ B_j|`:
`f_i = 0`, `g_i ≤ 1`, and for `j ≠ i`: `f_j + g_j ≤ |B_j| + 5` and `f_j ≤ 8`. -/
def Claim4_3_0 : Prop :=
  ∀ L : PL G P, L.Minimal → ∀ i, L.seq i = [] → ∀ v ∉ L.verts,
    let f := fun j => (G.neighborFinset (P.start i) ∩ L.block j).card +
      (G.neighborFinset (P.finish i) ∩ L.block j).card
    let g := fun j => (G.neighborFinset v ∩ L.block j).card
    f i = 0 ∧ g i ≤ 1 ∧ ∀ j, j ≠ i → f j + g j ≤ (L.block j).card + 5 ∧ f j ≤ 8

/-- **Claim 4.3** (corrected, gap G1): `v ∉ V(L)` has at least six neighbours in
`S_i(L) ∪ T_i(L)` (TW: five). -/
def Claim4_3 : Prop :=
  ∀ L : PL G P, L.Minimal → ∀ i, L.seq i = [] → ∀ v ∉ L.verts,
    6 ≤ (G.neighborFinset v ∩ (L.nbr i true ∪ L.nbr i false)).card

/-- **Claim 4.3a** (gap G2): `|S_i(L)| + |T_i(L)| ≥ 2k + 8`. -/
def Claim4_3a : Prop :=
  ∀ L : PL G P, L.Minimal → ∀ i, L.seq i = [] →
    2 * k + 8 ≤ (L.nbr i true).card + (L.nbr i false).card

/-- **Claim 4.4(a–c)**: `S̄_i, T̄_i` are disjoint, non-adjacent, and partition
`V \ V(L)` (stated for both sides via `b`). -/
def Claim4_4 : Prop :=
  ∀ L : PL G P, L.Minimal → ∀ i, L.seq i = [] → ∀ b,
    Disjoint (L.cl i b) (L.cl i (!b)) ∧
    (∀ x ∈ L.cl i b, ∀ y ∈ L.cl i (!b), ¬ G.Adj x y) ∧
    L.cl i b ∪ L.cl i (!b) = Finset.univ \ L.verts

/-- **Claim 4.4(d)**: for `x ∈ cl L i b`, every neighbour of `x` outside `V(L)` lies in
`cl L i b`, and `x` has at least six neighbours in `nbr L i b`. -/
def Claim4_4d : Prop :=
  ∀ L : PL G P, L.Minimal → ∀ i, L.seq i = [] → ∀ b, ∀ x ∈ L.cl i b,
    (∀ y, G.Adj x y → y ∉ L.verts → y ∈ L.cl i b) ∧
    6 ≤ (G.neighborFinset x ∩ L.nbr i b).card

/-- **Claim 4.5**: a nonempty `S̄_i(L)` (or `T̄_i(L)`) has at least `2k + 3` vertices. -/
def Claim4_5 : Prop :=
  ∀ L : PL G P, L.Minimal → ∀ i, L.seq i = [] → ∀ b,
    (L.cl i b).Nonempty → 2 * k + 3 ≤ (L.cl i b).card

/-! ## §5 Flips and relatedness: Claims 4.6–4.9 -/

/-- **Claim 4.6(a,b)**: for a flip `L → L'` (flip vertex `v`, middle `u₂`) of a minimal
`L` with `i` unresolved, and either side `b`:
`cl L' i b \ {u₂} = cl L i b \ {v}`, and `u₂ ∈ cl L' i b` iff `u₂` has a neighbour in
`cl L i b \ {v}`. -/
def Claim4_6 : Prop :=
  ∀ (L L' : PL G P) v j m i b u₂, L.Minimal → L.seq i = [] → L.IsFlip L' v j m →
    (L.seq j)[m]? = some u₂ →
    (L'.cl i b).erase u₂ = (L.cl i b).erase v ∧
    (u₂ ∈ L'.cl i b ↔ ∃ w ∈ (L.cl i b).erase v, G.Adj u₂ w)

/-- **Corollary 4.6c** (exact update) for a flip with `v ∈ cl L i b`. -/
def Claim4_6c : Prop :=
  ∀ (L L' : PL G P) v j m i b u₂, L.Minimal → L.seq i = [] → L.IsFlip L' v j m →
    (L.seq j)[m]? = some u₂ → v ∈ L.cl i b →
    ((∃ w ∈ (L.cl i b).erase v, G.Adj u₂ w) →
      L'.cl i b = insert u₂ ((L.cl i b).erase v) ∧ L'.cl i (!b) = L.cl i (!b)) ∧
    ((¬ ∃ w ∈ (L.cl i b).erase v, G.Adj u₂ w) →
      L'.cl i b = (L.cl i b).erase v ∧ L'.cl i (!b) = insert u₂ (L.cl i (!b)))

/-- **Lemma F1** (properness is symmetric): if `L → L'` is a proper `v`-flip on side
`b` at `(j, m)` with middle `u₂`, then `L' → L` is a proper `u₂`-flip on side `b` at
`(j, m)`; in particular `Step` is symmetric. -/
def ClaimF1 : Prop :=
  ∀ (L L' : PL G P) i b v j m u₂, L.Minimal → L.seq i = [] →
    ProperFlip i b L L' v j m → (L.seq j)[m]? = some u₂ →
    L'.Minimal ∧ L'.seq i = [] ∧ ProperFlip i b L' L u₂ j m ∧ Step i b u₂ L' L

/-- `i`-relatedness is symmetric (from F1). -/
def ClaimRelSymm : Prop :=
  ∀ (i : Fin k) (L L' : PL G P), Rel i L L' → Rel i L' L

/-- Linkages related to a minimal `L₀` with `i` unresolved are minimal with `i`
unresolved (D7; from F0). -/
def ClaimRelInv : Prop :=
  ∀ (i : Fin k) (L0 L : PL G P), L0.Minimal → L0.seq i = [] → Rel i L0 L →
    L.Minimal ∧ L.seq i = []

/-- **Claim 4.7**: relatedness preserves `|S̄_i|` and `|T̄_i|`; a side-`b` step preserves
`cl · i (!b)` exactly. -/
def Claim4_7 : Prop :=
  (∀ (i : Fin k) (L L' : PL G P), Rel i L L' → ∀ b, (L'.cl i b).card = (L.cl i b).card) ∧
  (∀ (i : Fin k) b v (L L' : PL G P), Step i b v L L' → L'.cl i (!b) = L.cl i (!b))

/-- **Claim 4.8** (Gen(b), corrected, gap G3): a side-`b` step followed by a
side-`!b` step can be reordered. -/
def Claim4_8 : Prop :=
  ∀ (i : Fin k) b v₁ v₂ (L L₁ L₂ : PL G P), Step i b v₁ L L₁ → Step i (!b) v₂ L₁ L₂ →
    ∃ L₁', Step i (!b) v₂ L L₁' ∧ Step i b v₁ L₁' L₂

/-- **Lemma 4.8R** (reordering, gap G4): if `L'` is `i`-related to `L`, then there is `M`
with `L (side-!b steps)* M (side-b steps)* L'`; hence `cl M i b = cl L i b` and
`cl M i (!b) = cl L' i (!b)`. -/
def Claim4_8R : Prop :=
  ∀ (i : Fin k) b (L L' : PL G P), Rel i L L' →
    ∃ M, RelSide i (!b) L M ∧ RelSide i b M L' ∧
      M.cl i b = L.cl i b ∧ M.cl i (!b) = L'.cl i (!b)

/-- **Claim 4.9**: `S̃_i(L₀)` and `T̃_i(L₀)` are disjoint and non-adjacent. -/
def Claim4_9 : Prop :=
  ∀ (L0 : PL G P) i, L0.Minimal → L0.seq i = [] → ∀ b,
    Disjoint (L0.tl i b) (L0.tl i (!b)) ∧
    ∀ x ∈ L0.tl i b, ∀ y ∈ L0.tl i (!b), ¬ G.Adj x y

/-- **Lemma M1** (modulo bookkeeping): a step modulo `W` keeps `W ⊆ τ`, and its reverse
is again a step modulo `W`. -/
def ClaimM1 : Prop :=
  ∀ (i : Fin k) b0 (W : Finset V) (L L' : PL G P), StepMod i b0 W L L' →
    W ⊆ L'.cl i (!b0) ∧ StepMod i b0 W L' L

/-- **Lemma M2**: related modulo `W` implies related; it propagates `W ⊆ τ`; it is
monotone in `W`; it is symmetric. -/
def ClaimM2 : Prop :=
  ∀ (i : Fin k) b0 (W : Finset V) (L L' : PL G P), RelMod i b0 W L L' →
    Rel i L L' ∧ (W ⊆ L.cl i (!b0) → W ⊆ L'.cl i (!b0)) ∧
    (∀ W' ⊆ W, RelMod i b0 W' L L') ∧ RelMod i b0 W L' L

/-! ## §6 Claim 4.10 and the existence of an optimal linkage -/

/-- **Claim 4.10** (with gaps G5–G7 fixed; uses `EgawaKKY`): either some minimal `L`
with unresolved `j` has `S̄_j(L), T̄_j(L)` both nonempty, or for some side `c` the set
`T̃ = tl L₀ i c` has `≥ 2k` vertices and induces a `k`-linked graph. -/
def Claim4_10 : Prop :=
  ∀ (L0 : PL G P) i, L0.Minimal → L0.seq i = [] →
    (∃ (L : PL G P) (j : Fin k), L.Minimal ∧ L.seq j = [] ∧ (L.cl j true).Nonempty ∧
      (L.cl j false).Nonempty) ∨
    (∃ c, 2 * k ≤ (L0.tl i c).card ∧ KLinked (G.induce ((L0.tl i c : Finset V) : Set V)) k)

end Claims

/-! ## Optimal linkages (D9, corrected for gap G8) -/

/-- Data of Lemma O0: a minimal `L₀`, an unresolved index `i` (TW's `1`), the side
`b0` playing TW's `S` (so `σ = cl · i b0`, `τ = cl · i (!b0)`), with
`0 < |σ(L₀)| ≤ |τ(L₀)|` and (O3). "Optimal `L`" in Claims 4.11–4.16 means
`Rel O.i O.L0 L`. -/
structure Opt (G : SimpleGraph V) [DecidableRel G.Adj] {k : ℕ}
    (P : IndexedPairs (Fin k) V) where
  L0 : PL G P
  i : Fin k
  b0 : Bool
  minimal : L0.Minimal
  unres : L0.seq i = []
  pos : 0 < (L0.cl i b0).card
  le : (L0.cl i b0).card ≤ (L0.cl i (!b0)).card
  O3 : ∀ L' : PL G P, L'.Minimal → ∀ i', L'.seq i' = [] →
    min (L'.cl i' true).card (L'.cl i' false).card = 0 ∨
    (L0.cl i b0).card ≤ min (L'.cl i' true).card (L'.cl i' false).card

namespace Opt

variable {G : SimpleGraph V} [DecidableRel G.Adj] {k : ℕ} {P : IndexedPairs (Fin k) V}

/-- `σ(L)` (TW's `S̄₁(L)`). -/
noncomputable abbrev sig (O : Opt G P) (L : PL G P) : Finset V := L.cl O.i O.b0
/-- `τ(L)` (TW's `T̄₁(L)`). -/
noncomputable abbrev tau (O : Opt G P) (L : PL G P) : Finset V := L.cl O.i (!O.b0)
/-- `S̃` (TW's `S̃₁(L₀)`). -/
noncomputable abbrev St (O : Opt G P) : Finset V := O.L0.tl O.i O.b0
/-- `T̃` (TW's `T̃₁(L₀)`). -/
noncomputable abbrev Tt (O : Opt G P) : Finset V := O.L0.tl O.i (!O.b0)
/-- The class `𝓛` of linkages `i`-related to `L₀`. -/
abbrev InClass (O : Opt G P) (L : PL G P) : Prop := PL.Rel O.i O.L0 L
/-- `L`-treacherous with `τ`-neighbour `v`. -/
abbrev Treach (O : Opt G P) (L : PL G P) (u v : V) : Prop := PL.TreachVia O.i O.b0 L u v
/-- `θ(L, v)`. -/
noncomputable abbrev θ (O : Opt G P) (L : PL G P) (v : V) : ℕ := PL.theta O.i O.b0 L v
/-- Related modulo `W`. -/
abbrev RelMod (O : Opt G P) (W : Finset V) (L L' : PL G P) : Prop :=
  PL.RelMod O.i O.b0 W L L'

/-- `R̃` (D12) for given `L₂, v₁, v₂`: the union of `τ(L) \ {v₁, v₂}` over `L` related to
`L₂` modulo `{v₁, v₂}`. -/
noncomputable def Rt (O : Opt G P) (L2 : PL G P) (v1 v2 : V) : Finset V := by
  classical
  exact Finset.univ.filter (fun x => ∃ L, O.RelMod {v1, v2} L2 L ∧ x ∈ O.tau L ∧
    x ≠ v1 ∧ x ≠ v2)

theorem mem_Rt {O : Opt G P} {L2 : PL G P} {v1 v2 x : V} :
    x ∈ O.Rt L2 v1 v2 ↔
      ∃ L, O.RelMod {v1, v2} L2 L ∧ x ∈ O.tau L ∧ x ≠ v1 ∧ x ≠ v2 := by
  classical
  simp [Rt]

end Opt

/-- The first two choices of TW p. 321 (D12): `(L₁, v₁)` maximises `θ` over `L ∈ 𝓛`,
`v ∈ τ(L)`; `(L₂, v₂)` maximises `θ` over `L` related to `L₁` modulo `{v₁}`,
`v ∈ τ(L) \ {v₁}`. -/
structure Choice12 {G : SimpleGraph V} [DecidableRel G.Adj] {k : ℕ}
    {P : IndexedPairs (Fin k) V} (O : Opt G P) where
  L1 : PL G P
  v1 : V
  L2 : PL G P
  v2 : V
  rel1 : O.InClass L1
  mem1 : v1 ∈ O.tau L1
  max1 : ∀ L v, O.InClass L → v ∈ O.tau L → O.θ L v ≤ O.θ L1 v1
  rel2 : O.RelMod {v1} L1 L2
  mem2 : v2 ∈ O.tau L2
  ne12 : v2 ≠ v1
  max2 : ∀ L v, O.RelMod {v1} L1 L → v ∈ O.tau L → v ≠ v1 → O.θ L v ≤ O.θ L2 v2

namespace Choice12

variable {G : SimpleGraph V} [DecidableRel G.Adj] {k : ℕ} {P : IndexedPairs (Fin k) V}
  {O : Opt G P}

/-- `R̃` for these choices. -/
noncomputable abbrev Rt (C : Choice12 O) : Finset V := O.Rt C.L2 C.v1 C.v2

end Choice12

/-- All choices of TW p. 321 (D12): additionally `L₃` related to `L₂` modulo
`{v₁, v₂}` with `v₃ ∈ τ(L₃) \ {v₁, v₂}` of minimum degree in `G[R̃]`. -/
structure Choice {G : SimpleGraph V} [DecidableRel G.Adj] {k : ℕ}
    {P : IndexedPairs (Fin k) V} (O : Opt G P) extends Choice12 O where
  L3 : PL G P
  v3 : V
  rel3 : O.RelMod {v1, v2} L2 L3
  mem3 : v3 ∈ O.tau L3
  ne31 : v3 ≠ v1
  ne32 : v3 ≠ v2
  min3 : ∀ x ∈ toChoice12.Rt, degIn G toChoice12.Rt v3 ≤ degIn G toChoice12.Rt x

namespace Choice

variable {G : SimpleGraph V} [DecidableRel G.Adj] {k : ℕ} {P : IndexedPairs (Fin k) V}
  {O : Opt G P}

/-- `R̃`. -/
noncomputable abbrev Rt (C : Choice O) : Finset V := C.toChoice12.Rt

/-- `L_a` for `a = 0, 1, 2` (TW's `L₁, L₂, L₃`). -/
def Lof (C : Choice O) : Fin 3 → PL G P := ![C.L1, C.L2, C.L3]

/-- `v_a` for `a = 0, 1, 2` (TW's `v₁, v₂, v₃`). -/
def vof (C : Choice O) : Fin 3 → V := ![C.v1, C.v2, C.v3]

/-- `Z_a`: the `L_a`-treacherous neighbours of `v_a` not in `R̃`. -/
noncomputable def Z (C : Choice O) (a : Fin 3) : Finset V := by
  classical
  exact Finset.univ.filter (fun u => O.Treach (C.Lof a) u (C.vof a) ∧ u ∉ C.Rt)

/-- `ξ_a = |Z_a|`. -/
noncomputable def ξ (C : Choice O) (a : Fin 3) : ℕ := (C.Z a).card

end Choice

section OptClaims

variable {G : SimpleGraph V} [DecidableRel G.Adj] {k : ℕ} {P : IndexedPairs (Fin k) V}

/-- **Lemma O0** (TW p. 320; uses Claim 4.10, A1, A2): either some induced subgraph on
`≥ 2k` vertices is `k`-linked, or an `Opt` exists. -/
def ClaimO0 (G : SimpleGraph V) [DecidableRel G.Adj] (P : IndexedPairs (Fin k) V) : Prop :=
  (∃ T : Finset V, 2 * k ≤ T.card ∧ KLinked (G.induce (T : Set V)) k) ∨ Nonempty (Opt G P)

/-- **D9 class facts** (gap G8; from `ClaimRelInv`, 4.5, 4.7): every `L ∈ 𝓛` is minimal
with `i` unresolved, `|σ(L)| = |σ(L₀)|`, `|τ(L)| = |τ(L₀)|`, and `2k + 3 ≤ |σ(L₀)|`. -/
def ClaimD9 (O : Opt G P) : Prop :=
  (2 * k + 3 ≤ (O.sig O.L0).card) ∧
  ∀ L, O.InClass L → L.Minimal ∧ L.seq O.i = [] ∧
    (O.sig L).card = (O.sig O.L0).card ∧ (O.tau L).card = (O.tau O.L0).card

/-! ## §7 Claims 4.11, 4.12 -/

/-- **Claim 4.11**: for `L ∈ 𝓛` and `v ∈ σ(L)`, every `v`-flip of `L` is proper. -/
def Claim4_11 (O : Opt G P) : Prop :=
  ∀ L, O.InClass L → ∀ v ∈ O.sig L, ∀ (L' : PL G P) j m, L.IsFlip L' v j m →
    PL.ProperFlip O.i O.b0 L L' v j m

/-- **Claim 4.12** (uses `EgawaKKY`): `|S̃| ≥ 4k`, or `|S̃| ≥ 3k + 2` and `G[S̃]` is
`k`-linked. -/
def Claim4_12 (O : Opt G P) : Prop :=
  4 * k ≤ O.St.card ∨
    (3 * k + 2 ≤ O.St.card ∧ KLinked (G.induce ((O.St : Finset V) : Set V)) k)

/-! ## §8 Treacherous vertices and `R̃`: Claims 4.13–4.20 -/

/-- **Remark T0**: for `L ∈ 𝓛`, `v ∈ τ(L)` and a `v`-flip at `(j, m)` with middle `u`,
the flip is not proper iff `u` is `L`-treacherous with `τ`-neighbour `v`. -/
def ClaimT0 (O : Opt G P) : Prop :=
  ∀ L, O.InClass L → ∀ v ∈ O.tau L, ∀ (L' : PL G P) j m u, L.IsFlip L' v j m →
    (L.seq j)[m]? = some u →
    ((¬ ∃ w ∈ (O.tau L).erase v, G.Adj u w) ↔ O.Treach L u v)

open scoped Classical in
/-- **Remark T1**: for `L ∈ 𝓛`, two treacherous vertices are never consecutive on a path,
and there are at most `2(k - 1)` treacherous vertices in total. -/
def ClaimT1 (O : Opt G P) : Prop :=
  ∀ L, O.InClass L →
    (∀ j m u u' v v', (L.seq j)[m]? = some u → (L.seq j)[m + 1]? = some u' →
      O.Treach L u v → O.Treach L u' v' → False) ∧
    (Finset.univ.filter (fun u => ∃ v, O.Treach L u v)).card ≤ 2 * (k - 1)

/-- **Claim 4.15** (strengthened, gap G10): for `L ∈ 𝓛`, `u = p_j[m]` treacherous with
`τ`-neighbour `v`, and a `w`-flip of `L` at `(j', m')` with `w ∉ V(L)`, `w ≠ v`:
`(j', m') ∉ {(j, m-1), (j, m), (j, m+1)}` (so `u` is not in its base and positions
`m-1, m, m+1` of `p_j` are unchanged). -/
def Claim4_15 (O : Opt G P) : Prop :=
  ∀ L, O.InClass L → ∀ v u j m, (L.seq j)[m]? = some u → O.Treach L u v →
    ∀ w, w ∉ L.verts → w ≠ v → ∀ (L' : PL G P) j' m', L.IsFlip L' w j' m' →
      ¬ (j' = j ∧ m ≤ m' + 1 ∧ m' ≤ m + 1)

/-- **Claim 4.16**: for `L ∈ 𝓛`, `u` treacherous with `τ`-neighbour `v`, and `L'`
related to `L` modulo `{v}`: `v ∈ τ(L')` and `u` is `L'`-treacherous with
`τ`-neighbour `v`. -/
def Claim4_16 (O : Opt G P) : Prop :=
  ∀ L, O.InClass L → ∀ v ∈ O.tau L, ∀ u, O.Treach L u v →
    ∀ L', O.RelMod {v} L L' → v ∈ O.tau L' ∧ O.Treach L' u v

/-- Existence of the first two choices (D12; maxima of bounded nonempty sets). -/
def ClaimChoice12 (O : Opt G P) : Prop := Nonempty (Choice12 O)

open scoped Classical in
/-- **Claim 4.13**: for `L` related to `L₂` modulo `{v₁, v₂}` and `v ∈ R̃ \ V(L)`, with
`ξ` the number of `L`-treacherous neighbours of `v` outside `R̃`:
`deg_{R̃}(v) ≥ 3k - ξ - 1`. -/
def Claim4_13 {O : Opt G P} (C : Choice12 O) : Prop :=
  ∀ L, O.RelMod {C.v1, C.v2} C.L2 L → ∀ v ∈ C.Rt, v ∉ L.verts →
    3 * k ≤ degIn G C.Rt v +
      (Finset.univ.filter (fun u => O.Treach L u v ∧ u ∉ C.Rt)).card + 1

/-- **D12 derived facts, first part** (blueprint §8, after Lemma M2; from M2, 4.9 is not
needed): `L₁, L₂ ∈ 𝓛`, `v₁ ∈ τ(L₂)`; every `L` related to `L₂` modulo `{v₁, v₂}` is in
`𝓛` with `v₁, v₂ ∈ τ(L)`; `R̃ ⊆ T̃`, `v₁, v₂ ∈ T̃ \ R̃`. -/
def ClaimD12a {O : Opt G P} (C : Choice12 O) : Prop :=
  O.InClass C.L1 ∧ O.InClass C.L2 ∧ C.v1 ∈ O.tau C.L2 ∧
  (∀ L, O.RelMod {C.v1, C.v2} C.L2 L → O.InClass L ∧ C.v1 ∈ O.tau L ∧ C.v2 ∈ O.tau L) ∧
  C.Rt ⊆ O.Tt ∧ C.v1 ∈ O.Tt ∧ C.v2 ∈ O.Tt ∧ C.v1 ∉ C.Rt ∧ C.v2 ∉ C.Rt

/-- **Claim 4.14** (gap G9 fixed): `|R̃| ≥ 3k`. -/
def Claim4_14 {O : Opt G P} (C : Choice12 O) : Prop := 3 * k ≤ C.Rt.card

/-- Existence of all choices (D12; uses 4.14 for `R̃ ≠ ∅`). -/
def ClaimChoice (O : Opt G P) : Prop := Nonempty (Choice O)

/-- **D12 derived facts, second part** (from M2): `L₃ ∈ 𝓛`, `v₃ ∈ R̃`, `L₃` is related to
`L₁` modulo `{v₁}` and to `L₂` modulo `{v₂}`, and `v₃ ∈ τ(L₃)`. -/
def ClaimD12b {O : Opt G P} (C : Choice O) : Prop :=
  O.InClass C.L3 ∧ C.v3 ∈ C.Rt ∧ O.RelMod {C.v1} C.L1 C.L3 ∧ O.RelMod {C.v2} C.L2 C.L3

/-- **Claim 4.17** (gap G12): an `L_a`-treacherous neighbour `u` of `v_a` is not adjacent
to `v_c` for `c > a`, and `u ∉ S̃`. -/
def Claim4_17 {O : Opt G P} (C : Choice O) : Prop :=
  ∀ a : Fin 3, ∀ u, O.Treach (C.Lof a) u (C.vof a) →
    (∀ c : Fin 3, a < c → ¬ G.Adj u (C.vof c)) ∧ u ∉ O.St

/-- **Claim 4.18**: for `a ∈ {1, 2}` (indices `0, 1`), no `L_a`-treacherous neighbour of
`v_a` lies in `R̃`. -/
def Claim4_18 {O : Opt G P} (C : Choice O) : Prop :=
  ∀ a : Fin 3, a.val < 2 → ∀ u, O.Treach (C.Lof a) u (C.vof a) → u ∉ C.Rt

/-- **Claim 4.19**: `ξ₁ ≥ ξ₂ ≥ ξ₃`. -/
def Claim4_19 {O : Opt G P} (C : Choice O) : Prop :=
  C.ξ 1 ≤ C.ξ 0 ∧ C.ξ 2 ≤ C.ξ 1

/-- **Claim 4.20** (uses `EgawaKKY`): if `|R̃| < 4k` then `|R̃| + 3ξ₃ ≥ 4k + 3` or
`G[R̃]` is `k`-linked. -/
def Claim4_20 {O : Opt G P} (C : Choice O) : Prop :=
  C.Rt.card < 4 * k →
    4 * k + 3 ≤ C.Rt.card + 3 * C.ξ 2 ∨ KLinked (G.induce ((C.Rt : Finset V) : Set V)) k

/-- **Final count** (§9; from 4.9, 4.12, 4.17, 4.19, 4.20 and `Setting`): some induced
subgraph on `≥ 2k` vertices is `k`-linked. -/
def ClaimFinal {O : Opt G P} (_C : Choice O) : Prop :=
  ∃ T : Finset V, 2 * k ≤ T.card ∧ KLinked (G.induce (T : Set V)) k

end OptClaims

/-! ## Proved structural lemmas -/

section Proved

variable {G : SimpleGraph V} [DecidableRel G.Adj] {k : ℕ} {P : IndexedPairs (Fin k) V}

theorem PL.used_card_le (L : PL G P) : L.used.card ≤ k := by
  unfold PL.used
  exact (Finset.card_filter_le _ _).trans (by simp)

/-- **A1**: a minimal partial linkage exists. -/
theorem claimA1 : ClaimA1 G P := by
  classical
  -- maximal number of resolved indices
  have hex : ∃ n, ∃ L : PL G P, L.used.card = n := ⟨_, PL.empty G P, rfl⟩
  let N := Nat.findGreatest (fun n => ∃ L : PL G P, L.used.card = n) k
  have hN : ∃ L : PL G P, L.used.card = N := by
    obtain ⟨L, hL⟩ : ∃ L : PL G P, L.used.card = (PL.empty G P).used.card := ⟨_, rfl⟩
    refine Nat.findGreatest_spec (P := fun n => ∃ L : PL G P, L.used.card = n)
      (m := (PL.empty G P).used.card) (PL.used_card_le _) ⟨_, rfl⟩
  have hNmax : ∀ L : PL G P, L.used.card ≤ N := fun L =>
    Nat.le_findGreatest (PL.used_card_le L) ⟨L, rfl⟩
  -- minimal total length among those
  have htex : ∃ t, ∃ L : PL G P, L.used.card = N ∧ L.totLen = t := by
    obtain ⟨L, hL⟩ := hN
    exact ⟨_, L, hL, rfl⟩
  obtain ⟨L, hLN, hLt⟩ := Nat.find_spec htex
  refine ⟨L, fun L' => ⟨hLN ▸ hNmax L', fun h => ?_⟩⟩
  rw [hLt]
  exact Nat.find_min' htex ⟨L', h.trans hLN, rfl⟩

/-- **A5(iii)**. -/
theorem claimA5 : ClaimA5 G P := by
  intro L L' hL hU ht
  have hle : L.totLen ≤ L'.totLen := (hL L').2 hU
  refine ⟨fun L'' => ?_, le_antisymm ht hle⟩
  obtain ⟨h1, h2⟩ := hL L''
  refine ⟨hU ▸ h1, fun h => ?_⟩
  have := h2 (h.trans hU)
  omega

/-- A5(i),(ii) in usable form. -/
theorem PL.Minimal.used_card_le {L : PL G P} (hL : L.Minimal) (L' : PL G P) :
    L'.used.card ≤ L.used.card := (hL L').1

theorem PL.Minimal.totLen_le {L : PL G P} (hL : L.Minimal) {L' : PL G P}
    (h : L'.used.card = L.used.card) : L.totLen ≤ L'.totLen := (hL L').2 h

/-- A resolved list as a path of `G` (bridge to Norin–Steiner's `IndexedLinkage`). -/
def PL.toPath (L : PL G P) (j : Fin k) (hne : L.seq j ≠ []) :
    G.Path (P.start j) (P.finish j) :=
  ⟨(SimpleGraph.Walk.ofSupport _ hne (L.ok j).chain).copy
      (Option.some_inj.mp (((L.ok j).head hne).symm.trans (List.head?_eq_some_head hne)).symm)
      (Option.some_inj.mp (((L.ok j).last hne).symm.trans
        (List.getLast?_eq_some_getLast hne)).symm),
    by
      rw [SimpleGraph.Walk.isPath_def, SimpleGraph.Walk.support_copy,
        SimpleGraph.Walk.support_ofSupport]
      exact (L.ok j).nodup⟩

@[simp] theorem PL.support_toPath (L : PL G P) (j : Fin k) (hne : L.seq j ≠ []) :
    (L.toPath j hne).val.support = L.seq j := by
  simp [PL.toPath]

/-- **A2**: if `P` has no linkage, every partial linkage has an unresolved index. -/
theorem claimA2 : ClaimA2 G P := by
  intro hnot L
  by_contra hall
  push Not at hall
  apply hnot
  refine ⟨⟨fun j => L.toPath j (hall j), ?_⟩⟩
  intro i j hij
  rw [Set.disjoint_left]
  intro x hxi hxj
  have hxi' : x ∈ (L.toPath i (hall i)).val.support := hxi
  have hxj' : x ∈ (L.toPath j (hall j)).val.support := hxj
  rw [PL.support_toPath] at hxi' hxj'
  exact L.disj i j hij x hxi' hxj'

end Proved

/-- **R0** (abstract reordering; blueprint §3): if `A ; B ⊆ B ; A` then
`(A ∪ B)* ⊆ B* ; A*`. -/
theorem claimR0 {α : Type*} (A B : α → α → Prop)
    (hcomm : ∀ x y z, A x y → B y z → ∃ w, B x w ∧ A w z) :
    ∀ x y, Relation.ReflTransGen (fun a b => A a b ∨ B a b) x y →
      ∃ w, Relation.ReflTransGen B x w ∧ Relation.ReflTransGen A w y := by
  -- (i) A ; B* ⊆ B* ; A
  have h1 : ∀ x y z, A x y → Relation.ReflTransGen B y z →
      ∃ w, Relation.ReflTransGen B x w ∧ A w z := by
    intro x y z hxy hyz
    induction hyz with
    | refl => exact ⟨x, Relation.ReflTransGen.refl, hxy⟩
    | tail _ hbc ih =>
      obtain ⟨w, hxw, hwb⟩ := ih
      obtain ⟨w', hww', hw'c⟩ := hcomm _ _ _ hwb hbc
      exact ⟨w', hxw.tail hww', hw'c⟩
  -- (ii) A* ; B* ⊆ B* ; A*
  have h2 : ∀ x y z, Relation.ReflTransGen A x y → Relation.ReflTransGen B y z →
      ∃ w, Relation.ReflTransGen B x w ∧ Relation.ReflTransGen A w z := by
    intro x y z hxy hyz
    induction hxy using Relation.ReflTransGen.head_induction_on generalizing z with
    | refl => exact ⟨z, hyz, Relation.ReflTransGen.refl⟩
    | head hab _ ih =>
      obtain ⟨w, hcw, hwz⟩ := ih z hyz
      obtain ⟨w', haw', hw'w⟩ := h1 _ _ _ hab hcw
      exact ⟨w', haw', Relation.ReflTransGen.head hw'w hwz⟩
  -- (iii)
  intro x y hxy
  induction hxy with
  | refl => exact ⟨x, Relation.ReflTransGen.refl, Relation.ReflTransGen.refl⟩
  | tail _ hbc ih =>
    obtain ⟨w, hxw, hwb⟩ := ih
    rcases hbc with hA | hB
    · exact ⟨w, hxw, hwb.tail hA⟩
    · obtain ⟨w', hww', hw'c⟩ := h2 _ _ _ hwb (Relation.ReflTransGen.single hB)
      exact ⟨w', hxw.trans hww', hw'c⟩

/-! ## Trivial cases, induced degrees, and top-level reductions -/

section TopLevel

/-- `KLinked _ 0` holds trivially. -/
theorem kLinked_zero {W : Type*} [Fintype W] [DecidableEq W] (H : SimpleGraph W) :
    KLinked H 0 := by
  intro P _ _
  exact ⟨⟨fun i => i.elim0, fun i => i.elim0⟩⟩

/-- A preconnected graph is `1`-linked. -/
theorem kLinked_one_of_preconnected {W : Type*} [Fintype W] [DecidableEq W]
    (H : SimpleGraph W) (h : H.Preconnected) : KLinked H 1 := by
  intro P _ _
  refine ⟨⟨fun i => (h (P.start i) (P.finish i)).some.toPath, ?_⟩⟩
  intro i j hij
  exact absurd (Subsingleton.elim i j) hij

/-- **Case `k = 1`** (gap G13): a graph of minimum degree `≥ 5` on a nonempty vertex set
has a `1`-linked induced subgraph on `≥ 2` vertices (a connected component). -/
theorem exists_kLinked_one {V : Type u} [Fintype V] [Nonempty V] [DecidableEq V]
    (G : SimpleGraph V) [DecidableRel G.Adj] (hdeg : ∀ x, 5 ≤ G.degree x) :
    ∃ T : Finset V, 2 ≤ T.card ∧ KLinked (G.induce (T : Set V)) 1 := by
  classical
  obtain ⟨x⟩ := ‹Nonempty V›
  let C := G.connectedComponentMk x
  let T : Finset V := Finset.univ.filter (fun y => y ∈ C.supp)
  have hT : (T : Set V) = C.supp := by
    ext y
    simp [T]
  refine ⟨T, ?_, ?_⟩
  · have hpos : 0 < G.degree x := by have := hdeg x; omega
    obtain ⟨y, hy⟩ := (G.degree_pos_iff_exists_adj x).mp hpos
    have hxT : x ∈ T := by simp [T, C]
    have hyT : y ∈ T := by
      simp only [T, Finset.mem_filter, Finset.mem_univ, true_and,
        SimpleGraph.ConnectedComponent.mem_supp_iff, C]
      exact (SimpleGraph.ConnectedComponent.eq.mpr hy.reachable).symm
    exact Finset.one_lt_card.mpr ⟨x, hxT, y, hyT, hy.ne⟩
  · apply kLinked_one_of_preconnected
    have hconn : (G.induce C.supp).Connected :=
      (SimpleGraph.ConnectedComponent.maximal_connected_induce_supp C).prop
    rw [hT]
    exact hconn.preconnected

/-- Degree in an induced subgraph is `degIn`. -/
theorem degree_induce_eq_degIn {V : Type u} [Fintype V] [DecidableEq V]
    (G : SimpleGraph V) [DecidableRel G.Adj] (A : Finset V)
    [DecidableRel (G.induce (A : Set V)).Adj] (v : (A : Set V)) :
    (G.induce (A : Set V)).degree v = degIn G A v := by
  classical
  unfold degIn
  rw [← SimpleGraph.card_neighborFinset_eq_degree,
    ← Finset.card_map (Function.Embedding.subtype _)]
  congr 1
  ext y
  simp only [Finset.mem_map, SimpleGraph.mem_neighborFinset, Function.Embedding.coe_subtype,
    Finset.mem_inter]
  constructor
  · rintro ⟨w, hw, rfl⟩
    exact ⟨by simpa using hw, w.2⟩
  · rintro ⟨hy, hyA⟩
    exact ⟨⟨y, hyA⟩, by simpa using hy, rfl⟩

/-- `EgawaKKY` applied to an induced subgraph `G[A]`, with degrees measured by `degIn`.
This is the form used in Claims 4.10, 4.12 and 4.20. -/
theorem kLinked_induce_of_egawaKKY (h41 : EgawaKKY.{u}) {V : Type u} [Fintype V]
    [DecidableEq V] (G : SimpleGraph V) [DecidableRel G.Adj] (A : Finset V) (k δ : ℕ)
    (hk : 2 ≤ k) (hA : 3 * k ≤ A.card) (hδ : ∀ v ∈ A, δ ≤ degIn G A v)
    (h4 : 4 * k ≤ A.card → A.card + 2 * k ≤ 2 * δ + 3)
    (h5 : A.card < 4 * k → A.card + 5 * k ≤ 3 * δ + 5) :
    KLinked (G.induce (A : Set V)) k := by
  classical
  have hcard : Fintype.card (A : Set V) = A.card := by simp
  refine h41 (A : Set V) (G.induce (A : Set V)) k δ hk (hcard ▸ hA) ?_ (hcard ▸ h4)
    (hcard ▸ h5)
  intro x
  rw [degree_induce_eq_degIn]
  exact hδ x x.2

/-- `Theorem16Strong` implies `Theorem16`. -/
theorem theorem16_of_strong (h : Theorem16Strong.{u}) : Theorem16.{u} := by
  intro V _ _ _ G _ k hdeg hord
  obtain ⟨T, h2k, hT10, hlink⟩ := h G k hdeg hord
  refine ⟨T, ?_, hT10, hlink⟩
  have hk : 1 ≤ k := by
    have := Fintype.card_pos (α := V)
    omega
  exact Finset.card_pos.mp (by omega)

/-- `Theorem16Strong` follows from the core statement `MainCore` (the case `k ≥ 2`,
`G` not `k`-linked): `k = 0` is vacuous, `k = 1` is `exists_kLinked_one`, and a
`k`-linked `G` gives `T = V`. -/
theorem theorem16Strong_of_core (h : MainCore.{u}) : Theorem16Strong.{u} := by
  intro V _ _ _ G _ k hdeg hord
  classical
  obtain ⟨x⟩ := ‹Nonempty V›
  have hcardV : 5 * k + 1 ≤ Fintype.card V := by
    have := G.degree_lt_card_verts x
    have := hdeg x
    omega
  rcases Nat.lt_or_ge k 2 with hk | hk
  · interval_cases k
    · omega
    · obtain ⟨T, hT2, hlink⟩ := exists_kLinked_one G (by simpa using hdeg)
      exact ⟨T, by simpa using hT2, (Finset.card_le_univ T).trans hord, hlink⟩
  · by_cases hG : KLinked G k
    · refine ⟨Finset.univ, ?_, ?_, ?_⟩
      · rw [Finset.card_univ]; omega
      · simpa using hord
      · have hset : ((Finset.univ : Finset V) : Set V) = Set.univ := by
          ext y
          simp
        rw [hset]
        exact kLinked_of_iso (G.induceUnivIso).symm k hG
    · unfold KLinked at hG
      push Not at hG
      obtain ⟨P, hP, hne, hfailed⟩ := hG
      have hnotL : ¬ Nonempty (IndexedLinkage G P) := by
        rintro ⟨L⟩
        exact hfailed.false L
      obtain ⟨T, hT, hlink⟩ := h G P ⟨hk, hP, hne, hnotL, hdeg, hord⟩
      exact ⟨T, hT, (Finset.card_le_univ T).trans hord, hlink⟩

/-- **Top-level assembly** (Group A): `MainCore` follows from Lemma O0, the existence of
the choices, and the final count. -/
theorem mainCore_of_claims
    (hO0 : ∀ {V : Type u} [Fintype V] [DecidableEq V] (G : SimpleGraph V) [DecidableRel G.Adj]
      {k : ℕ} (P : IndexedPairs (Fin k) V), Setting G P → ClaimO0 G P)
    (hChoice : ∀ {V : Type u} [Fintype V] [DecidableEq V] (G : SimpleGraph V)
      [DecidableRel G.Adj] {k : ℕ} (P : IndexedPairs (Fin k) V), Setting G P →
      ∀ O : Opt G P, ClaimChoice O)
    (hFinal : ∀ {V : Type u} [Fintype V] [DecidableEq V] (G : SimpleGraph V)
      [DecidableRel G.Adj] {k : ℕ} (P : IndexedPairs (Fin k) V), Setting G P →
      ∀ (O : Opt G P) (C : Choice O), ClaimFinal C) :
    MainCore.{u} := by
  intro V _ _ G _ k P hS
  rcases hO0 G P hS with hT | hO
  · exact hT
  · obtain ⟨O⟩ := hO
    obtain ⟨C⟩ := hChoice G P hS O
    exact hFinal G P hS O C

end TopLevel

end TW16
end HadwigerConstant


==> anc/lean/HadwigerConstant/TW16Flip.lean <==
import HadwigerConstant.TW16Defs

/-!
# Thomas–Wollan Theorem 1.6, task T3: the flip calculus (Claims 4.6–4.9, F1, M1, M2)

Blueprint `HadwigerConstant/TW16_blueprint.md`, §5 and §8 (M1, M2).

Each theorem takes `S : Setting G P` (for uniformity; mostly unused) and, as explicit
hypotheses, the claim Props it uses.  Hypotheses actually used:

* `claim4_6   : ClaimF0, Claim4_4d`
* `claim4_6c  : Claim4_6, Claim4_4, ClaimF0`
* `claimF1    : ClaimF0, Claim4_6c, Claim4_4d`
* `claimRelSymm : ClaimF1`
* `claimRelInv  : ClaimF0`
* `claim4_7   : ClaimF0, Claim4_6c`
* `claim4_8   : Claim4_4, Claim4_6c, ClaimF0, ClaimFcomm`
* `claim4_8R  : Claim4_8, Claim4_7` (and the proved `claimR0`)
* `claim4_9   : Claim4_8R, ClaimRelSymm, Claim4_4, ClaimRelInv`
* `claimM1    : ClaimF0, Claim4_6c, ClaimF1`
* `claimM2    : ClaimM1`

(Claim 4.3 and `ClaimF0exists` are not needed: Claim 4.4(d) already supplies the
neighbour counts.)  `flip_claims_of_base` bundles all eleven claims
from `ClaimF0, ClaimFcomm, Claim4_4, Claim4_4d`.  No Prop problems were found.
-/

namespace HadwigerConstant
namespace TW16

open HadwigerLean HadwigerLean.Linkedness PL

set_option linter.unusedSectionVars false
set_option linter.unusedVariables false

universe u

variable {V : Type u} [Fintype V] [DecidableEq V] {G : SimpleGraph V} [DecidableRel G.Adj]
  {k : ℕ} {P : IndexedPairs (Fin k) V}

/-! ## Helper lemmas -/

theorem flip_mid_exists {L L' : PL G P} {v : V} {j : Fin k} {m : ℕ} (h : L.IsFlip L' v j m) :
    ∃ u₂, (L.seq j)[m]? = some u₂ := by
  have hm : m < (L.seq j).length := by have := h.window.2.1; omega
  exact ⟨_, List.getElem?_eq_getElem hm⟩

theorem flip_mem_verts_of_get {L : PL G P} {j : Fin k} {m : ℕ} {x : V}
    (h : (L.seq j)[m]? = some x) : x ∈ L.verts :=
  mem_verts.mpr (Or.inr ⟨j, List.mem_of_getElem? h⟩)

theorem flip_get_new {L L' : PL G P} {v : V} {j : Fin k} {m : ℕ} (h : L.IsFlip L' v j m) :
    (L'.seq j)[m]? = some v := by
  have hm : m < (L.seq j).length := by have := h.window.2.1; omega
  rw [h.seq_eq, Function.update_self, List.getElem?_set_self hm]

theorem flip_get_other {L L' : PL G P} {v : V} {j : Fin k} {m : ℕ} (h : L.IsFlip L' v j m)
    {j' : Fin k} {m' : ℕ} (hne : j' ≠ j ∨ m' ≠ m) : (L'.seq j')[m']? = (L.seq j')[m']? := by
  rw [h.seq_eq]
  by_cases hj : j' = j
  · subst hj
    rcases hne with h1 | h1
    · exact absurd rfl h1
    · rw [Function.update_self, List.getElem?_set_ne (Ne.symm h1)]
  · rw [Function.update_of_ne hj]

theorem flip_bool_cases (b b' : Bool) : b = b' ∨ b = !b' := by
  cases b <;> cases b' <;> simp

/-- Forward inclusion of Claim 4.6(a): a vertex of `cl L i b` other than the flip vertex
stays in `cl L' i b`. -/
theorem flip_cl_fwd (h44d : Claim4_4d G P) {L L' : PL G P} {v u₂ : V} {i : Fin k} {b : Bool}
    (hL : L.Minimal) (hi : L.seq i = []) (hV : L'.verts = insert v (L.verts.erase u₂))
    {x : V} (hx : x ∈ L.cl i b) (hxv : x ≠ v) : x ∈ L'.cl i b := by
  have hxL : x ∉ L.verts := not_mem_verts_of_mem_cl hx
  have hnotin : ∀ y, y ∉ L.verts → y ≠ v → y ∉ L'.verts := by
    intro y hy hyv
    rw [hV, Finset.mem_insert, Finset.mem_erase]
    rintro (h | ⟨-, h⟩)
    · exact hyv h
    · exact hy h
  obtain ⟨-, h6⟩ := h44d L hL i hi b x hx
  obtain ⟨y, hy, hyv⟩ :=
    Finset.exists_mem_ne (by omega : 1 < (G.neighborFinset x ∩ L.nbr i b).card) v
  rw [Finset.mem_inter, SimpleGraph.mem_neighborFinset] at hy
  obtain ⟨hxy, hyn⟩ := hy
  rw [mem_nbr] at hyn
  exact mem_cl.mpr ⟨hnotin x hxL hxv, Or.inr ⟨y, mem_nbr.mpr ⟨hyn.1, hnotin y hyn.2 hyv⟩, hxy⟩⟩

/-- A vertex with a neighbour in `nbr L i b`: pick such a neighbour (from Claim 4.4(d)). -/
theorem flip_exists_nbr (h44d : Claim4_4d G P) {L : PL G P} {i : Fin k} {b : Bool}
    (hL : L.Minimal) (hi : L.seq i = []) {x : V} (hx : x ∈ L.cl i b) :
    ∃ w ∈ L.nbr i b, G.Adj x w := by
  obtain ⟨-, h6⟩ := h44d L hL i hi b x hx
  obtain ⟨w, hw⟩ := Finset.card_pos.mp (by omega : 0 < (G.neighborFinset x ∩ L.nbr i b).card)
  rw [Finset.mem_inter, SimpleGraph.mem_neighborFinset] at hw
  exact ⟨w, hw.2, hw.1⟩

/-! ## Claim 4.6 -/

theorem claim4_6 (S : Setting G P) (hF0 : ClaimF0 G P) (h44d : Claim4_4d G P) :
    Claim4_6 G P := by
  intro L L' v j m i b u₂ hL hi hf hu
  obtain ⟨-, -, hV, hL', hi', -, hu₂L', -, hf'⟩ := hF0 L L' v j m i u₂ hL hi hf hu
  have hv' := flip_get_new hf
  obtain ⟨-, -, hV', -, -, -, -, -, -⟩ := hF0 L' L u₂ j m i v hL' hi' hf' hv'
  have hu₂L : u₂ ∈ L.verts := flip_mem_verts_of_get hu
  have hvL' : v ∈ L'.verts := flip_mem_verts_of_get hv'
  have ha : (L'.cl i b).erase u₂ = (L.cl i b).erase v := by
    ext x
    simp only [Finset.mem_erase]
    constructor
    · rintro ⟨hxu, hx⟩
      exact ⟨fun hxv => not_mem_verts_of_mem_cl hx (hxv ▸ hvL'),
        flip_cl_fwd h44d hL' hi' hV' hx hxu⟩
    · rintro ⟨hxv, hx⟩
      exact ⟨fun hxu => not_mem_verts_of_mem_cl hx (hxu ▸ hu₂L),
        flip_cl_fwd h44d hL hi hV hx hxv⟩
  refine ⟨ha, ?_⟩
  constructor
  · intro hu2
    obtain ⟨w, hw, hadj⟩ := flip_exists_nbr h44d hL' hi' hu2
    refine ⟨w, ?_, hadj⟩
    rw [← ha]
    exact Finset.mem_erase.mpr ⟨(G.ne_of_adj hadj).symm, nbr_subset_cl _ _ _ hw⟩
  · rintro ⟨w, hw, hadj⟩
    rw [← ha] at hw
    obtain ⟨-, hw⟩ := Finset.mem_erase.mp hw
    exact (h44d L' hL' i hi' b w hw).1 u₂ hadj.symm hu₂L'

/-! ## Corollary 4.6c -/

theorem claim4_6c (S : Setting G P) (h46 : Claim4_6 G P) (h44 : Claim4_4 G P)
    (hF0 : ClaimF0 G P) : Claim4_6c G P := by
  intro L L' v j m i b u₂ hL hi hf hu hv
  obtain ⟨-, -, -, hL', hi', -, hu₂L', -, -⟩ := hF0 L L' v j m i u₂ hL hi hf hu
  obtain ⟨haB, hbB⟩ := h46 L L' v j m i b u₂ hL hi hf hu
  obtain ⟨haN, -⟩ := h46 L L' v j m i (!b) u₂ hL hi hf hu
  obtain ⟨hdisj, -, -⟩ := h44 L hL i hi b
  obtain ⟨hdisj', -, hcov'⟩ := h44 L' hL' i hi' b
  have hvN : v ∉ L.cl i (!b) := Finset.disjoint_left.mp hdisj hv
  constructor
  · intro hp
    have hu2 : u₂ ∈ L'.cl i b := hbB.mpr hp
    have hu2N : u₂ ∉ L'.cl i (!b) := Finset.disjoint_left.mp hdisj' hu2
    refine ⟨?_, ?_⟩
    · rw [← haB, Finset.insert_erase hu2]
    · rw [← Finset.erase_eq_of_notMem hu2N, haN, Finset.erase_eq_of_notMem hvN]
  · intro hnp
    have hu2 : u₂ ∉ L'.cl i b := fun h => hnp (hbB.mp h)
    have hu2N : u₂ ∈ L'.cl i (!b) := by
      have : u₂ ∈ Finset.univ \ L'.verts := by simp [hu₂L']
      rw [← hcov'] at this
      rcases Finset.mem_union.mp this with h | h
      · exact absurd h hu2
      · exact h
    refine ⟨?_, ?_⟩
    · rw [← haB, Finset.erase_eq_of_notMem hu2]
    · rw [← Finset.erase_eq_of_notMem hvN, ← haN, Finset.insert_erase hu2N]

/-! ## Lemma F1 -/

theorem claimF1 (S : Setting G P) (hF0 : ClaimF0 G P) (h46c : Claim4_6c G P)
    (h44d : Claim4_4d G P) : ClaimF1 G P := by
  intro L L' i b v j m u₂ hL hi hp hu
  obtain ⟨hf, hv, u₀, hu', hw⟩ := hp
  rw [hu] at hu'
  obtain rfl := Option.some_inj.mp hu'
  obtain ⟨-, -, -, hL', hi', -, -, -, hf'⟩ := hF0 L L' v j m i u₂ hL hi hf hu
  obtain ⟨hcl, -⟩ := (h46c L L' v j m i b u₂ hL hi hf hu hv).1 hw
  have huL : u₂ ∉ (L.cl i b).erase v := fun h =>
    not_mem_verts_of_mem_cl (Finset.mem_of_mem_erase h) (flip_mem_verts_of_get hu)
  have hp' : ProperFlip i b L' L u₂ j m := by
    refine ⟨hf', ?_, v, flip_get_new hf, ?_⟩
    · rw [hcl]; exact Finset.mem_insert_self _ _
    · obtain ⟨w, hwn, hadj⟩ := flip_exists_nbr h44d hL hi hv
      refine ⟨w, ?_, hadj⟩
      rw [hcl, Finset.erase_insert huL]
      exact Finset.mem_erase.mpr ⟨(G.ne_of_adj hadj).symm, nbr_subset_cl _ _ _ hwn⟩
  exact ⟨hL', hi', hp', hL', hi', j, m, hp'⟩

/-- Data extracted from a step (via F0 and 4.6c). -/
theorem flip_step_data (hF0 : ClaimF0 G P) (h46c : Claim4_6c G P) {i : Fin k} {b : Bool}
    {v : V} {L L' : PL G P} (h : Step i b v L L') :
    ∃ j m u₂, ProperFlip i b L L' v j m ∧ (L.seq j)[m]? = some u₂ ∧
      u₂ ∈ L.verts ∧ v ∈ L.cl i b ∧ L'.Minimal ∧ L'.seq i = [] ∧
      L'.cl i b = insert u₂ ((L.cl i b).erase v) ∧ L'.cl i (!b) = L.cl i (!b) := by
  obtain ⟨hL, hi, j, m, hp⟩ := h
  obtain ⟨hf, hv, u₂, hu, hw⟩ := hp
  obtain ⟨-, -, -, hL', hi', -, -, -, -⟩ := hF0 L L' v j m i u₂ hL hi hf hu
  obtain ⟨h1, h2⟩ := (h46c L L' v j m i b u₂ hL hi hf hu hv).1 hw
  exact ⟨j, m, u₂, ⟨hf, hv, u₂, hu, hw⟩, hu, flip_mem_verts_of_get hu, hv, hL', hi', h1, h2⟩

/-- A step is symmetric (from F1). -/
theorem flip_step_symm (hF1 : ClaimF1 G P) {i : Fin k} {b : Bool} {v : V} {L L' : PL G P}
    (h : Step i b v L L') : ∃ u₂, Step i b u₂ L' L := by
  obtain ⟨hL, hi, j, m, hp⟩ := h
  obtain ⟨u₂, hu⟩ := flip_mid_exists hp.1
  exact ⟨u₂, (hF1 L L' i b v j m u₂ hL hi hp hu).2.2.2⟩

/-! ## Symmetry and invariance of relatedness -/

theorem claimRelSymm (S : Setting G P) (hF1 : ClaimF1 G P) : ClaimRelSymm G P := by
  intro i L L' h
  induction h with
  | refl => exact Relation.ReflTransGen.refl
  | tail _ hst ih =>
    obtain ⟨b, v, hs⟩ := hst
    obtain ⟨u₂, hs'⟩ := flip_step_symm hF1 hs
    exact Relation.ReflTransGen.head ⟨b, u₂, hs'⟩ ih

theorem claimRelInv (S : Setting G P) (hF0 : ClaimF0 G P) : ClaimRelInv G P := by
  intro i L0 L hL0 hi0 h
  induction h with
  | refl => exact ⟨hL0, hi0⟩
  | tail _ hst ih =>
    obtain ⟨b, v, hL, hi, j, m, hp⟩ := hst
    obtain ⟨u₂, hu⟩ := flip_mid_exists hp.1
    obtain ⟨-, -, -, hL', hi', -⟩ := hF0 _ _ v j m i u₂ hL hi hp.1 hu
    exact ⟨hL', hi'⟩

/-! ## Claim 4.7 -/

theorem claim4_7 (S : Setting G P) (hF0 : ClaimF0 G P) (h46c : Claim4_6c G P) :
    Claim4_7 G P := by
  have hstep : ∀ (i : Fin k) b v (L L' : PL G P), Step i b v L L' →
      L'.cl i (!b) = L.cl i (!b) ∧ (L'.cl i b).card = (L.cl i b).card := by
    intro i b v L L' h
    obtain ⟨j, m, u₂, -, -, hu₂, hv, -, -, hb, hnb⟩ := flip_step_data hF0 h46c h
    refine ⟨hnb, ?_⟩
    rw [hb, Finset.card_insert_of_notMem, Finset.card_erase_of_mem hv]
    · have := Finset.card_pos.mpr ⟨v, hv⟩
      omega
    · intro hm
      exact not_mem_verts_of_mem_cl (Finset.mem_of_mem_erase hm) hu₂
  refine ⟨?_, fun i b v L L' h => (hstep i b v L L' h).1⟩
  intro i L L' h b
  induction h with
  | refl => rfl
  | tail _ hst ih =>
    obtain ⟨b', v, hs⟩ := hst
    rw [← ih]
    obtain ⟨h1, h2⟩ := hstep _ _ _ _ _ hs
    rcases flip_bool_cases b b' with rfl | rfl
    · exact h2
    · exact congrArg Finset.card h1

/-! ## Claim 4.8 (Gen(b)) -/

theorem claim4_8 (S : Setting G P) (h44 : Claim4_4 G P) (h46c : Claim4_6c G P)
    (hF0 : ClaimF0 G P) (hFc : ClaimFcomm G P) : Claim4_8 G P := by
  intro i b v₁ v₂ L L₁ L₂ h1 h2
  have hL : L.Minimal := h1.1
  have hi : L.seq i = [] := h1.2.1
  obtain ⟨j₁, m₁, u, hp1, hu, huL, hv₁, hL₁, hi₁, hb1, hnb1⟩ := flip_step_data hF0 h46c h1
  obtain ⟨j₂, m₂, w, hp2, hw, -, hv₂', -, -, -, -⟩ := flip_step_data hF0 h46c h2
  have hv₂ : v₂ ∈ L.cl i (!b) := hnb1 ▸ hv₂'
  obtain ⟨hdisj, hnadj, -⟩ := h44 L hL i hi b
  obtain ⟨hdisj1, -, -⟩ := h44 L₁ hL₁ i hi₁ b
  have huL₁ : u ∈ L₁.cl i b := by rw [hb1]; exact Finset.mem_insert_self _ _
  have hv₂u : v₂ ≠ u := by
    rintro rfl
    exact Finset.disjoint_left.mp hdisj1 huL₁ hv₂'
  have hA : ∀ c, m₂ ≤ c + 1 → c ≤ m₂ + 1 → (L₁.seq j₂)[c]? ≠ some v₁ := by
    intro c hc1 hc2 hc
    exact hnadj v₁ hv₁ v₂ hv₂ (hp2.1.window.2.2 c hc1 hc2 v₁ hc).symm
  have hB : (L.seq j₁)[m₁]? ≠ some v₂ := by
    rw [hu]
    intro h
    exact hv₂u (Option.some_inj.mp h).symm
  obtain ⟨hsep, L₁', hf1', hf2'⟩ := hFc L L₁ L₂ v₁ v₂ j₁ j₂ m₁ m₂ hp1.1 hp2.1 hA hB
  have hne : j₂ ≠ j₁ ∨ m₂ ≠ m₁ := by
    by_cases hj : j₁ = j₂
    · right
      have := hsep hj
      omega
    · exact Or.inl (Ne.symm hj)
  have hne' : j₁ ≠ j₂ ∨ m₁ ≠ m₂ := by
    rcases hne with h | h
    · exact Or.inl (Ne.symm h)
    · exact Or.inr (Ne.symm h)
  have hw' : (L.seq j₂)[m₂]? = some w := by rw [← flip_get_other hp1.1 hne]; exact hw
  have hs1' : Step i (!b) v₂ L L₁' := by
    refine ⟨hL, hi, j₂, m₂, hf1', hv₂, w, hw', ?_⟩
    obtain ⟨w0, hw0, z, hz, hadj⟩ := hp2.2.2
    rw [hw] at hw0
    obtain rfl := Option.some_inj.mp hw0
    rw [hnb1] at hz
    exact ⟨z, hz, hadj⟩
  obtain ⟨-, -, -, -, -, -, -, hL₁', hi₁', -, hcl⟩ := flip_step_data hF0 h46c hs1'
  simp only [Bool.not_not] at hcl
  have hu' : (L₁'.seq j₁)[m₁]? = some u := by rw [flip_get_other hf1' hne']; exact hu
  refine ⟨L₁', hs1', hL₁', hi₁', j₁, m₁, hf2', hcl ▸ hv₁, u, hu', ?_⟩
  obtain ⟨u0, hu0, z, hz, hadj⟩ := hp1.2.2
  rw [hu] at hu0
  obtain rfl := Option.some_inj.mp hu0
  rw [hcl]
  exact ⟨z, hz, hadj⟩

/-! ## Lemma 4.8R (reordering) -/

theorem flip_relSide_cl (h47 : Claim4_7 G P) {i : Fin k} {b : Bool} {L L' : PL G P}
    (h : RelSide i b L L') : L'.cl i (!b) = L.cl i (!b) := by
  induction h with
  | refl => rfl
  | tail _ hst ih =>
    obtain ⟨v, hs⟩ := hst
    rw [h47.2 _ _ _ _ _ hs, ih]

theorem flip_rtg_mono {α : Type*} {r p : α → α → Prop} (hrp : ∀ a b, r a b → p a b) {a b : α}
    (h : Relation.ReflTransGen r a b) : Relation.ReflTransGen p a b :=
  Relation.ReflTransGen.mono hrp a b h

theorem flip_relSide_rel {i : Fin k} {b : Bool} {L L' : PL G P} (h : RelSide i b L L') :
    Rel i L L' :=
  flip_rtg_mono (fun _ _ ⟨v, hs⟩ => ⟨b, v, hs⟩) h

theorem claim4_8R (S : Setting G P) (h48 : Claim4_8 G P) (h47 : Claim4_7 G P) :
    Claim4_8R G P := by
  intro i b L L' h
  have hcomm : ∀ x y z : PL G P, (∃ v, Step i b v x y) → (∃ v, Step i (!b) v y z) →
      ∃ w, (∃ v, Step i (!b) v x w) ∧ (∃ v, Step i b v w z) := by
    rintro x y z ⟨v₁, h1⟩ ⟨v₂, h2⟩
    obtain ⟨w, hw1, hw2⟩ := h48 i b v₁ v₂ x y z h1 h2
    exact ⟨w, ⟨v₂, hw1⟩, ⟨v₁, hw2⟩⟩
  have h' : Relation.ReflTransGen
      (fun x y => (∃ v, Step i b v x y) ∨ (∃ v, Step i (!b) v x y)) L L' := by
    refine flip_rtg_mono ?_ h
    rintro x y ⟨b', v, hs⟩
    rcases flip_bool_cases b' b with rfl | rfl
    · exact Or.inl ⟨v, hs⟩
    · exact Or.inr ⟨v, hs⟩
  obtain ⟨M, hLM, hML'⟩ := claimR0 _ _ hcomm L L' h'
  have hLM' : RelSide i (!b) L M := hLM
  have hML'' : RelSide i b M L' := hML'
  refine ⟨M, hLM', hML'', ?_, (flip_relSide_cl h47 hML'').symm⟩
  have := flip_relSide_cl h47 hLM'
  rwa [Bool.not_not] at this

/-! ## Claim 4.9 -/

theorem claim4_9 (S : Setting G P) (h48R : Claim4_8R G P) (hSymm : ClaimRelSymm G P)
    (h44 : Claim4_4 G P) (hInv : ClaimRelInv G P) : Claim4_9 G P := by
  intro L0 i hL0 hi0 b
  have key : ∀ x ∈ L0.tl i b, ∀ y ∈ L0.tl i (!b), x ≠ y ∧ ¬ G.Adj x y := by
    intro x hx y hy
    obtain ⟨Lx, hRx, hxL⟩ := mem_tl.mp hx
    obtain ⟨Ly, hRy, hyL⟩ := mem_tl.mp hy
    have hxy : Rel i Lx Ly := (hSymm i L0 Lx hRx).trans hRy
    obtain ⟨M, hxM, -, hMb, hMnb⟩ := h48R i b Lx Ly hxy
    have hRM : Rel i L0 M := hRx.trans (flip_relSide_rel hxM)
    obtain ⟨hM, hiM⟩ := hInv i L0 M hL0 hi0 hRM
    obtain ⟨hdisj, hnadj, -⟩ := h44 M hM i hiM b
    rw [← hMb] at hxL
    rw [← hMnb] at hyL
    refine ⟨?_, hnadj x hxL y hyL⟩
    rintro rfl
    exact Finset.disjoint_left.mp hdisj hxL hyL
  refine ⟨?_, fun x hx y hy => (key x hx y hy).2⟩
  rw [Finset.disjoint_left]
  intro x hx hx'
  exact (key x hx x hx').1 rfl

/-! ## Lemmas M1, M2 -/

theorem claimM1 (S : Setting G P) (hF0 : ClaimF0 G P) (h46c : Claim4_6c G P)
    (hF1 : ClaimF1 G P) : ClaimM1 G P := by
  intro i b0 W L L' h
  obtain ⟨b, v, hs, hvW, hW⟩ := h
  obtain ⟨j, m, u₂, hp, hu, hu₂, hv, -, -, hb, hnb⟩ := flip_step_data hF0 h46c hs
  have hW' : W ⊆ L'.cl i (!b0) := by
    rcases flip_bool_cases b b0 with rfl | rfl
    · rw [hnb]; exact hW
    · intro x hx
      rw [hb]
      have hxv : x ≠ v := fun h => hvW (h ▸ hx)
      have := hW hx
      exact Finset.mem_insert_of_mem (Finset.mem_erase.mpr ⟨hxv, this⟩)
  refine ⟨hW', b, u₂, (hF1 L L' i b v j m u₂ hs.1 hs.2.1 hp hu).2.2.2, ?_, hW'⟩
  intro hu₂W
  exact not_mem_verts_of_mem_cl (hW hu₂W) hu₂

theorem claimM2 (S : Setting G P) (hM1 : ClaimM1 G P) : ClaimM2 G P := by
  intro i b0 W L L' h
  refine ⟨?_, ?_, ?_, ?_⟩
  · refine flip_rtg_mono ?_ h
    rintro x y ⟨b, v, hs, -, -⟩
    exact ⟨b, v, hs⟩
  · intro hW
    induction h with
    | refl => exact hW
    | tail _ hst ih => exact (hM1 _ _ _ _ _ hst).1
  · intro W' hW'
    refine flip_rtg_mono ?_ h
    rintro x y ⟨b, v, hs, hvW, hW⟩
    exact ⟨b, v, hs, fun h => hvW (hW' h), hW'.trans hW⟩
  · induction h with
    | refl => exact Relation.ReflTransGen.refl
    | tail _ hst ih => exact Relation.ReflTransGen.head (hM1 _ _ _ _ _ hst).2 ih

/-! ## Bundle: all T3 claims from the base hypotheses -/

/-- All claims of task T3 from `ClaimF0`, `ClaimFcomm`, `Claim4_4`, `Claim4_4d`. -/
theorem flip_claims_of_base (S : Setting G P) (hF0 : ClaimF0 G P) (hFc : ClaimFcomm G P)
    (h44 : Claim4_4 G P) (h44d : Claim4_4d G P) :
    Claim4_6 G P ∧ Claim4_6c G P ∧ ClaimF1 G P ∧ ClaimRelSymm G P ∧ ClaimRelInv G P ∧
      Claim4_7 G P ∧ Claim4_8 G P ∧ Claim4_8R G P ∧ Claim4_9 G P ∧ ClaimM1 G P ∧
      ClaimM2 G P := by
  have h46 := claim4_6 S hF0 h44d
  have h46c := claim4_6c S h46 h44 hF0
  have hF1 := claimF1 S hF0 h46c h44d
  have hSymm := claimRelSymm S hF1
  have hInv := claimRelInv S hF0
  have h47 := claim4_7 S hF0 h46c
  have h48 := claim4_8 S h44 h46c hF0 hFc
  have h48R := claim4_8R S h48 h47
  have h49 := claim4_9 S h48R hSymm h44 hInv
  have hM1 := claimM1 S hF0 h46c hF1
  have hM2 := claimM2 S hM1
  exact ⟨h46, h46c, hF1, hSymm, hInv, h47, h48, h48R, h49, hM1, hM2⟩

end TW16
end HadwigerConstant


==> anc/lean/HadwigerConstant/TW16Local.lean <==
import HadwigerConstant.TW16Defs

/-!
# Thomas–Wollan Theorem 1.6: infrastructure (T1) and local structure (T2)

Proofs of the claim `Prop`s `ClaimA3`, `ClaimA4`, `ClaimA6`, `ClaimA6cor`, `ClaimA7`,
`ClaimF0exists`, `ClaimF0`, `ClaimFcomm`, `Claim4_2a`, `Claim4_2b`, `Claim4_2d`,
`Claim4_3_0`, `Claim4_3`, `Claim4_3a`, `Claim4_4`, `Claim4_4d`, `Claim4_5` of
`HadwigerConstant/TW16Defs.lean`, following `HadwigerConstant/TW16_blueprint.md` §3–§4.

All theorems take only `S : Setting G P` (when needed): the dependencies among these
claims are discharged directly by the proofs in this file.  Helper lemmas are prefixed
by `local_`.
-/

namespace HadwigerConstant
namespace TW16

open HadwigerLean HadwigerLean.Linkedness

set_option linter.unusedSectionVars false

universe u

variable {V : Type u} [Fintype V] [DecidableEq V]

section Basic

variable {G : SimpleGraph V} [DecidableRel G.Adj] {k : ℕ} {P : IndexedPairs (Fin k) V}

/-! ### Terminals -/

theorem local_start_mem_X (P : IndexedPairs (Fin k) V) (j : Fin k) :
    P.start j ∈ terminalFinset P :=
  (mem_terminalFinset P _).mpr (Or.inl ⟨j, rfl⟩)

theorem local_finish_mem_X (P : IndexedPairs (Fin k) V) (j : Fin k) :
    P.finish j ∈ terminalFinset P :=
  (mem_terminalFinset P _).mpr (Or.inr ⟨j, rfl⟩)

theorem local_start_ne_finish (S : Setting G P) (i j : Fin k) : P.start i ≠ P.finish j := by
  intro h
  by_cases hij : i = j
  · subst hij; exact S.hne i h
  · have hd := Set.disjoint_left.mp (S.hP hij)
    exact hd (show P.start i ∈ P.terminals i by simp [IndexedPairs.terminals])
      (show P.start i ∈ P.terminals j by simp [IndexedPairs.terminals, h])

theorem local_start_inj (S : Setting G P) {i j : Fin k} (h : P.start i = P.start j) : i = j :=
  IndexedPairs.start_injective S.hP h

theorem local_finish_inj (S : Setting G P) {i j : Fin k} (h : P.finish i = P.finish j) :
    i = j :=
  IndexedPairs.finish_injective S.hP h

/-! ### Lists -/

theorem local_nodup_idx {l : List V} (hl : l.Nodup) {a b : ℕ} {x : V}
    (ha : l[a]? = some x) (hb : l[b]? = some x) : a = b := by
  obtain ⟨ha', hax⟩ := List.getElem?_eq_some_iff.mp ha
  obtain ⟨hb', hbx⟩ := List.getElem?_eq_some_iff.mp hb
  exact (hl.getElem_inj_iff).mp (hax.trans hbx.symm)

theorem local_mem_of_getElem? {l : List V} {a : ℕ} {x : V} (h : l[a]? = some x) : x ∈ l := by
  obtain ⟨ha, rfl⟩ := List.getElem?_eq_some_iff.mp h
  exact List.getElem_mem ha

theorem local_lt_of_getElem? {l : List V} {a : ℕ} {x : V} (h : l[a]? = some x) :
    a < l.length := (List.getElem?_eq_some_iff.mp h).1

/-! ### `PathOK` -/

namespace PathOK

variable {j : Fin k} {l : List V}

theorem get0 (h : PathOK G P j l) (hl : l ≠ []) : l[0]? = some (P.start j) := by
  rw [← List.head?_eq_getElem?]; exact h.head hl

theorem getLast' (h : PathOK G P j l) (hl : l ≠ []) :
    l[l.length - 1]? = some (P.finish j) := by
  rw [← List.getLast?_eq_getElem?]; exact h.last hl

theorem start_mem (h : PathOK G P j l) (hl : l ≠ []) : P.start j ∈ l :=
  local_mem_of_getElem? (h.get0 hl)

theorem finish_mem (h : PathOK G P j l) (hl : l ≠ []) : P.finish j ∈ l :=
  local_mem_of_getElem? (h.getLast' hl)

theorem two_le_length (S : Setting G P) (h : PathOK G P j l) (hl : l ≠ []) :
    2 ≤ l.length := by
  have h0 := h.get0 hl
  have h1 := h.getLast' hl
  by_contra hlt
  have : l.length - 1 = 0 := by
    have := List.length_pos_iff.mpr hl
    omega
  rw [this, h0] at h1
  exact S.hne j (Option.some_inj.mp h1)

/-- An internal entry is not a terminal. -/
theorem internal_not_X (h : PathOK G P j l) {m : ℕ} (h1 : 1 ≤ m) (h2 : m + 1 < l.length)
    {x : V} (hx : l[m]? = some x) : x ∉ terminalFinset P := by
  intro hX
  have hl : l ≠ [] := by rintro rfl; simp at h2
  rcases h.avoid x (local_mem_of_getElem? hx) hX with rfl | rfl
  · have := local_nodup_idx h.nodup hx (h.get0 hl); omega
  · have := local_nodup_idx h.nodup hx (h.getLast' hl); omega

/-- A terminal of another pair is not on the list. -/
theorem other_start_not_mem (S : Setting G P) (h : PathOK G P j l) {j' : Fin k} (hj : j' ≠ j) :
    P.start j' ∉ l := by
  intro hm
  rcases h.avoid _ hm (local_start_mem_X P j') with h' | h'
  · exact hj (local_start_inj S h')
  · exact local_start_ne_finish S _ _ h'

theorem other_finish_not_mem (S : Setting G P) (h : PathOK G P j l) {j' : Fin k}
    (hj : j' ≠ j) : P.finish j' ∉ l := by
  intro hm
  rcases h.avoid _ hm (local_finish_mem_X P j') with h' | h'
  · exact local_start_ne_finish S _ _ h'.symm
  · exact hj (local_finish_inj S h')

end PathOK

/-! ### Blocks -/

theorem local_mem_block (L : PL G P) (j : Fin k) (x : V) :
    x ∈ L.block j ↔ x = P.start j ∨ x = P.finish j ∨ x ∈ L.seq j := by
  unfold PL.block
  by_cases h : L.seq j = []
  · simp [h]
  · simp only [h, if_false, List.mem_toFinset]
    constructor
    · intro hx; exact Or.inr (Or.inr hx)
    · rintro (rfl | rfl | hx)
      · exact (L.ok j).start_mem h
      · exact (L.ok j).finish_mem h
      · exact hx

theorem local_block_subset_verts (L : PL G P) (j : Fin k) : L.block j ⊆ L.verts := by
  intro x hx
  rw [PL.mem_verts]
  rcases (local_mem_block L j x).mp hx with rfl | rfl | hx
  · exact Or.inl (local_start_mem_X P j)
  · exact Or.inl (local_finish_mem_X P j)
  · exact Or.inr ⟨j, hx⟩

theorem local_mem_verts_of_mem_seq (L : PL G P) {j : Fin k} {x : V} (hx : x ∈ L.seq j) :
    x ∈ L.verts := PL.mem_verts.mpr (Or.inr ⟨j, hx⟩)

theorem local_X_subset_verts (L : PL G P) {x : V} (hx : x ∈ terminalFinset P) :
    x ∈ L.verts := L.terminalFinset_subset_verts hx

theorem local_block_unres (L : PL G P) {j : Fin k} (h : L.seq j = []) :
    L.block j = {P.start j, P.finish j} := by
  simp [PL.block, h]

theorem local_block_res (L : PL G P) {j : Fin k} (h : L.seq j ≠ []) :
    L.block j = (L.seq j).toFinset := by
  simp [PL.block, h]

theorem local_card_used (L : PL G P) :
    L.used.card = ∑ j, if L.seq j ≠ [] then 1 else 0 := by
  unfold PL.used
  rw [Finset.card_filter]

/-- Two sums of functions agreeing off one point. -/
theorem local_sum_one (f g : Fin k → ℕ) (i : Fin k) (h : ∀ x, x ≠ i → f x = g x) :
    ∑ x, f x + g i = ∑ x, g x + f i := by
  rw [← Finset.add_sum_erase _ f (Finset.mem_univ i),
    ← Finset.add_sum_erase _ g (Finset.mem_univ i),
    Finset.sum_congr rfl (fun x hx => h x (Finset.ne_of_mem_erase hx))]
  ring

/-- Two sums of functions agreeing off two points. -/
theorem local_sum_two (f g : Fin k → ℕ) (i j : Fin k) (hij : i ≠ j)
    (h : ∀ x, x ≠ i → x ≠ j → f x = g x) :
    ∑ x, f x + g i + g j = ∑ x, g x + f i + f j := by
  let f' := Function.update f j (g j)
  have h1 := local_sum_one f f' j (fun x hx => by simp [f', hx])
  have h2 := local_sum_one f' g i (fun x hx => by
    by_cases hxj : x = j
    · subst hxj; simp [f']
    · simp [f', hxj, h x hx hxj])
  have e1 : f' j = g j := by simp [f']
  have e2 : f' i = f i := by simp [f', hij]
  rw [e1] at h1; rw [e2] at h2
  omega

/-! ## A3 -/

theorem claimA3 (S : Setting G P) : ClaimA3 G P := by
  intro L
  have hdisj : ∀ j j', j ≠ j' → Disjoint (L.block j) (L.block j') := by
    intro j j' hjj
    rw [Finset.disjoint_left]
    intro x hx hx'
    rw [local_mem_block] at hx hx'
    rcases hx with rfl | rfl | hx <;> rcases hx' with h' | h' | hx'
    · exact hjj (local_start_inj S h')
    · exact local_start_ne_finish S _ _ h'
    · exact (L.ok j').other_start_not_mem S hjj hx'
    · exact local_start_ne_finish S _ _ h'.symm
    · exact hjj (local_finish_inj S h')
    · exact (L.ok j').other_finish_not_mem S hjj hx'
    · subst h'; exact (L.ok j).other_start_not_mem S (Ne.symm hjj) hx
    · subst h'; exact (L.ok j).other_finish_not_mem S (Ne.symm hjj) hx
    · exact L.disj j j' hjj x hx hx'
  have hunion : L.verts = Finset.univ.biUnion L.block := by
    ext x
    simp only [Finset.mem_biUnion, Finset.mem_univ, true_and]
    constructor
    · intro hx
      rcases PL.mem_verts.mp hx with hX | ⟨j, hj⟩
      · rcases (mem_terminalFinset P x).mp hX with ⟨j, rfl⟩ | ⟨j, rfl⟩
        · exact ⟨j, (local_mem_block L j _).mpr (Or.inl rfl)⟩
        · exact ⟨j, (local_mem_block L j _).mpr (Or.inr (Or.inl rfl))⟩
      · exact ⟨j, (local_mem_block L j _).mpr (Or.inr (Or.inr hj))⟩
    · rintro ⟨j, hj⟩
      exact local_block_subset_verts L j hj
  have hcardres : ∀ j, L.seq j ≠ [] → (L.block j).card = (L.seq j).length := by
    intro j hj
    rw [local_block_res L hj, List.toFinset_card_of_nodup (L.ok j).nodup]
  have hcard2 : ∀ j, L.seq j = [] → (L.block j).card = 2 := by
    intro j hj
    rw [local_block_unres L hj, Finset.card_pair (S.hne j)]
  have hsum : ∀ A : Finset V, (A ∩ L.verts).card = ∑ j, (A ∩ L.block j).card := by
    intro A
    rw [hunion, Finset.inter_biUnion, Finset.card_biUnion]
    intro j _ j' _ hjj
    exact Disjoint.mono Finset.inter_subset_right Finset.inter_subset_right (hdisj j j' hjj)
  refine ⟨hdisj, hunion, ?_, hcardres, hsum, ?_⟩
  · intro j
    by_cases hj : L.seq j = []
    · rw [hcard2 j hj]; omega
    · rw [hcardres j hj]
      exact ⟨(L.ok j).two_le_length S hj, (L.ok j).short⟩
  · have hv : L.verts.card = ∑ j, (L.block j).card := by
      have := hsum L.verts
      rw [Finset.inter_self] at this
      rw [this]
      refine Finset.sum_congr rfl (fun j _ => ?_)
      rw [Finset.inter_eq_right.mpr (local_block_subset_verts L j)]
    rw [hv, local_card_used, ← Finset.sum_add_distrib, PL.totLen]
    have : ∀ j, (L.block j).card + (if L.seq j ≠ [] then 1 else 0) =
        2 + ((L.seq j).length - 1) := by
      intro j
      by_cases hj : L.seq j = []
      · simp [hj, hcard2 j hj]
      · have := (L.ok j).two_le_length S hj
        simp only [hj, ne_eq, not_false_eq_true, if_true, hcardres j hj]
        omega
    rw [Finset.sum_congr rfl (fun j _ => this j), Finset.sum_add_distrib]
    simp only [Finset.sum_const, Finset.card_univ, Fintype.card_fin, smul_eq_mul]
    ring

/-! ## A4 -/

/-- The replaced partial linkage of A4. -/
def local_replace (L : PL G P) (J : Finset (Fin k)) (q : Fin k → List V)
    (hq : ∀ j ∈ J, PathOK G P j (q j))
    (hqq : ∀ j ∈ J, ∀ j' ∈ J, j ≠ j' → ∀ x ∈ q j, x ∉ q j')
    (hqL : ∀ j ∈ J, ∀ j' ∉ J, ∀ x ∈ q j, x ∉ L.seq j') : PL G P where
  seq := fun j => if j ∈ J then q j else L.seq j
  ok := fun j => by
    by_cases h : j ∈ J
    · simp only [h, if_true]; exact hq j h
    · simp only [h, if_false]; exact L.ok j
  disj := by
    intro j j' hjj x hx hx'
    by_cases h : j ∈ J <;> by_cases h' : j' ∈ J <;> simp only [h, h', if_true, if_false] at hx hx'
    · exact hqq j h j' h' hjj x hx hx'
    · exact hqL j h j' h' x hx hx'
    · exact hqL j' h' j h x hx' hx
    · exact L.disj j j' hjj x hx hx'

@[simp] theorem local_replace_seq (L : PL G P) (J : Finset (Fin k)) (q : Fin k → List V)
    (hq hqq hqL) (j : Fin k) :
    (local_replace L J q hq hqq hqL).seq j = if j ∈ J then q j else L.seq j := rfl

theorem claimA4 : ClaimA4 G P := by
  intro L J q hq hqq hqL
  exact ⟨local_replace L J q hq hqq hqL, rfl⟩

/-! ## A6, A6cor -/

theorem claimA6 (S : Setting G P) : ClaimA6 G P := by
  intro L hL j hj w hw hsupp
  set q := w.bypass.support with hqdef
  have hqsub : ∀ x ∈ q, x ∉ L.verts ∨ x = P.start j ∨ x = P.finish j :=
    fun x hx => hsupp x (w.support_bypass_subset_support hx)
  have hqne : q ≠ [] := by simp [hqdef]
  have hok : PathOK G P j q := by
    refine ⟨w.bypass.isChain_adj_support, w.bypass_isPath.support_nodup, ?_, ?_, ?_, ?_⟩
    · intro _
      rw [hqdef, ← SimpleGraph.Walk.cons_tail_support]; rfl
    · intro hne
      rw [List.getLast?_eq_some_getLast hne]
      exact congrArg some (w.bypass.getLast_support)
    · rw [hqdef, SimpleGraph.Walk.length_support]
      have := w.length_bypass_le_length
      omega
    · intro x hx hX
      rcases hqsub x hx with h | h
      · exact absurd (local_X_subset_verts L hX) h
      · exact h
  let L' := local_replace L {j} (fun _ => q) (by simpa using hok) (by simp)
    (by
      intro j1 hj1 j' hj' x hx hx'
      rw [Finset.mem_singleton] at hj1 hj'
      subst hj1
      rcases hqsub x hx with h | rfl | rfl
      · exact h (local_mem_verts_of_mem_seq L hx')
      · exact (L.ok j').other_start_not_mem S (Ne.symm hj') hx'
      · exact (L.ok j').other_finish_not_mem S (Ne.symm hj') hx')
  have hsub : insert j L.used ⊆ L'.used := by
    intro x hx
    simp only [PL.used, Finset.mem_insert, Finset.mem_filter, Finset.mem_univ, true_and] at hx ⊢
    simp only [L', local_replace_seq, Finset.mem_singleton]
    rcases hx with rfl | hx
    · simpa using hqne
    · by_cases hxj : x = j
      · simpa [hxj] using hqne
      · simpa [hxj] using hx
  have hjU : j ∉ L.used := by simp [PL.used, hj]
  have := Finset.card_le_card hsub
  rw [Finset.card_insert_of_notMem hjU] at this
  have := hL.used_card_le L'
  omega

theorem claimA6cor (S : Setting G P) : ClaimA6cor G P := by
  intro L hL j hj
  have hA6 := claimA6 S L hL j hj
  have hs : P.start j ∈ L.verts := local_X_subset_verts L (local_start_mem_X P j)
  have ht : P.finish j ∈ L.verts := local_X_subset_verts L (local_finish_mem_X P j)
  refine ⟨?_, ?_, ?_⟩
  · intro hadj
    refine hA6 (SimpleGraph.Walk.cons hadj SimpleGraph.Walk.nil) (by simp) ?_
    intro x hx
    simp at hx
    rcases hx with rfl | rfl <;> simp
  · rw [Finset.disjoint_left]
    intro x hx hx'
    rw [PL.mem_nbr] at hx hx'
    refine hA6 (SimpleGraph.Walk.cons hx.1 (SimpleGraph.Walk.cons hx'.1.symm
      SimpleGraph.Walk.nil)) (by simp) ?_
    intro y hy
    simp at hy
    rcases hy with rfl | rfl | rfl
    · simp
    · exact Or.inl hx.2
    · simp
  · intro v hv
    rw [local_block_unres L hj]
    by_contra hlt
    push Not at hlt
    have h2 : {P.start j, P.finish j} ⊆ G.neighborFinset v := by
      have hle := Finset.card_le_card (Finset.inter_subset_right (s₁ := G.neighborFinset v)
        (s₂ := {P.start j, P.finish j}))
      have heq : G.neighborFinset v ∩ {P.start j, P.finish j} = {P.start j, P.finish j} := by
        apply Finset.eq_of_subset_of_card_le Finset.inter_subset_right
        rw [Finset.card_pair (S.hne j)]; omega
      rw [← heq]; exact Finset.inter_subset_left
    have ha : G.Adj v (P.start j) := (SimpleGraph.mem_neighborFinset _ _ _).mp (h2 (by simp))
    have hb : G.Adj v (P.finish j) := (SimpleGraph.mem_neighborFinset _ _ _).mp (h2 (by simp))
    refine hA6 (SimpleGraph.Walk.cons ha.symm (SimpleGraph.Walk.cons hb
      SimpleGraph.Walk.nil)) (by simp) ?_
    intro y hy
    simp at hy
    rcases hy with rfl | rfl | rfl
    · simp
    · exact Or.inl hv
    · simp

/-! ## A7 -/

theorem claimA7 : ClaimA7 G P := by
  intro L i b x hx
  rcases PL.mem_cl.mp hx with ⟨hxV, hx | ⟨y, hy, hxy⟩⟩
  · have h := PL.mem_nbr.mp hx
    refine ⟨SimpleGraph.Walk.cons h.1 SimpleGraph.Walk.nil, by simp, ?_⟩
    intro z hz
    simp at hz
    rcases hz with rfl | rfl
    · exact Or.inl rfl
    · exact Or.inr hxV
  · have h := PL.mem_nbr.mp hy
    refine ⟨SimpleGraph.Walk.cons h.1 (SimpleGraph.Walk.cons hxy.symm SimpleGraph.Walk.nil),
      by simp, ?_⟩
    intro z hz
    simp at hz
    rcases hz with rfl | rfl | rfl
    · exact Or.inl rfl
    · exact Or.inr h.2
    · exact Or.inr hxV

end Basic

section Flips

variable {G : SimpleGraph V} [DecidableRel G.Adj] {k : ℕ} {P : IndexedPairs (Fin k) V}

/-! ## Flips: list-level lemmas -/

theorem local_chain_adj {l : List V} (hl : l.IsChain G.Adj) {a : ℕ} {x y : V}
    (hx : l[a]? = some x) (hy : l[a + 1]? = some y) : G.Adj x y := by
  obtain ⟨ha, rfl⟩ := List.getElem?_eq_some_iff.mp hx
  obtain ⟨hb, rfl⟩ := List.getElem?_eq_some_iff.mp hy
  exact List.isChain_iff_getElem.mp hl a hb

theorem local_mem_set_of_ne {l : List V} {m : ℕ} {v x : V} (_hl : l.Nodup) (_hm : m < l.length)
    (hx : x ∈ l) (hne : l[m]? ≠ some x) : x ∈ l.set m v := by
  obtain ⟨n, hn, rfl⟩ := List.mem_iff_getElem.mp hx
  have hnm : m ≠ n := by
    rintro rfl; exact hne (List.getElem?_eq_getElem hn)
  rw [List.mem_iff_getElem]
  refine ⟨n, by simpa using hn, ?_⟩
  rw [List.getElem_set]; simp [hnm]

theorem local_ne_of_mem_set {l : List V} {m : ℕ} {v x : V} (hl : l.Nodup)
    (hx : x ∈ l.set m v) (hxv : x ≠ v) : l[m]? ≠ some x := by
  intro hm
  obtain ⟨n, hn, hnx⟩ := List.mem_iff_getElem.mp hx
  rw [List.getElem_set] at hnx
  split_ifs at hnx with h
  · exact hxv hnx.symm
  · have hn' : n < l.length := by simpa using hn
    have := local_nodup_idx hl hm (List.getElem?_eq_some_iff.mpr ⟨hn', hnx⟩)
    exact h this

/-- `PathOK` is preserved by setting an internal position to a new non-terminal vertex
adjacent to the two neighbouring entries. -/
theorem local_set_PathOK {j : Fin k} {l : List V} (h : PathOK G P j l) {v : V} {m : ℕ}
    (hv : v ∉ l) (hvX : v ∉ terminalFinset P) (h1 : 1 ≤ m) (h2 : m + 1 < l.length)
    (hadj : ∀ c, m ≤ c + 1 → c ≤ m + 1 → ∀ x, l[c]? = some x → G.Adj v x) :
    PathOK G P j (l.set m v) := by
  have hl : l ≠ [] := by rintro rfl; simp at h2
  refine ⟨?_, h.nodup.set hv, ?_, ?_, ?_, ?_⟩
  · rw [List.isChain_iff_getElem]
    intro n hn
    have hn' : n + 1 < l.length := by simpa using hn
    simp only [List.getElem_set]
    by_cases hmn : m = n
    · subst hmn
      simp only [if_true, show ¬ (m = m + 1) by omega, if_false]
      exact hadj (m + 1) (by omega) le_rfl _ (List.getElem?_eq_getElem hn')
    · by_cases hmn' : m = n + 1
      · subst hmn'
        simp only [show ¬ (n + 1 = n) by omega, if_false, if_true]
        exact (hadj n (by omega) (by omega) _ (List.getElem?_eq_getElem (by omega))).symm
      · simp only [hmn, hmn', if_false]
        exact List.isChain_iff_getElem.mp h.chain n hn'
  · intro _
    rw [List.head?_eq_getElem?, List.getElem?_set_ne (by omega), ← List.head?_eq_getElem?]
    exact h.head hl
  · intro _
    rw [List.getLast?_eq_getElem?, List.length_set, List.getElem?_set_ne (by omega),
      ← List.getLast?_eq_getElem?]
    exact h.last hl
  · rw [List.length_set]; exact h.short
  · intro x hx hX
    rcases List.mem_or_eq_of_mem_set hx with hx | rfl
    · exact h.avoid x hx hX
    · exact absurd hX hvX

/-- The `v`-flip of `L` at `(j, m)` (F0, existence). -/
def local_flip (L : PL G P) (v : V) (j : Fin k) (m : ℕ) (hv : v ∉ L.verts)
    (hw : L.Window v j m) : PL G P :=
  local_replace L {j} (fun _ => (L.seq j).set m v)
    (by
      intro j' hj'
      rw [Finset.mem_singleton] at hj'; subst hj'
      exact local_set_PathOK (L.ok j') (fun h => hv (local_mem_verts_of_mem_seq L h))
        (fun h => hv (local_X_subset_verts L h)) hw.1 hw.2.1 hw.2.2)
    (by
      intro j1 hj1 j2 hj2 hne
      rw [Finset.mem_singleton] at hj1 hj2; exact absurd (hj1.trans hj2.symm) hne)
    (by
      intro j1 hj1 j' hj' x hx hx'
      rw [Finset.mem_singleton] at hj1 hj'; subst hj1
      rcases List.mem_or_eq_of_mem_set hx with hx | rfl
      · exact L.disj j1 j' (Ne.symm hj') x hx hx'
      · exact hv (local_mem_verts_of_mem_seq L hx'))

theorem local_flip_isFlip (L : PL G P) (v : V) (j : Fin k) (m : ℕ) (hv : v ∉ L.verts)
    (hw : L.Window v j m) : L.IsFlip (local_flip L v j m hv hw) v j m := by
  refine ⟨hv, hw, ?_⟩
  funext j'
  simp only [local_flip, local_replace_seq, Finset.mem_singleton, Function.update_apply]

theorem claimF0exists : ClaimF0exists G P := by
  intro L v j m hv hw
  exact ⟨_, local_flip_isFlip L v j m hv hw⟩

section IsFlipAPI

variable {L L' : PL G P} {v : V} {j : Fin k} {m : ℕ}

theorem local_flip_seq_self (h : L.IsFlip L' v j m) : L'.seq j = (L.seq j).set m v := by
  rw [h.seq_eq]; simp

theorem local_flip_seq_ne (h : L.IsFlip L' v j m) {j' : Fin k} (hj : j' ≠ j) :
    L'.seq j' = L.seq j' := by
  rw [h.seq_eq]; simp [hj]

theorem local_flip_length (h : L.IsFlip L' v j m) (j' : Fin k) :
    (L'.seq j').length = (L.seq j').length := by
  by_cases hj : j' = j
  · subst hj; rw [local_flip_seq_self h, List.length_set]
  · rw [local_flip_seq_ne h hj]

theorem local_flip_getElem? (h : L.IsFlip L' v j m) (j' : Fin k) (c : ℕ)
    (hc : ¬ (j' = j ∧ c = m)) : (L'.seq j')[c]? = (L.seq j')[c]? := by
  by_cases hj : j' = j
  · subst hj
    rw [local_flip_seq_self h, List.getElem?_set_ne]
    intro hm; exact hc ⟨rfl, hm.symm⟩
  · rw [local_flip_seq_ne h hj]

theorem local_flip_getElem?_self (h : L.IsFlip L' v j m) : (L'.seq j)[m]? = some v := by
  rw [local_flip_seq_self h, List.getElem?_set_self (by have := h.window.2.1; omega)]

theorem local_flip_exists_mid (h : L.IsFlip L' v j m) : ∃ u₂, (L.seq j)[m]? = some u₂ :=
  ⟨_, List.getElem?_eq_getElem (by have := h.window.2.1; omega)⟩

theorem local_flip_mid_not_X (h : L.IsFlip L' v j m) {u₂ : V} (hu : (L.seq j)[m]? = some u₂) :
    u₂ ∉ terminalFinset P :=
  (L.ok j).internal_not_X h.window.1 h.window.2.1 hu

theorem local_flip_verts (h : L.IsFlip L' v j m) {u₂ : V} (hu : (L.seq j)[m]? = some u₂) :
    L'.verts = insert v (L.verts.erase u₂) := by
  have huX := local_flip_mid_not_X h hu
  have hum : u₂ ∈ L.seq j := local_mem_of_getElem? hu
  have hm : m < (L.seq j).length := local_lt_of_getElem? hu
  ext x
  simp only [Finset.mem_insert, Finset.mem_erase, PL.mem_verts]
  constructor
  · rintro (hX | ⟨j', hj'⟩)
    · exact Or.inr ⟨fun h => huX (h ▸ hX), Or.inl hX⟩
    · by_cases hjj : j' = j
      · subst hjj
        rw [local_flip_seq_self h] at hj'
        by_cases hxv : x = v
        · exact Or.inl hxv
        · refine Or.inr ⟨?_, Or.inr ⟨j', (List.mem_or_eq_of_mem_set hj').resolve_right hxv⟩⟩
          rintro rfl
          exact local_ne_of_mem_set (L.ok j').nodup hj' hxv hu
      · rw [local_flip_seq_ne h hjj] at hj'
        refine Or.inr ⟨?_, Or.inr ⟨j', hj'⟩⟩
        rintro rfl
        exact L.disj j j' (Ne.symm hjj) _ hum hj'
  · rintro (rfl | ⟨hxu, hX | ⟨j', hj'⟩⟩)
    · refine Or.inr ⟨j, ?_⟩
      rw [local_flip_seq_self h]; exact List.mem_set hm _
    · exact Or.inl hX
    · refine Or.inr ⟨j', ?_⟩
      by_cases hjj : j' = j
      · subst hjj
        rw [local_flip_seq_self h]
        exact local_mem_set_of_ne (L.ok j').nodup hm hj' (fun e => hxu (Option.some_inj.mp
          (hu.symm.trans e)).symm)
      · rw [local_flip_seq_ne h hjj]; exact hj'

theorem local_flip_used (h : L.IsFlip L' v j m) : L'.used = L.used := by
  ext j'
  simp only [PL.used, Finset.mem_filter, Finset.mem_univ, true_and, ne_eq,
    ← List.length_pos_iff, local_flip_length h]

theorem local_flip_totLen (h : L.IsFlip L' v j m) : L'.totLen = L.totLen := by
  unfold PL.totLen
  exact Finset.sum_congr rfl (fun j' _ => by rw [local_flip_length h])

theorem local_flip_ne_unres (h : L.IsFlip L' v j m) {i : Fin k} (hi : L.seq i = []) :
    j ≠ i := by
  rintro rfl
  have := h.window.2.1
  rw [hi] at this; simp at this

theorem local_flip_back (h : L.IsFlip L' v j m) {u₂ : V} (hu : (L.seq j)[m]? = some u₂) :
    L'.IsFlip L u₂ j m := by
  have hm : m < (L.seq j).length := local_lt_of_getElem? hu
  have hver := local_flip_verts h hu
  have huV : u₂ ∈ L.verts := local_mem_verts_of_mem_seq L (local_mem_of_getElem? hu)
  have huv : u₂ ≠ v := fun e => h.out (e ▸ huV)
  refine ⟨?_, ⟨h.window.1, by rw [local_flip_length h]; exact h.window.2.1, ?_⟩, ?_⟩
  · rw [hver]; simp [huv]
  · intro c hc1 hc2 x hx
    by_cases hcm : c = m
    · subst hcm
      rw [local_flip_getElem?_self h] at hx
      cases hx
      exact (h.window.2.2 c (by omega) (by omega) u₂ hu).symm
    · rw [local_flip_getElem? h j c (fun e => hcm e.2)] at hx
      have hch := (L.ok j).chain
      rcases (show c + 1 = m ∨ c = m + 1 by omega) with e | e
      · subst e; exact (local_chain_adj hch hx hu).symm
      · subst e; exact local_chain_adj hch hu hx
  · funext j'
    by_cases hjj : j' = j
    · subst hjj
      rw [Function.update_self, local_flip_seq_self h, List.set_set]
      obtain ⟨_, hu'⟩ := List.getElem?_eq_some_iff.mp hu
      conv_lhs => rw [← List.set_getElem_self hm]
      rw [hu']
    · rw [Function.update_of_ne hjj, local_flip_seq_ne h hjj]

end IsFlipAPI

/-! ## F0 -/

theorem claimF0 : ClaimF0 G P := by
  intro L L' v j m i u₂ hL hi h hu
  have hU := local_flip_used h
  have hT := local_flip_totLen h
  have hver := local_flip_verts h hu
  have huV : u₂ ∈ L.verts := local_mem_verts_of_mem_seq L (local_mem_of_getElem? hu)
  have huv : u₂ ≠ v := fun e => h.out (e ▸ huV)
  have hji := local_flip_ne_unres h hi
  refine ⟨hU, hT, hver, (claimA5 L L' hL (by rw [hU]) hT.le).1, ?_, hji, ?_,
    local_flip_mid_not_X h hu, local_flip_back h hu⟩
  · rw [local_flip_seq_ne h (Ne.symm hji)]; exact hi
  · rw [hver]; simp [huv]

/-! ## F-comm -/

theorem claimFcomm : ClaimFcomm G P := by
  intro L L₁ L₂ v₁ v₂ j₁ j₂ m₁ m₂ h1 h2 hbase hv2
  have hm1 : m₁ < (L.seq j₁).length := by have := h1.window.2.1; omega
  have hsep : j₁ = j₂ → m₁ + 2 ≤ m₂ ∨ m₂ + 2 ≤ m₁ := by
    rintro rfl
    by_contra hc
    exact hbase m₁ (by omega) (by omega) (local_flip_getElem?_self h1)
  refine ⟨hsep, ?_⟩
  obtain ⟨u₁, hu₁⟩ := local_flip_exists_mid h1
  have hver1 := local_flip_verts h1 hu₁
  -- the base of the second flip is the same in `L`
  have hsame : ∀ c, m₂ ≤ c + 1 → c ≤ m₂ + 1 → (L₁.seq j₂)[c]? = (L.seq j₂)[c]? := by
    intro c hc1 hc2
    apply local_flip_getElem? h1 j₂ c
    rintro ⟨rfl, rfl⟩
    exact hbase c hc1 hc2 (local_flip_getElem?_self h1)
  have hv2L : v₂ ∉ L.verts := by
    intro hv
    apply h2.out
    rw [hver1]
    refine Finset.mem_insert_of_mem (Finset.mem_erase.mpr ⟨?_, hv⟩)
    rintro rfl; exact hv2 hu₁
  have hw2 : L.Window v₂ j₂ m₂ := by
    refine ⟨h2.window.1, by rw [← local_flip_length h1]; exact h2.window.2.1, ?_⟩
    intro c hc1 hc2 x hx
    exact h2.window.2.2 c hc1 hc2 x (by rw [hsame c hc1 hc2]; exact hx)
  let L₁' := local_flip L v₂ j₂ m₂ hv2L hw2
  have h1' : L.IsFlip L₁' v₂ j₂ m₂ := local_flip_isFlip L v₂ j₂ m₂ hv2L hw2
  refine ⟨L₁', h1', ?_, ?_, ?_⟩
  · -- `v₁ ∉ V(L₁')`
    obtain ⟨u', hu'⟩ := local_flip_exists_mid h1'
    rw [local_flip_verts h1' hu']
    have hv1L₁ : v₁ ∈ L₁.verts :=
      local_mem_verts_of_mem_seq L₁ (local_mem_of_getElem? (local_flip_getElem?_self h1))
    have hne : v₁ ≠ v₂ := fun e => h2.out (e ▸ hv1L₁)
    simp only [Finset.mem_insert, Finset.mem_erase, not_or, not_and]
    exact ⟨hne, fun _ => h1.out⟩
  · refine ⟨h1.window.1, by rw [local_flip_length h1']; exact h1.window.2.1, ?_⟩
    intro c hc1 hc2 x hx
    have : (L₁'.seq j₁)[c]? = (L.seq j₁)[c]? := by
      apply local_flip_getElem? h1' j₁ c
      rintro ⟨rfl, rfl⟩
      rcases hsep rfl with h | h <;> omega
    exact h1.window.2.2 c hc1 hc2 x (this ▸ hx)
  · rw [h2.seq_eq, h1.seq_eq, h1'.seq_eq]
    funext x
    by_cases hx1 : x = j₁ <;> by_cases hx2 : x = j₂
    · subst hx1; subst hx2
      simp only [Function.update_self]
      exact List.set_comm _ _ (by rcases hsep rfl with h | h <;> omega)
    · subst hx1
      simp [Function.update_apply, hx2]
    · subst hx2
      simp [Function.update_apply, hx1]
    · simp [Function.update_apply, hx1, hx2]

end Flips

section Local

variable {G : SimpleGraph V} [DecidableRel G.Adj] {k : ℕ} {P : IndexedPairs (Fin k) V}

/-! ## Bookkeeping for replacements -/

theorem local_tot_one {L L' : PL G P} (j : Fin k) (h : ∀ x, x ≠ j → L'.seq x = L.seq x) :
    L'.totLen + ((L.seq j).length - 1) = L.totLen + ((L'.seq j).length - 1) := by
  unfold PL.totLen
  exact local_sum_one (fun x => (L'.seq x).length - 1) (fun x => (L.seq x).length - 1) j
    (fun x hx => by simp [h x hx])

theorem local_used_one {L L' : PL G P} (j : Fin k) (h : ∀ x, x ≠ j → L'.seq x = L.seq x) :
    L'.used.card + (if L.seq j ≠ [] then 1 else 0) =
      L.used.card + (if L'.seq j ≠ [] then 1 else 0) := by
  rw [local_card_used, local_card_used]
  exact local_sum_one (fun x => if L'.seq x ≠ [] then 1 else 0)
    (fun x => if L.seq x ≠ [] then 1 else 0) j (fun x hx => by simp [h x hx])

theorem local_tot_two {L L' : PL G P} (i j : Fin k) (hij : i ≠ j)
    (h : ∀ x, x ≠ i → x ≠ j → L'.seq x = L.seq x) :
    L'.totLen + ((L.seq i).length - 1) + ((L.seq j).length - 1) =
      L.totLen + ((L'.seq i).length - 1) + ((L'.seq j).length - 1) := by
  unfold PL.totLen
  exact local_sum_two (fun x => (L'.seq x).length - 1) (fun x => (L.seq x).length - 1) i j hij
    (fun x hx hx' => by simp [h x hx hx'])

theorem local_used_two {L L' : PL G P} (i j : Fin k) (hij : i ≠ j)
    (h : ∀ x, x ≠ i → x ≠ j → L'.seq x = L.seq x) :
    L'.used.card + (if L.seq i ≠ [] then 1 else 0) + (if L.seq j ≠ [] then 1 else 0) =
      L.used.card + (if L'.seq i ≠ [] then 1 else 0) + (if L'.seq j ≠ [] then 1 else 0) := by
  rw [local_card_used, local_card_used]
  exact local_sum_two (fun x => if L'.seq x ≠ [] then 1 else 0)
    (fun x => if L.seq x ≠ [] then 1 else 0) i j hij (fun x hx hx' => by simp [h x hx hx'])

/-! ## Claim 4.2 -/

theorem claim4_2a : Claim4_2a G P := by
  intro L hL v hv j a b x y hab hx hy hvx hvy
  by_contra hfar
  push Not at hfar
  set l := L.seq j with hldef
  have hok : PathOK G P j l := L.ok j
  have hb : b < l.length := local_lt_of_getElem? hy
  have hvl : v ∉ l := fun h => hv (local_mem_verts_of_mem_seq L h)
  have hvX : v ∉ terminalFinset P := fun h => hv (local_X_subset_verts L h)
  have hl : l ≠ [] := by intro h; rw [h] at hb; simp at hb
  set q := l.take (a + 1) ++ v :: l.drop b with hqdef
  have hdrop : l.drop b = l[b] :: l.drop (b + 1) := List.drop_eq_getElem_cons hb
  have hlb : l[b] = y := (List.getElem?_eq_some_iff.mp hy).2
  have hqlen : q.length = a + 2 + (l.length - b) := by
    simp [hqdef, List.length_take, List.length_drop]; omega
  have hmemq : ∀ z ∈ q, z ∈ l ∨ z = v := by
    intro z hz
    simp only [hqdef, List.mem_append, List.mem_cons] at hz
    rcases hz with hz | rfl | hz
    · exact Or.inl (List.mem_of_mem_take hz)
    · exact Or.inr rfl
    · exact Or.inl (List.mem_of_mem_drop hz)
  have hqok : PathOK G P j q := by
    refine ⟨?_, ?_, ?_, ?_, ?_, ?_⟩
    · rw [hqdef, List.isChain_append]
      refine ⟨hok.chain.take _, ?_, ?_⟩
      · rw [List.isChain_cons]
        refine ⟨?_, hok.chain.drop _⟩
        intro z hz
        rw [hdrop] at hz
        simp only [List.head?_cons, Option.mem_def, Option.some_inj] at hz
        rw [← hz, hlb]; exact hvy
      · intro z hz w hw
        rw [List.getLast?_take] at hz
        simp only [Nat.add_eq_zero_iff, one_ne_zero, and_false, if_false,
          Nat.add_sub_cancel, hx, Option.some_or, Option.mem_def, Option.some_inj] at hz
        simp only [List.head?_cons, Option.mem_def, Option.some_inj] at hw
        rw [← hz, ← hw]; exact hvx.symm
    · rw [hqdef, List.nodup_append, List.nodup_cons]
      refine ⟨hok.nodup.sublist (List.take_sublist _ _),
        ⟨fun h => hvl (List.mem_of_mem_drop h), hok.nodup.sublist (List.drop_sublist _ _)⟩, ?_⟩
      intro z hz w hw hzw
      subst hzw
      simp only [List.mem_cons] at hw
      rcases hw with rfl | hw
      · exact hvl (List.mem_of_mem_take hz)
      · exact List.disjoint_take_drop hok.nodup (by omega) hz hw
    · intro _
      rw [hqdef, List.head?_append, List.head?_take]
      simp only [Nat.add_eq_zero_iff, one_ne_zero, and_false, if_false]
      rw [hok.head hl]; rfl
    · intro _
      rw [hqdef, List.getLast?_append, List.getLast?_cons, List.getLast?_drop]
      simp [show ¬ l.length ≤ b by omega, hok.last hl]
    · rw [hqlen]; have := hok.short; omega
    · intro z hz hX
      rcases hmemq z hz with hz | rfl
      · exact hok.avoid z hz hX
      · exact absurd hX hvX
  let L' := local_replace L {j} (fun _ => q) (by simpa using hqok) (by simp)
    (by
      intro j1 hj1 j' hj' z hz hz'
      rw [Finset.mem_singleton] at hj1 hj'; subst hj1
      rcases hmemq z hz with hz | rfl
      · exact L.disj _ j' (Ne.symm hj') z hz hz'
      · exact hv (local_mem_verts_of_mem_seq L hz'))
  have hagree : ∀ x, x ≠ j → L'.seq x = L.seq x := fun x hx => by simp [L', hx]
  have hL'j : L'.seq j = q := by simp [L']
  have hU := local_used_one j hagree
  have hT := local_tot_one j hagree
  have hqne : q ≠ [] := by simp [hqdef]
  rw [hL'j] at hU hT
  simp only [← hldef, ne_eq, hl, hqne, not_false_eq_true, if_true] at hU
  have := hL.totLen_le (L' := L') (by omega)
  rw [hqlen] at hT
  have : (L.seq j).length = l.length := rfl
  omega

theorem claim4_2b : Claim4_2b G P := by
  intro L hL v hv j
  set l := L.seq j with hldef
  set A := G.neighborFinset v ∩ l.toFinset with hAdef
  set I := A.image (fun x => l.idxOf x) with hIdef
  have hAl : ∀ x ∈ A, x ∈ l := fun x hx => by
    simpa using (Finset.mem_inter.mp hx).2
  have hAv : ∀ x ∈ A, G.Adj v x := fun x hx => by
    simpa using (Finset.mem_inter.mp hx).1
  have hinj : Set.InjOn (fun x => l.idxOf x) (A : Set V) := by
    intro x hx y _ hxy
    exact (List.idxOf_inj (hAl x hx)).mp hxy
  have hIA : I.card = A.card := Finset.card_image_of_injOn hinj
  have hidx : ∀ x ∈ A, l[l.idxOf x]? = some x := fun x hx =>
    List.getElem?_eq_some_iff.mpr ⟨List.idxOf_lt_length_of_mem (hAl x hx),
      List.getElem_idxOf _⟩
  rcases A.eq_empty_or_nonempty with hA | hA
  · rw [hA]; simp
  have hI : I.Nonempty := hA.image _
  set c0 := I.min' hI with hc0
  have hsub : I ⊆ Finset.Icc c0 (c0 + 2) := by
    intro c hc
    rw [Finset.mem_Icc]
    refine ⟨I.min'_le c hc, ?_⟩
    have hc0I := I.min'_mem hI
    rw [← hc0] at hc0I
    obtain ⟨x, hx, rfl⟩ := Finset.mem_image.mp hc
    obtain ⟨y, hy, hyc⟩ := Finset.mem_image.mp hc0I
    rcases Nat.lt_or_ge c0 (l.idxOf x) with hlt | hge
    · rw [← hyc] at hlt ⊢
      exact claim4_2a L hL v hv j _ _ y x hlt (hidx y hy) (hidx x hx) (hAv y hy) (hAv x hx)
    · omega
  have hcard3 : I.card ≤ 3 := by
    have := Finset.card_le_card hsub
    rw [Nat.card_Icc] at this; omega
  refine ⟨by omega, fun h3 => ?_⟩
  have hIeq : I = Finset.Icc c0 (c0 + 2) := by
    apply Finset.eq_of_subset_of_card_le hsub
    rw [Nat.card_Icc, hIA, h3]; omega
  have hmemI : ∀ c, c0 ≤ c → c ≤ c0 + 2 → ∃ x ∈ A, l[c]? = some x := by
    intro c h1 h2
    have : c ∈ I := by rw [hIeq, Finset.mem_Icc]; exact ⟨h1, h2⟩
    obtain ⟨x, hx, rfl⟩ := Finset.mem_image.mp this
    exact ⟨x, hx, hidx x hx⟩
  refine ⟨c0 + 1, ⟨by omega, ?_, ?_⟩, ?_⟩
  · obtain ⟨x, _, hx⟩ := hmemI (c0 + 2) (by omega) le_rfl
    exact local_lt_of_getElem? hx
  · intro c hc1 hc2 x hx
    obtain ⟨y, hy, hy'⟩ := hmemI c (by omega) (by omega)
    rw [hx] at hy'; cases hy'
    exact hAv x hy
  · intro x hx hvx
    have hxA : x ∈ A := by simp [hAdef, hx, hvx]
    have : l.idxOf x ∈ Finset.Icc c0 (c0 + 2) := hsub (Finset.mem_image_of_mem _ hxA)
    rw [Finset.mem_Icc] at this
    exact ⟨l.idxOf x, by omega, by omega, hidx x hxA⟩

theorem claim4_2d (S : Setting G P) : Claim4_2d G P := by
  intro L hL ⟨i, hi⟩ v hv
  obtain ⟨-, -, -, -, hsum, -⟩ := claimA3 S L
  rw [hsum]
  have hb : ∀ j, (G.neighborFinset v ∩ L.block j).card ≤
      1 + 2 * (if L.seq j ≠ [] then 1 else 0) := by
    intro j
    by_cases hj : L.seq j = []
    · have := (claimA6cor S L hL j hj).2.2 v hv
      simp [hj]; omega
    · rw [local_block_res L hj]
      have := (claim4_2b L hL v hv j).1
      simp [hj]; omega
  have h1 := Finset.sum_le_sum (fun j (_ : j ∈ Finset.univ) => hb j)
  rw [Finset.sum_add_distrib, ← Finset.mul_sum, ← local_card_used] at h1
  have hU : L.used.card + 1 ≤ k := by
    have hsub : L.used ⊆ Finset.univ.erase i := by
      intro j hj
      simp only [PL.used, Finset.mem_filter] at hj
      exact Finset.mem_erase.mpr ⟨by rintro rfl; exact hj.2 hi, Finset.mem_univ _⟩
    have := Finset.card_le_card hsub
    rw [Finset.card_erase_of_mem (Finset.mem_univ _), Finset.card_univ, Fintype.card_fin]
      at this
    have : 1 ≤ k := Nat.pos_of_ne_zero (by rintro rfl; exact i.elim0)
    omega
  simp only [Finset.sum_const, Finset.card_univ, Fintype.card_fin, smul_eq_mul, mul_one] at h1
  omega

/-! ## Claim 4.3.0 -/

theorem local_empty_ok (j : Fin k) : PathOK G P j [] := (PL.empty G P).ok j

/-- The path `[s_i, u, t_i]`. -/
theorem local_path3_ok {i : Fin k} {u : V} (h1 : G.Adj (P.start i) u)
    (h2 : G.Adj u (P.finish i)) (hu1 : u ≠ P.start i) (hu2 : u ≠ P.finish i)
    (h12 : P.start i ≠ P.finish i) (huX : u ∉ terminalFinset P) :
    PathOK G P i [P.start i, u, P.finish i] := by
  refine ⟨?_, ?_, by simp, by simp, by simp, ?_⟩
  · simp [List.isChain_cons_cons, h1, h2]
  · simp [hu1.symm, hu2, h12]
  · intro x hx hX
    simp only [List.mem_cons, List.not_mem_nil, or_false] at hx
    rcases hx with rfl | rfl | rfl
    · exact Or.inl rfl
    · exact absurd hX huX
    · exact Or.inr rfl

theorem local_subset_of_card_inter {A B : Finset V} (h : B.card ≤ (A ∩ B).card) : B ⊆ A := by
  have := Finset.eq_of_subset_of_card_le (Finset.inter_subset_right (s₁ := A) (s₂ := B)) h
  rw [← this]; exact Finset.inter_subset_left

/-- The swap of 4.3.0: an interior vertex of a path of length `≥ 3` is not adjacent to both
terminals of an unresolved pair. -/
theorem local_no_swap (S : Setting G P) {L : PL G P} (hL : L.Minimal) {i j : Fin k}
    (hi : L.seq i = []) (hji : j ≠ i) (hlen : 4 ≤ (L.seq j).length) {u : V}
    (hu : u ∈ L.seq j) (hus : u ≠ P.start j) (hut : u ≠ P.finish j)
    (h1 : G.Adj (P.start i) u) (h2 : G.Adj (P.finish i) u) : False := by
  have hok := L.ok j
  have huX : u ∉ terminalFinset P := by
    intro hX
    rcases hok.avoid u hu hX with h | h
    · exact hus h
    · exact hut h
  have hus' : u ≠ P.start i := fun e => hok.other_start_not_mem S (Ne.symm hji) (e ▸ hu)
  have hut' : u ≠ P.finish i := fun e => hok.other_finish_not_mem S (Ne.symm hji) (e ▸ hu)
  have hq := local_path3_ok h1 h2.symm hus' hut' (S.hne i) huX
  let q : Fin k → List V := fun x => if x = i then [P.start i, u, P.finish i] else []
  let L' := local_replace L {i, j} q
    (by
      intro x hx
      simp only [Finset.mem_insert, Finset.mem_singleton] at hx
      by_cases hxi : x = i
      · subst hxi; simpa [q] using hq
      · simpa [q, hxi] using local_empty_ok x)
    (by
      intro x hx x' hx' hxx z hz hz'
      by_cases hxi : x = i
      · subst hxi
        have : x' ≠ x := Ne.symm hxx
        simp [q, this] at hz'
      · simp [q, hxi] at hz)
    (by
      intro x hx x' hx' z hz hz'
      simp only [Finset.mem_insert, Finset.mem_singleton, not_or] at hx hx'
      by_cases hxi : x = i
      · subst hxi
        simp only [q, if_true, List.mem_cons, List.not_mem_nil, or_false] at hz
        rcases hz with rfl | rfl | rfl
        · exact (L.ok x').other_start_not_mem S (Ne.symm hx'.1) hz'
        · exact L.disj j x' (Ne.symm hx'.2) _ hu hz'
        · exact (L.ok x').other_finish_not_mem S (Ne.symm hx'.1) hz'
      · simp [q, hxi] at hz)
  have hagree : ∀ x, x ≠ i → x ≠ j → L'.seq x = L.seq x := fun x hx hx' => by
    simp [L', hx, hx']
  have hL'i : L'.seq i = [P.start i, u, P.finish i] := by simp [L', q]
  have hL'j : L'.seq j = [] := by simp [L', q, hji]
  have hU := local_used_two i j (Ne.symm hji) hagree
  have hT := local_tot_two i j (Ne.symm hji) hagree
  have hjne : L.seq j ≠ [] := by intro h; rw [h] at hlen; simp at hlen
  rw [hL'i, hL'j, hi] at hU hT
  simp only [ne_eq, not_true_eq_false, if_false, hjne, not_false_eq_true, if_true,
    List.cons_ne_nil, List.length_cons, List.length_nil] at hU hT
  have := hL.totLen_le (L' := L') (by omega)
  omega

/-- The double replacement of 4.3.0 (`|B_j| = 3`). -/
theorem local_no_double (S : Setting G P) {L : PL G P} (hL : L.Minimal) {i j : Fin k}
    (hi : L.seq i = []) (hji : j ≠ i) {u v : V} (hl : L.seq j = [P.start j, u, P.finish j])
    (hv : v ∉ L.verts) (h1 : G.Adj (P.start i) u) (h2 : G.Adj (P.finish i) u)
    (h3 : G.Adj v (P.start j)) (h4 : G.Adj v u) (h5 : G.Adj v (P.finish j)) : False := by
  have hok := L.ok j
  have hu : u ∈ L.seq j := by rw [hl]; simp
  have hsj : P.start j ∈ L.seq j := by rw [hl]; simp
  have htj : P.finish j ∈ L.seq j := by rw [hl]; simp
  have hnd := hok.nodup
  rw [hl] at hnd
  simp only [List.nodup_cons, List.mem_cons, List.not_mem_nil, or_false, not_or] at hnd
  have hus : u ≠ P.start j := Ne.symm hnd.1.1
  have hut : u ≠ P.finish j := hnd.2.1
  have huX : u ∉ terminalFinset P := by
    intro hX
    rcases hok.avoid u hu hX with h | h
    · exact hus h
    · exact hut h
  have hus' : u ≠ P.start i := fun e => hok.other_start_not_mem S (Ne.symm hji) (e ▸ hu)
  have hut' : u ≠ P.finish i := fun e => hok.other_finish_not_mem S (Ne.symm hji) (e ▸ hu)
  have hvV : ∀ x ∈ L.verts, v ≠ x := fun x hx e => hv (e ▸ hx)
  have hvX : v ∉ terminalFinset P := fun h => hv (local_X_subset_verts L h)
  have hqi := local_path3_ok h1 h2.symm hus' hut' (S.hne i) huX
  have hqj := local_path3_ok h3.symm h5 (hvV _ (local_X_subset_verts L (local_start_mem_X P j)))
    (hvV _ (local_X_subset_verts L (local_finish_mem_X P j))) (S.hne j) hvX
  have hdis : ∀ z ∈ [P.start i, u, P.finish i], z ∉ [P.start j, v, P.finish j] := by
    intro z hz hz'
    simp only [List.mem_cons, List.not_mem_nil, or_false] at hz hz'
    have hvu : v ≠ u := hvV u (local_mem_verts_of_mem_seq L hu)
    have hvs : v ≠ P.start i := hvV _ (local_X_subset_verts L (local_start_mem_X P i))
    have hvt : v ≠ P.finish i := hvV _ (local_X_subset_verts L (local_finish_mem_X P i))
    rcases hz with rfl | rfl | rfl <;> rcases hz' with h | h | h
    · exact hji (local_start_inj S h).symm
    · exact hvs h.symm
    · exact local_start_ne_finish S _ _ h
    · exact hus h
    · exact hvu h.symm
    · exact hut h
    · exact local_start_ne_finish S _ _ h.symm
    · exact hvt h.symm
    · exact hji (local_finish_inj S h).symm
  let q : Fin k → List V := fun x =>
    if x = i then [P.start i, u, P.finish i] else [P.start j, v, P.finish j]
  let L' := local_replace L {i, j} q
    (by
      intro x hx
      simp only [Finset.mem_insert, Finset.mem_singleton] at hx
      rcases hx with rfl | rfl
      · simpa [q] using hqi
      · simpa [q, hji] using hqj)
    (by
      intro x hx x' hx' hxx z hz hz'
      simp only [Finset.mem_insert, Finset.mem_singleton] at hx hx'
      rcases hx with rfl | rfl <;> rcases hx' with rfl | rfl
      · exact hxx rfl
      · simp only [q, if_true, hji, if_false] at hz hz'
        exact hdis z hz hz'
      · simp only [q, if_true, hji, if_false] at hz hz'
        exact hdis z hz' hz
      · exact hxx rfl)
    (by
      intro x hx x' hx' z hz hz'
      simp only [Finset.mem_insert, Finset.mem_singleton, not_or] at hx hx'
      rcases hx with rfl | rfl
      · simp only [q, if_true, List.mem_cons, List.not_mem_nil, or_false] at hz
        rcases hz with rfl | rfl | rfl
        · exact (L.ok x').other_start_not_mem S (Ne.symm hx'.1) hz'
        · exact L.disj j x' (Ne.symm hx'.2) _ hu hz'
        · exact (L.ok x').other_finish_not_mem S (Ne.symm hx'.1) hz'
      · simp only [q, hji, if_false, List.mem_cons, List.not_mem_nil, or_false] at hz
        rcases hz with rfl | rfl | rfl
        · exact L.disj x x' (Ne.symm hx'.2) _ hsj hz'
        · exact hv (local_mem_verts_of_mem_seq L hz')
        · exact L.disj x x' (Ne.symm hx'.2) _ htj hz')
  have hagree : ∀ x, x ≠ i → x ≠ j → L'.seq x = L.seq x := fun x hx hx' => by
    simp [L', hx, hx']
  have hL'i : L'.seq i = [P.start i, u, P.finish i] := by simp [L', q]
  have hL'j : L'.seq j = [P.start j, v, P.finish j] := by simp [L', q, hji]
  have hU := local_used_two i j (Ne.symm hji) hagree
  rw [hL'i, hL'j, hi, hl] at hU
  simp only [ne_eq, not_true_eq_false, if_false, not_false_eq_true, if_true,
    List.cons_ne_nil] at hU
  have := hL.used_card_le L'
  omega


/-- 4.3.0 for `|B_j| ∈ {2, 4, 5, 6}`: `f_j ≤ |B_j| + 2`. -/
theorem local_f_le_B (S : Setting G P) {L : PL G P} (hL : L.Minimal) {i j : Fin k}
    (hi : L.seq i = []) (hji : j ≠ i) (hj : L.seq j ≠ []) (h3 : (L.seq j).length ≠ 3) :
    (G.neighborFinset (P.start i) ∩ L.block j).card +
      (G.neighborFinset (P.finish i) ∩ L.block j).card ≤ (L.block j).card + 2 := by
  set B := L.block j with hB
  have hBl : B = (L.seq j).toFinset := local_block_res L hj
  have hlenB : B.card = (L.seq j).length := (claimA3 S L).2.2.2.1 j hj
  have hint : (G.neighborFinset (P.start i) ∩ B ∩ (G.neighborFinset (P.finish i) ∩ B)).card
      ≤ 2 := by
    by_cases h2 : (L.seq j).length = 2
    · exact (Finset.card_le_card (Finset.inter_subset_left.trans Finset.inter_subset_right)).trans
        (by omega)
    · have h4 : 4 ≤ (L.seq j).length := by
        have := (L.ok j).two_le_length S hj; omega
      refine (Finset.card_le_card (t := {P.start j, P.finish j}) ?_).trans Finset.card_le_two
      intro z hz
      simp only [Finset.mem_inter, SimpleGraph.mem_neighborFinset] at hz
      simp only [Finset.mem_insert, Finset.mem_singleton]
      by_contra hne
      push Not at hne
      have hzl : z ∈ L.seq j := by
        have := hz.1.2; rw [hBl] at this; simpa using this
      exact local_no_swap S hL hi hji h4 hzl hne.1 hne.2 hz.1.1 hz.2.1
  have hun := Finset.card_union_add_card_inter (G.neighborFinset (P.start i) ∩ B)
    (G.neighborFinset (P.finish i) ∩ B)
  have hun' : (G.neighborFinset (P.start i) ∩ B ∪ G.neighborFinset (P.finish i) ∩ B).card
      ≤ B.card := Finset.card_le_card (Finset.union_subset Finset.inter_subset_right
        Finset.inter_subset_right)
  omega

/-- `f_i = 0` (4.3.0(α)). -/
theorem local_f_zero (S : Setting G P) {L : PL G P} (hL : L.Minimal) {i : Fin k}
    (hi : L.seq i = []) :
    (G.neighborFinset (P.start i) ∩ L.block i).card +
      (G.neighborFinset (P.finish i) ∩ L.block i).card = 0 := by
  have hA6 := claimA6cor S L hL i hi
  rw [local_block_unres L hi]
  have e1 : G.neighborFinset (P.start i) ∩ {P.start i, P.finish i} = ∅ := by
    ext x; simp only [Finset.mem_inter, SimpleGraph.mem_neighborFinset, Finset.mem_insert,
      Finset.mem_singleton, Finset.notMem_empty, iff_false, not_and]
    rintro h (rfl | rfl)
    · exact G.irrefl h
    · exact hA6.1 h
  have e2 : G.neighborFinset (P.finish i) ∩ {P.start i, P.finish i} = ∅ := by
    ext x; simp only [Finset.mem_inter, SimpleGraph.mem_neighborFinset, Finset.mem_insert,
      Finset.mem_singleton, Finset.notMem_empty, iff_false, not_and]
    rintro h (rfl | rfl)
    · exact hA6.1 h.symm
    · exact G.irrefl h
  rw [e1, e2]; simp

/-- `f_j ≤ 8` for `j ≠ i` (4.3.0(γ)); no outside vertex needed. -/
theorem local_f_le8 (S : Setting G P) {L : PL G P} (hL : L.Minimal) {i j : Fin k}
    (hi : L.seq i = []) (hji : j ≠ i) :
    (G.neighborFinset (P.start i) ∩ L.block j).card +
      (G.neighborFinset (P.finish i) ∩ L.block j).card ≤ 8 := by
  have ha1 : (G.neighborFinset (P.start i) ∩ L.block j).card ≤ (L.block j).card :=
    Finset.card_le_card Finset.inter_subset_right
  have ha2 : (G.neighborFinset (P.finish i) ∩ L.block j).card ≤ (L.block j).card :=
    Finset.card_le_card Finset.inter_subset_right
  have hBc := ((claimA3 S L).2.2.1 j)
  by_cases hj : L.seq j = []
  · have : (L.block j).card = 2 := by rw [local_block_unres L hj, Finset.card_pair (S.hne j)]
    omega
  by_cases h3 : (L.seq j).length = 3
  · have := (claimA3 S L).2.2.2.1 j hj
    omega
  · have := local_f_le_B S hL hi hji hj h3
    omega

theorem claim4_3_0 (S : Setting G P) : Claim4_3_0 G P := by
  intro L hL i hi v hv
  dsimp only
  have hA6 := claimA6cor S L hL i hi
  have hBi := local_block_unres L hi
  refine ⟨?_, hA6.2.2 v hv, ?_⟩
  · rw [hBi]
    have e1 : G.neighborFinset (P.start i) ∩ {P.start i, P.finish i} = ∅ := by
      ext x; simp only [Finset.mem_inter, SimpleGraph.mem_neighborFinset, Finset.mem_insert,
        Finset.mem_singleton, Finset.notMem_empty, iff_false, not_and]
      rintro h (rfl | rfl)
      · exact G.irrefl h
      · exact hA6.1 h
    have e2 : G.neighborFinset (P.finish i) ∩ {P.start i, P.finish i} = ∅ := by
      ext x; simp only [Finset.mem_inter, SimpleGraph.mem_neighborFinset, Finset.mem_insert,
        Finset.mem_singleton, Finset.notMem_empty, iff_false, not_and]
      rintro h (rfl | rfl)
      · exact hA6.1 h.symm
      · exact G.irrefl h
    rw [e1, e2]; simp
  intro j hji
  set B := L.block j with hB
  set a1 := (G.neighborFinset (P.start i) ∩ B).card
  set a2 := (G.neighborFinset (P.finish i) ∩ B).card
  set g := (G.neighborFinset v ∩ B).card
  have ha1 : a1 ≤ B.card := Finset.card_le_card Finset.inter_subset_right
  have ha2 : a2 ≤ B.card := Finset.card_le_card Finset.inter_subset_right
  have hg : g ≤ B.card := Finset.card_le_card Finset.inter_subset_right
  have hBc : 2 ≤ B.card ∧ B.card ≤ 6 := ((claimA3 S L).2.2.1 j)
  by_cases hj : L.seq j = []
  · have : B.card = 2 := by rw [hB, local_block_unres L hj, Finset.card_pair (S.hne j)]
    have := (claimA6cor S L hL j hj).2.2 v hv
    omega
  have hBl : B = (L.seq j).toFinset := local_block_res L hj
  have hlenB : B.card = (L.seq j).length := (claimA3 S L).2.2.2.1 j hj
  have hg3 : g ≤ 3 := by
    have := (claim4_2b L hL v hv j).1
    rw [← hBl] at this; exact this
  by_cases h3 : (L.seq j).length = 3
  · -- `|B_j| = 3`: the double replacement
    refine ⟨?_, by omega⟩
    by_contra hcon
    have hall : a1 = 3 ∧ a2 = 3 ∧ g = 3 := by omega
    obtain ⟨x, u, y, hxuy⟩ := List.length_eq_three.mp h3
    have hok := L.ok j
    have hx : x = P.start j := by
      have := hok.head hj; rw [hxuy] at this; simpa using this
    have hy : y = P.finish j := by
      have := hok.last hj; rw [hxuy] at this; simpa using this
    subst hx hy
    have hBe : B = {P.start j, u, P.finish j} := by rw [hBl, hxuy]; simp
    have s1 := local_subset_of_card_inter (A := G.neighborFinset (P.start i)) (B := B)
      (by omega)
    have s2 := local_subset_of_card_inter (A := G.neighborFinset (P.finish i)) (B := B)
      (by omega)
    have s3 := local_subset_of_card_inter (A := G.neighborFinset v) (B := B) (by omega)
    have hum : u ∈ B := by rw [hBe]; simp
    have hsm : P.start j ∈ B := by rw [hBe]; simp
    have htm : P.finish j ∈ B := by rw [hBe]; simp
    simp only [Finset.subset_iff, SimpleGraph.mem_neighborFinset] at s1 s2 s3
    exact local_no_double S hL hi hji hxuy hv (s1 hum) (s2 hum) (s3 hsm) (s3 hum) (s3 htm)
  · have : a1 + a2 ≤ B.card + 2 := local_f_le_B S hL hi hji hj h3
    omega

/-! ## 4.3, 4.3a -/

/-- `|N(x) \ V(L)| + Σ_j |N(x) ∩ B_j| = deg x`. -/
theorem local_nbr_card (S : Setting G P) (L : PL G P) (x : V) :
    (G.neighborFinset x \ L.verts).card + ∑ j, (G.neighborFinset x ∩ L.block j).card =
      G.degree x := by
  rw [← (claimA3 S L).2.2.2.2.1, Finset.card_sdiff_add_card_inter,
    SimpleGraph.card_neighborFinset_eq_degree]

/-- `Σ_j |B_j| = |V(L)|`. -/
theorem local_sum_blocks (S : Setting G P) (L : PL G P) :
    ∑ j, (L.block j).card = L.verts.card := by
  have := (claimA3 S L).2.2.2.2.1 Finset.univ
  simpa using this.symm

theorem claim4_3 (S : Setting G P) : Claim4_3 G P := by
  intro L hL i hi v hv
  have hdisjST : Disjoint (L.nbr i true) (L.nbr i false) := (claimA6cor S L hL i hi).2.1
  have h430 := claim4_3_0 S L hL i hi v hv
  dsimp only at h430
  obtain ⟨hfi, hgi, hjb⟩ := h430
  set fs := fun j => (G.neighborFinset (P.start i) ∩ L.block j).card with hfs
  set ft := fun j => (G.neighborFinset (P.finish i) ∩ L.block j).card with hft
  set g := fun j => (G.neighborFinset v ∩ L.block j).card with hg
  set c : Fin k → ℕ := fun j => if j = i then 1 else (L.block j).card + 5 with hc
  have hle : ∑ j, (fs j + ft j + g j) ≤ ∑ j, c j := by
    apply Finset.sum_le_sum
    intro j _
    by_cases hji : j = i
    · subst hji; simp only [hfs, hft, hg, hc, if_pos rfl]; omega
    · simp only [hfs, hft, hg, hc, if_neg hji]; exact (hjb j hji).1
  have hc1 := local_sum_one c (fun j => (L.block j).card + 5) i
    (fun x hx => by simp [hc, hx])
  have hBi : (L.block i).card = 2 := by
    rw [local_block_unres L hi, Finset.card_pair (S.hne i)]
  have hci : c i = 1 := by simp [hc]
  have h5 : ∑ j, ((L.block j).card + 5) = L.verts.card + 5 * k := by
    rw [Finset.sum_add_distrib, local_sum_blocks S L]; simp [mul_comm]
  have hsplit : ∑ j, (fs j + ft j + g j) = ∑ j, fs j + ∑ j, ft j + ∑ j, g j := by
    rw [Finset.sum_add_distrib, Finset.sum_add_distrib]
  have ds := local_nbr_card S L (P.start i)
  have dt := local_nbr_card S L (P.finish i)
  have dv := local_nbr_card S L v
  have es : L.nbr i true = G.neighborFinset (P.start i) \ L.verts := rfl
  have et : L.nbr i false = G.neighborFinset (P.finish i) \ L.verts := rfl
  -- counting in `V`
  set B := L.nbr i true ∪ L.nbr i false with hB
  set C := G.neighborFinset v \ L.verts with hC
  have hBV : Disjoint L.verts B := by
    rw [Finset.disjoint_left]
    intro x hx hxB
    rcases Finset.mem_union.mp hxB with h | h
    · exact (PL.mem_nbr.mp h).2 hx
    · exact (PL.mem_nbr.mp h).2 hx
  have hCV : Disjoint L.verts C := by
    rw [Finset.disjoint_left]; intro x hx hxC; exact (Finset.mem_sdiff.mp hxC).2 hx
  have h1 : (L.verts ∪ (B ∪ C)).card = L.verts.card + (B ∪ C).card :=
    Finset.card_union_of_disjoint (Finset.disjoint_union_right.mpr ⟨hBV, hCV⟩)
  have h2 := Finset.card_union_add_card_inter B C
  have h3 : B ∩ C = G.neighborFinset v ∩ B := by
    ext x
    simp only [Finset.mem_inter, hC, Finset.mem_sdiff]
    constructor
    · rintro ⟨hb, hn, -⟩; exact ⟨hn, hb⟩
    · rintro ⟨hn, hb⟩; exact ⟨hb, hn, Finset.disjoint_right.mp hBV hb⟩
  have h4 : B.card = (L.nbr i true).card + (L.nbr i false).card :=
    Finset.card_union_of_disjoint hdisjST
  have h6 : (L.verts ∪ (B ∪ C)).card ≤ Fintype.card V := Finset.card_le_univ _
  rw [h3] at h2
  rw [← es] at ds; rw [← et] at dt
  have := S.hdeg (P.start i); have := S.hdeg (P.finish i); have := S.hdeg v
  have := S.hord
  simp only [hfs, hft, hg] at hsplit hle
  omega

theorem claim4_3a (S : Setting G P) : Claim4_3a G P := by
  intro L hL i hi
  set c : Fin k → ℕ := fun j => if j = i then 0 else 8 with hc
  have hle : ∑ j, ((G.neighborFinset (P.start i) ∩ L.block j).card +
      (G.neighborFinset (P.finish i) ∩ L.block j).card) ≤ ∑ j, c j := by
    apply Finset.sum_le_sum
    intro j _
    by_cases hji : j = i
    · subst hji; simp only [hc, if_pos rfl]; exact (local_f_zero S hL hi).le
    · simp only [hc, if_neg hji]; exact local_f_le8 S hL hi hji
  have hc1 := local_sum_one c (fun _ => 8) i (fun x hx => by simp [hc, hx])
  have hci : c i = 0 := by simp [hc]
  have h8 : ∑ _j : Fin k, (8 : ℕ) = 8 * k := by simp [mul_comm]
  rw [Finset.sum_add_distrib] at hle
  have ds := local_nbr_card S L (P.start i)
  have dt := local_nbr_card S L (P.finish i)
  have es : L.nbr i true = G.neighborFinset (P.start i) \ L.verts := rfl
  have et : L.nbr i false = G.neighborFinset (P.finish i) \ L.verts := rfl
  rw [← es] at ds; rw [← et] at dt
  have := S.hdeg (P.start i); have := S.hdeg (P.finish i)
  have := S.hk
  omega

/-! ## 4.4 -/

/-- 4.4(a, b) in the form: no `a ∈ S̄_i`, `c ∈ T̄_i` with `a = c` or `a ~ c`. -/
theorem local_cl_sep (S : Setting G P) {L : PL G P} (hL : L.Minimal) {i : Fin k}
    (hi : L.seq i = []) {a c : V} (ha : a ∈ L.cl i true) (hc : c ∈ L.cl i false)
    (hac : a = c ∨ G.Adj a c) : False := by
  obtain ⟨w1, hw1, hs1⟩ := claimA7 L i true a ha
  obtain ⟨w2, hw2, hs2⟩ := claimA7 L i false c hc
  have hA6 := claimA6 S L hL i hi
  simp only [term_true, term_false] at w1 w2 hs1 hs2 hw1 hw2
  have hsupp : ∀ x, x ∈ w1.support ∨ x ∈ w2.support →
      x ∉ L.verts ∨ x = P.start i ∨ x = P.finish i := by
    rintro x (hx | hx)
    · rcases hs1 x hx with h | h
      · exact Or.inr (Or.inl h)
      · exact Or.inl h
    · rcases hs2 x hx with h | h
      · exact Or.inr (Or.inr h)
      · exact Or.inl h
  rcases hac with rfl | hadj
  · refine hA6 (w1.append w2.reverse) (by simp; omega) ?_
    intro x hx
    rw [SimpleGraph.Walk.mem_support_append_iff, SimpleGraph.Walk.support_reverse,
      List.mem_reverse] at hx
    exact hsupp x hx
  · refine hA6 (w1.append (SimpleGraph.Walk.cons hadj w2.reverse)) (by simp; omega) ?_
    intro x hx
    rw [SimpleGraph.Walk.mem_support_append_iff, SimpleGraph.Walk.support_cons,
      List.mem_cons, SimpleGraph.Walk.support_reverse, List.mem_reverse] at hx
    rcases hx with hx | hx | hx
    · exact hsupp x (Or.inl hx)
    · exact hsupp x (Or.inl (by subst hx; exact w1.end_mem_support))
    · exact hsupp x (Or.inr hx)

theorem local_cl_union (S : Setting G P) {L : PL G P} (hL : L.Minimal) {i : Fin k}
    (hi : L.seq i = []) : L.cl i true ∪ L.cl i false = Finset.univ \ L.verts := by
  ext x
  simp only [Finset.mem_union, Finset.mem_sdiff, Finset.mem_univ, true_and]
  constructor
  · rintro (h | h) <;> exact PL.not_mem_verts_of_mem_cl h
  · intro hx
    have h6 := claim4_3 S L hL i hi x hx
    obtain ⟨y, hy⟩ : (G.neighborFinset x ∩ (L.nbr i true ∪ L.nbr i false)).Nonempty := by
      rw [← Finset.card_pos]; omega
    rw [Finset.mem_inter, SimpleGraph.mem_neighborFinset, Finset.mem_union] at hy
    rcases hy with ⟨hxy, hy | hy⟩
    · exact Or.inl (PL.mem_cl.mpr ⟨hx, Or.inr ⟨y, hy, hxy⟩⟩)
    · exact Or.inr (PL.mem_cl.mpr ⟨hx, Or.inr ⟨y, hy, hxy⟩⟩)

theorem claim4_4 (S : Setting G P) : Claim4_4 G P := by
  intro L hL i hi b
  have hsep := fun {a c : V} => @local_cl_sep _ _ _ G _ k P S L hL i hi a c
  have hun := local_cl_union S hL hi
  cases b
  · refine ⟨?_, ?_, ?_⟩
    · rw [Finset.disjoint_left]; intro x hx hx'; exact hsep hx' hx (Or.inl rfl)
    · intro x hx y hy hxy; exact hsep hy hx (Or.inr hxy.symm)
    · simpa [Finset.union_comm] using hun
  · refine ⟨?_, ?_, ?_⟩
    · rw [Finset.disjoint_left]; intro x hx hx'; exact hsep hx hx' (Or.inl rfl)
    · intro x hx y hy hxy; exact hsep hx hy (Or.inr hxy)
    · simpa using hun

theorem claim4_4d (S : Setting G P) : Claim4_4d G P := by
  intro L hL i hi b x hx
  obtain ⟨-, hnadj, hun⟩ := claim4_4 S L hL i hi b
  have hxV := PL.not_mem_verts_of_mem_cl hx
  refine ⟨?_, ?_⟩
  · intro y hxy hy
    have : y ∈ L.cl i b ∪ L.cl i (!b) := by rw [hun]; simp [hy]
    rcases Finset.mem_union.mp this with h | h
    · exact h
    · exact absurd hxy (hnadj x hx y h)
  · have h6 := claim4_3 S L hL i hi x hxV
    have hsub : G.neighborFinset x ∩ (L.nbr i true ∪ L.nbr i false) ⊆
        G.neighborFinset x ∩ L.nbr i b := by
      intro y hy
      rw [Finset.mem_inter, SimpleGraph.mem_neighborFinset] at hy ⊢
      refine ⟨hy.1, ?_⟩
      have hy2 : y ∈ L.nbr i b ∨ y ∈ L.nbr i (!b) := by
        cases b <;> simpa [or_comm] using Finset.mem_union.mp hy.2
      rcases hy2 with h | h
      · exact h
      · exact absurd hy.1 (hnadj x hx y (PL.nbr_subset_cl L i (!b) h))
    exact h6.trans (Finset.card_le_card hsub)

/-! ## 4.5 -/

theorem claim4_5 (S : Setting G P) : Claim4_5 G P := by
  intro L hL i hi b ⟨x, hx⟩
  have hd := (claim4_4d S L hL i hi b x hx).1
  have hxV := PL.not_mem_verts_of_mem_cl hx
  have h2d := claim4_2d S L hL ⟨i, hi⟩ x hxV
  have hsub : G.neighborFinset x \ L.verts ⊆ (L.cl i b).erase x := by
    intro y hy
    rw [Finset.mem_sdiff, SimpleGraph.mem_neighborFinset] at hy
    exact Finset.mem_erase.mpr ⟨fun h => G.irrefl (h ▸ hy.1), hd y hy.1 hy.2⟩
  have h1 := Finset.card_le_card hsub
  rw [Finset.card_erase_of_mem hx] at h1
  have h3 := Finset.card_sdiff_add_card_inter (G.neighborFinset x) L.verts
  rw [SimpleGraph.card_neighborFinset_eq_degree] at h3
  have := S.hdeg x
  have : 1 ≤ (L.cl i b).card := Finset.card_pos.mpr ⟨x, hx⟩
  omega


end Local

end TW16
end HadwigerConstant


==> anc/lean/HadwigerConstant/TW16Main.lean <==
import HadwigerConstant.TW16Local
import HadwigerConstant.TW16Flip
import HadwigerConstant.TW16Claim410
import HadwigerConstant.TW16RTilde

/-!
# Thomas–Wollan, Theorem 1.6: final assembly

Discharges every claim hypothesis of `mainCore_of_claims` from the proved claim theorems
in `TW16Local`, `TW16Flip`, `TW16Claim410` and `TW16RTilde`, and derives
`Theorem16Strong` (and `Theorem16`) from the black box `EgawaKKY` (TW Theorem 4.1).
-/

namespace HadwigerConstant
namespace TW16

open HadwigerLean HadwigerLean.Linkedness PL

universe u

section Assembly

variable {V : Type u} [Fintype V] [DecidableEq V] {G : SimpleGraph V} [DecidableRel G.Adj]
  {k : ℕ} {P : IndexedPairs (Fin k) V}

/-- All flip-group claims (4.6–4.9, F1, RelSymm, RelInv, M1, M2) under `Setting`. -/
theorem flip_claims (S : Setting G P) :
    Claim4_6 G P ∧ Claim4_6c G P ∧ ClaimF1 G P ∧ ClaimRelSymm G P ∧ ClaimRelInv G P ∧
      Claim4_7 G P ∧ Claim4_8 G P ∧ Claim4_8R G P ∧ Claim4_9 G P ∧ ClaimM1 G P ∧
      ClaimM2 G P :=
  flip_claims_of_base S claimF0 claimFcomm (claim4_4 S) (claim4_4d S)

/-- Lemma O0 (Claim 4.10 ⇒ O0) under `Setting`. -/
theorem claimO0_of_setting (hE : EgawaKKY.{u}) (S : Setting G P) : ClaimO0 G P := by
  obtain ⟨_, h46c, _, _, hRelInv, h47, _, _, _, _, _⟩ := flip_claims S
  exact claimO0 S
    (claim4_10 S hE (claimA3 S) claimA4 (claimA6cor S) claim4_2a claim4_2b (claim4_3 S)
      (claim4_3a S) (claim4_4 S) (claim4_4d S) (claim4_5 S) h46c h47 claimF0 claimF0exists
      hRelInv)

/-- The choices `(L_a, v_a)` exist for every optimal linkage. -/
theorem claimChoice_of_setting (S : Setting G P) (O : Opt G P) : ClaimChoice O := by
  obtain ⟨_, h46c, _, _, hRelInv, h47, _, _, h49, _, hM2⟩ := flip_claims S
  have hD9 : ClaimD9 O := claimD9 S hRelInv (claim4_5 S) h47 O
  refine claimChoice S O (claimChoice12 S O hD9) (fun C => ?_)
  have hD12a := claimD12a S hM2 C
  have h413 := claim4_13 S hD9 C hD12a (claimA3 S) (claimA6cor S) claim4_2b (claim4_4 S)
    (claim4_4d S) h46c h49 (claimT0 S O) claimF0exists
  exact claim4_14 S hD9 C hD12a (claimT1 S O hD9 claim4_2b) h413

/-- The final count. -/
theorem claimFinal_of_setting (hE : EgawaKKY.{u}) (S : Setting G P) (O : Opt G P)
    (C : Choice O) : ClaimFinal C := by
  obtain ⟨_, h46c, _, _, hRelInv, h47, _, _, h49, hM1, hM2⟩ := flip_claims S
  have hD9 : ClaimD9 O := claimD9 S hRelInv (claim4_5 S) h47 O
  have h411 := claim4_11 S O hD9 h46c claimF0
  have h415 := claim4_15 S O hD9 (claim4_4 S) h46c h411 claimF0
  have h416 := claim4_16 S O hD9 hM1 h415 (claim4_4d S) h46c claimF0 claimF0exists
  have h412 := claim4_12 hE S O hD9 (claimA3 S) (claimA6cor S) claim4_2b (claim4_4d S) h46c
    h411 claimF0exists
  have hD12a := claimD12a S hM2 C.toChoice12
  have hD12b := claimD12b S hM2 C
  have h413 := claim4_13 S hD9 C.toChoice12 hD12a (claimA3 S) (claimA6cor S) claim4_2b
    (claim4_4 S) (claim4_4d S) h46c h49 (claimT0 S O) claimF0exists
  have h414 := claim4_14 S hD9 C.toChoice12 hD12a (claimT1 S O hD9 claim4_2b) h413
  have h417 := claim4_17 S C hD12a hD12b h416 h49
  have h418 := claim4_18 S C hD12a h416 hM2
  have h419 := claim4_19 S C hD12a hD12b h418
  have h420 := claim4_20 hE S C hD12b h413 h414
  exact claimFinal S C h49 h412 h414 h417 h419 h420 hD12a hD12b

end Assembly

/-- `MainCore` from `EgawaKKY`. -/
theorem mainCore_of_egawaKKY (hE : EgawaKKY.{u}) : MainCore.{u} := by
  refine mainCore_of_claims ?_ ?_ ?_
  · intro V _ _ G _ k P S
    exact claimO0_of_setting hE S
  · intro V _ _ G _ k P S O
    exact claimChoice_of_setting S O
  · intro V _ _ G _ k P S O C
    exact claimFinal_of_setting hE S O C

/-- **Thomas–Wollan, Theorem 1.6** (strong form, with `|T| ≥ 2k`), assuming TW Theorem 4.1
(`EgawaKKY`). -/
theorem theorem16Strong_of_egawaKKY (hE : EgawaKKY.{u}) : Theorem16Strong.{u} :=
  theorem16Strong_of_core (mainCore_of_egawaKKY hE)

/-- **Thomas–Wollan, Theorem 1.6** in Norin–Steiner's form, assuming `EgawaKKY`. -/
theorem theorem16_of_egawaKKY (hE : EgawaKKY.{u}) : Theorem16.{u} :=
  theorem16_of_strong (theorem16Strong_of_egawaKKY hE)

#print axioms theorem16Strong_of_egawaKKY

end TW16
end HadwigerConstant


==> anc/lean/HadwigerConstant/TW16RTilde.lean <==
import HadwigerConstant.TW16Defs

/-!
# Thomas–Wollan Theorem 1.6: the optimal class, treacherous vertices, `R̃` and the final count

Blueprint `HadwigerConstant/TW16_blueprint.md`, §7–§9.

Every claim theorem takes `S : Setting G P` (sometimes unused) and the claim `Prop`s it
depends on as explicit hypotheses.  Deviations from the dependency lists of the plan
(all claims used are proved elsewhere):

* `claimT0` needs no claim hypotheses.
* `claim4_12` additionally uses `ClaimF0exists` (as in the review corrections).
* `claim4_16` additionally uses `ClaimF0exists`; it does not need `ClaimM2`.
* `claim4_13` additionally uses `ClaimF0exists`; it does not need `ClaimM1`, `ClaimM2`.
* `claim4_17` uses `Claim4_9` (instead of `Claim4_8R` + `ClaimRelSymm` + `Claim4_4`):
  `u ∈ S̃` and `v_a ∈ T̃` with `u ∼ v_a` contradicts the non-adjacency part of 4.9.
* `claimFinal` additionally uses `Claim4_14`.
-/

namespace HadwigerConstant
namespace TW16

open HadwigerLean HadwigerLean.Linkedness PL

set_option linter.unusedSectionVars false
set_option linter.unusedVariables false

universe u

variable {V : Type u} [Fintype V] [DecidableEq V] {G : SimpleGraph V} [DecidableRel G.Adj]
  {k : ℕ} {P : IndexedPairs (Fin k) V}

/-! ## Helpers -/

theorem rtilde_mem_of_get {L : PL G P} {j : Fin k} {m : ℕ} {u : V}
    (h : (L.seq j)[m]? = some u) : u ∈ L.verts :=
  mem_verts.mpr (Or.inr ⟨j, List.mem_of_getElem? h⟩)

theorem rtilde_pos_unique {L : PL G P} {j j' : Fin k} {m m' : ℕ} {u : V}
    (h : (L.seq j)[m]? = some u) (h' : (L.seq j')[m']? = some u) : j = j' ∧ m = m' := by
  have hj : j = j' := by
    by_contra hne
    exact L.disj j j' hne u (List.mem_of_getElem? h) (List.mem_of_getElem? h')
  subst hj
  refine ⟨rfl, ?_⟩
  have hm : m < (L.seq j).length := by
    obtain ⟨hm, -⟩ := List.getElem?_eq_some_iff.mp h
    exact hm
  exact (List.getElem?_inj hm (L.ok j).nodup).mp (h.trans h'.symm)

theorem rtilde_ne_of_pos {L : PL G P} {j : Fin k} {a b : ℕ} {x y : V}
    (hx : (L.seq j)[a]? = some x) (hy : (L.seq j)[b]? = some y) (hab : a ≠ b) : x ≠ y := by
  rintro rfl
  exact hab (rtilde_pos_unique hx hy).2

theorem rtilde_get_of_lt {l : List V} {m : ℕ} (h : m < l.length) : ∃ u, l[m]? = some u :=
  ⟨l[m], List.getElem?_eq_getElem h⟩

theorem rtilde_treach_tau {i : Fin k} {b0 : Bool} {L : PL G P} {u v : V}
    (h : TreachVia i b0 L u v) : v ∈ L.cl i (!b0) ∧ G.Adj u v := by
  obtain ⟨j, m, -, -, -, hN, -, -⟩ := h
  have : v ∈ G.neighborFinset u ∩ L.cl i (!b0) := by
    rw [hN]; exact Finset.mem_singleton_self v
  rw [Finset.mem_inter, SimpleGraph.mem_neighborFinset] at this
  exact ⟨this.2, this.1⟩

theorem rtilde_treach_unique {i : Fin k} {b0 : Bool} {L : PL G P} {u v w : V}
    (h : TreachVia i b0 L u v) (hw : w ∈ L.cl i (!b0)) (hadj : G.Adj u w) : w = v := by
  obtain ⟨j, m, -, -, -, hN, -, -⟩ := h
  have : w ∈ G.neighborFinset u ∩ L.cl i (!b0) :=
    Finset.mem_inter.mpr ⟨(SimpleGraph.mem_neighborFinset _ _ _).mpr hadj, hw⟩
  rw [hN] at this
  exact Finset.mem_singleton.mp this

theorem rtilde_treach_mem_verts {i : Fin k} {b0 : Bool} {L : PL G P} {u v : V}
    (h : TreachVia i b0 L u v) : u ∈ L.verts := by
  obtain ⟨j, m, -, -, hu, -⟩ := h
  exact rtilde_mem_of_get hu

/-- An internal entry of a list of a partial linkage is not a terminal. -/
theorem rtilde_internal_not_terminal {L : PL G P} {j : Fin k} {m : ℕ} {u : V}
    (h1 : 1 ≤ m) (h2 : m + 1 < (L.seq j).length) (hu : (L.seq j)[m]? = some u) :
    u ∉ terminalFinset P := by
  intro hX
  have hne : L.seq j ≠ [] := by
    intro h; rw [h] at h2; simp at h2
  have hok := L.ok j
  have hnd := hok.nodup
  rcases hok.avoid u (List.mem_of_getElem? hu) hX with h | h
  · have h0 : (L.seq j)[0]? = some (P.start j) := by
      rw [← List.head?_eq_getElem?]; exact hok.head hne
    rw [← h] at h0
    have := (rtilde_pos_unique hu h0).2
    omega
  · have hl : (L.seq j)[(L.seq j).length - 1]? = some (P.finish j) := by
      rw [← List.getLast?_eq_getElem?]; exact hok.last hne
    rw [← h] at hl
    have := (rtilde_pos_unique hu hl).2
    omega

theorem rtilde_min_eq (L : PL G P) (i : Fin k) (b : Bool) :
    min (L.cl i true).card (L.cl i false).card = min (L.cl i b).card (L.cl i (!b)).card := by
  cases b <;> simp [min_comm]

/-- Sum of a per-index bound: entries `≤ 2`, entry `i` `≤ 1`. -/
theorem rtilde_sum_le (c : Fin k → ℕ) (i : Fin k) (hc : ∀ j, c j ≤ 2) (hi : c i ≤ 1) :
    ∑ j, c j + 1 ≤ 2 * k := by
  rw [← Finset.add_sum_erase _ _ (Finset.mem_univ i)]
  have h1 : ∑ x ∈ Finset.univ.erase i, c x ≤ ∑ x ∈ Finset.univ.erase i, 2 :=
    Finset.sum_le_sum (fun j _ => hc j)
  rw [Finset.sum_const, smul_eq_mul, Finset.card_erase_of_mem (Finset.mem_univ i),
    Finset.card_univ, Fintype.card_fin] at h1
  have hk : 1 ≤ k := by have := i.isLt; omega
  have : (k - 1) * 2 + 2 = 2 * k := by
    cases k with
    | zero => omega
    | succ n => simp; ring
  omega

/-! ## Claim 4.11 -/

theorem claim4_11 (S : Setting G P) (O : Opt G P) (hD9 : ClaimD9 O) (h46c : Claim4_6c G P)
    (hF0 : ClaimF0 G P) : Claim4_11 O := by
  intro L hL v hv L' j m hflip
  obtain ⟨hmin, hunres, hsig, htau⟩ := hD9.2 L hL
  obtain ⟨u₂, hu₂⟩ := rtilde_get_of_lt (show m < (L.seq j).length by
    have := hflip.window.2.1; omega)
  refine ⟨hflip, hv, u₂, hu₂, ?_⟩
  by_contra hnp
  obtain ⟨-, hc2⟩ := h46c L L' v j m O.i O.b0 u₂ hmin hunres hflip hu₂ hv
  obtain ⟨hs', ht'⟩ := hc2 hnp
  obtain ⟨-, -, -, hmin', hunres', -⟩ := hF0 L L' v j m O.i u₂ hmin hunres hflip hu₂
  have hu₂τ : u₂ ∉ L.cl O.i (!O.b0) := fun h => not_mem_verts_of_mem_cl h (rtilde_mem_of_get hu₂)
  have hcs : (L'.cl O.i O.b0).card + 1 = (O.L0.cl O.i O.b0).card := by
    rw [hs', Finset.card_erase_add_one hv]; exact hsig
  have hct : (L'.cl O.i (!O.b0)).card = (O.L0.cl O.i (!O.b0)).card + 1 := by
    rw [ht', Finset.card_insert_of_notMem hu₂τ]; rw [htau]
  have hle := O.le
  have hD := hD9.1
  have hk := S.hk
  simp only [Opt.sig] at hD
  rcases O.O3 L' hmin' O.i hunres' with h | h <;> rw [rtilde_min_eq L' O.i O.b0] at h <;> omega

/-! ## Remark T0 -/

theorem claimT0 (S : Setting G P) (O : Opt G P) : ClaimT0 O := by
  intro L hL v hv L' j m u hflip hu
  constructor
  · intro hno
    obtain ⟨h1, h2, hw⟩ := hflip.window
    refine ⟨j, m, h1, h2, hu, ?_, ?_, ?_⟩
    · ext x
      simp only [Finset.mem_inter, SimpleGraph.mem_neighborFinset, Finset.mem_singleton]
      constructor
      · rintro ⟨hux, hx⟩
        by_contra hxv
        exact hno ⟨x, Finset.mem_erase.mpr ⟨hxv, hx⟩, hux⟩
      · rintro rfl
        exact ⟨(hw m (by omega) (by omega) u hu).symm, hv⟩
    · intro x hx; exact hw (m - 1) (by omega) (by omega) x hx
    · intro x hx; exact hw (m + 1) (by omega) (by omega) x hx
  · rintro htr ⟨w, hw, huw⟩
    obtain ⟨hwv, hwτ⟩ := Finset.mem_erase.mp hw
    exact hwv (rtilde_treach_unique htr hwτ huw)

/-! ## Claim 4.15 -/

theorem claim4_15 (S : Setting G P) (O : Opt G P) (hD9 : ClaimD9 O) (h44 : Claim4_4 G P)
    (h46c : Claim4_6c G P) (h411 : Claim4_11 O) (hF0 : ClaimF0 G P) : Claim4_15 O := by
  intro L hL v u j m hu htr w hw hwv L' j' m' hflip hpos
  obtain ⟨rfl, h1, h2⟩ := hpos
  obtain ⟨hmin, hunres, -, -⟩ := hD9.2 L hL
  have htr' := htr
  obtain ⟨j0, m0, hm1, hm2, hu0, hN, ha, hb⟩ := htr'
  obtain ⟨rfl, rfl⟩ := rtilde_pos_unique hu0 hu
  obtain ⟨hvτ, huv⟩ := rtilde_treach_tau htr
  obtain ⟨hw1, hw2, hwadj⟩ := hflip.window
  have hwu : G.Adj w u := hwadj m0 (by omega) (by omega) u hu
  obtain ⟨w2, hw2get⟩ := rtilde_get_of_lt (show m' < (L.seq j0).length by omega)
  have hvw2 : G.Adj v w2 := by
    rcases (by omega : m' = m0 - 1 ∨ m' = m0 ∨ m' = m0 + 1) with h | h | h
    · subst h; exact ha w2 hw2get
    · subst h
      rw [hu] at hw2get
      cases hw2get
      exact huv.symm
    · subst h; exact hb w2 hw2get
  have hpart := (h44 L hmin O.i hunres O.b0).2.2
  have hwσ : w ∈ L.cl O.i O.b0 := by
    have : w ∈ L.cl O.i O.b0 ∪ L.cl O.i (!O.b0) := by
      rw [hpart]; simp [hw]
    rcases Finset.mem_union.mp this with h | h
    · exact h
    · exact absurd (rtilde_treach_unique htr h hwu.symm) hwv
  obtain ⟨-, -, u₂', hu₂', hex⟩ := h411 L hL w hwσ L' j0 m' hflip
  rw [hw2get] at hu₂'
  cases hu₂'
  obtain ⟨hc1, -⟩ := h46c L L' w j0 m' O.i O.b0 w2 hmin hunres hflip hw2get hwσ
  obtain ⟨hs', ht'⟩ := hc1 hex
  obtain ⟨-, -, -, hmin', hunres', -⟩ := hF0 L L' w j0 m' O.i w2 hmin hunres hflip hw2get
  have := (h44 L' hmin' O.i hunres' O.b0).2.1 w2 (by rw [hs']; exact Finset.mem_insert_self _ _)
    v (by rw [ht']; exact hvτ)
  exact this hvw2.symm

/-! ## Claim 4.16 -/

/-- One step of Claim 4.16. -/
theorem rtilde_treach_step (S : Setting G P) (O : Opt G P) (hD9 : ClaimD9 O)
    (hM1 : ClaimM1 G P) (h415 : Claim4_15 O) (h44d : Claim4_4d G P) (h46c : Claim4_6c G P)
    (hF0 : ClaimF0 G P) (hF0e : ClaimF0exists G P)
    {L L' : PL G P} {u v : V} (hL : O.InClass L) (htr : O.Treach L u v)
    (hst : PL.StepMod O.i O.b0 {v} L L') :
    O.InClass L' ∧ v ∈ O.tau L' ∧ O.Treach L' u v := by
  have hst' := hst
  obtain ⟨b, w, hstep, hwW, hWsub⟩ := hst'
  have hL' : O.InClass L' := Relation.ReflTransGen.tail hL ⟨b, w, hstep⟩
  have hvτ' : v ∈ O.tau L' := (hM1 _ _ _ _ _ hst).1 (Finset.mem_singleton_self v)
  refine ⟨hL', hvτ', ?_⟩
  obtain ⟨hmin, hunres, -, -⟩ := hD9.2 L hL
  obtain ⟨hmin', hunres', -, -⟩ := hD9.2 L' hL'
  obtain ⟨-, -, j', m', hflip, -, w2, hw2, -⟩ := hstep
  have hwv : w ≠ v := fun h => hwW (by simp [h])
  have htr' := htr
  obtain ⟨j, m, hm1, hm2, hu, hN, ha, hb⟩ := htr'
  have hnot := h415 L hL v u j m hu htr w hflip.out hwv L' j' m' hflip
  have hlen : (L'.seq j).length = (L.seq j).length := by
    rw [hflip.seq_eq]
    by_cases hj : j = j'
    · subst hj; simp
    · rw [Function.update_of_ne hj]
  have hpos : ∀ c, m ≤ c + 1 → c ≤ m + 1 → (L'.seq j)[c]? = (L.seq j)[c]? := by
    intro c hc1 hc2
    rw [hflip.seq_eq]
    by_cases hj : j = j'
    · subst hj
      rw [Function.update_self]
      exact List.getElem?_set_ne (by omega)
    · rw [Function.update_of_ne hj]
  obtain ⟨hvτ, huv⟩ := rtilde_treach_tau htr
  have hvout' : v ∉ L'.verts := not_mem_verts_of_mem_cl hvτ'
  have hu' : (L'.seq j)[m]? = some u := by rw [hpos m (by omega) (by omega)]; exact hu
  have hwin : L'.Window v j m := by
    refine ⟨hm1, by omega, ?_⟩
    intro c hc1 hc2 x hx
    rw [hpos c hc1 hc2] at hx
    rcases (by omega : c = m - 1 ∨ c = m ∨ c = m + 1) with h | h | h
    · subst h; exact ha x hx
    · subst h; rw [hu] at hx; cases hx; exact huv.symm
    · subst h; exact hb x hx
  obtain ⟨L'', hflip''⟩ := hF0e L' v j m hvout' hwin
  by_contra hnt
  have hex : ∃ w' ∈ (O.tau L').erase v, G.Adj u w' := by
    by_contra hno
    exact hnt ((claimT0 S O L' hL' v hvτ' L'' j m u hflip'' hu').mp hno)
  have hstep'' : PL.Step O.i (!O.b0) v L' L'' := ⟨hmin', hunres', j, m, hflip'', hvτ', u, hu', hex⟩
  have hL'' : O.InClass L'' := Relation.ReflTransGen.tail hL' ⟨_, _, hstep''⟩
  obtain ⟨hmin'', hunres'', -, -⟩ := hD9.2 L'' hL''
  obtain ⟨hc1, -⟩ := h46c L' L'' v j m O.i (!O.b0) u hmin' hunres' hflip'' hu' hvτ'
  have hτ'' := (hc1 hex).1
  have huτ'' : u ∈ L''.cl O.i (!O.b0) := by rw [hτ'']; exact Finset.mem_insert_self _ _
  have h6 := (h44d L'' hmin'' O.i hunres'' (!O.b0) u huτ'').2
  obtain ⟨-, -, hV', -⟩ := hF0 L L' w j' m' O.i w2 hmin hunres hflip hw2
  obtain ⟨-, -, hV'', -⟩ := hF0 L' L'' v j m O.i u hmin' hunres' hflip'' hu'
  have hsub : G.neighborFinset u ∩ L''.nbr O.i (!O.b0) ⊆ {w2, u} := by
    intro x hx
    rw [Finset.mem_inter, SimpleGraph.mem_neighborFinset, mem_nbr] at hx
    obtain ⟨hux, htx, hx''⟩ := hx
    by_contra hx2
    simp only [Finset.mem_insert, Finset.mem_singleton, not_or] at hx2
    obtain ⟨hxw2, hxu⟩ := hx2
    have hxL : x ∉ L.verts := by
      intro hxL
      apply hx''
      rw [hV'', hV']
      exact Finset.mem_insert_of_mem (Finset.mem_erase.mpr ⟨hxu,
        Finset.mem_insert_of_mem (Finset.mem_erase.mpr ⟨hxw2, hxL⟩)⟩)
    have hxτ : x ∈ L.cl O.i (!O.b0) := nbr_subset_cl L _ _ (mem_nbr.mpr ⟨htx, hxL⟩)
    have hxv : x = v := rtilde_treach_unique htr hxτ hux
    apply hx''
    rw [hV'', hxv]
    exact Finset.mem_insert_self _ _
  have := Finset.card_le_card hsub
  have h2 : ({w2, u} : Finset V).card ≤ 2 := Finset.card_le_two
  omega

theorem claim4_16 (S : Setting G P) (O : Opt G P) (hD9 : ClaimD9 O) (hM1 : ClaimM1 G P)
    (h415 : Claim4_15 O) (h44d : Claim4_4d G P) (h46c : Claim4_6c G P) (hF0 : ClaimF0 G P)
    (hF0e : ClaimF0exists G P) : Claim4_16 O := by
  intro L hL v hv u htr L' hrel
  suffices H : O.InClass L' ∧ v ∈ O.tau L' ∧ O.Treach L' u v from ⟨H.2.1, H.2.2⟩
  induction hrel with
  | refl => exact ⟨hL, hv, htr⟩
  | tail _ hstep ih =>
    obtain ⟨hLb, -, htrb⟩ := ih
    exact rtilde_treach_step S O hD9 hM1 h415 h44d h46c hF0 hF0e hLb htrb hstep

/-! ## Remark T1 -/

theorem claimT1 (S : Setting G P) (O : Opt G P) (hD9 : ClaimD9 O) (h42b : Claim4_2b G P) :
    ClaimT1 O := by
  classical
  intro L hL
  obtain ⟨hmin, hunres, -, -⟩ := hD9.2 L hL
  have hcons : ∀ j m u u' v v', (L.seq j)[m]? = some u → (L.seq j)[m + 1]? = some u' →
      O.Treach L u v → O.Treach L u' v' → False := by
    intro j m u u' v v' hu hu' htu htu'
    obtain ⟨hvτ, huv⟩ := rtilde_treach_tau htu
    have h1 := htu
    obtain ⟨j1, m1, hm1, hm2, hu1, -, ha, hb⟩ := h1
    obtain ⟨hj1, hm1e⟩ := rtilde_pos_unique hu1 hu
    subst j1; subst m1
    have h2 := htu'
    obtain ⟨j2, m2, hm1', hm2', hu2, -, ha', hb'⟩ := h2
    obtain ⟨hj2, hm2e⟩ := rtilde_pos_unique hu2 hu'
    subst j2; subst m2
    have hvu' : G.Adj v u' := hb u' hu'
    have hvv' : v = v' := rtilde_treach_unique htu' hvτ hvu'.symm
    subst hvv'
    obtain ⟨x0, hx0⟩ := rtilde_get_of_lt (show m - 1 < (L.seq j).length by omega)
    obtain ⟨x3, hx3⟩ := rtilde_get_of_lt (show m + 1 + 1 < (L.seq j).length by omega)
    have hv0 := ha x0 hx0
    have hv3 := hb' x3 hx3
    have hvout : v ∉ L.verts := not_mem_verts_of_mem_cl hvτ
    have hle := (h42b L hmin v hvout j).1
    have hsub : ({x0, u, u', x3} : Finset V) ⊆ G.neighborFinset v ∩ (L.seq j).toFinset := by
      intro x hx
      simp only [Finset.mem_insert, Finset.mem_singleton] at hx
      rw [Finset.mem_inter, SimpleGraph.mem_neighborFinset, List.mem_toFinset]
      rcases hx with rfl | rfl | rfl | rfl
      · exact ⟨hv0, List.mem_of_getElem? hx0⟩
      · exact ⟨huv.symm, List.mem_of_getElem? hu⟩
      · exact ⟨hvu', List.mem_of_getElem? hu'⟩
      · exact ⟨hv3, List.mem_of_getElem? hx3⟩
    have hcard : ({x0, u, u', x3} : Finset V).card = 4 := by
      have n01 := rtilde_ne_of_pos hx0 hu (by omega)
      have n02 := rtilde_ne_of_pos hx0 hu' (by omega)
      have n03 := rtilde_ne_of_pos hx0 hx3 (by omega)
      have n12 := rtilde_ne_of_pos hu hu' (by omega)
      have n13 := rtilde_ne_of_pos hu hx3 (by omega)
      have n23 := rtilde_ne_of_pos hu' hx3 (by omega)
      rw [Finset.card_insert_of_notMem (by simp [n01, n02, n03]),
        Finset.card_insert_of_notMem (by simp [n12, n13]), Finset.card_pair n23]
    have := Finset.card_le_card hsub
    omega
  refine ⟨hcons, ?_⟩
  let Tr : Fin k → Finset V := fun j =>
    (L.seq j).toFinset.filter (fun u => ∃ v, O.Treach L u v)
  have hTr : ∀ j, (Tr j).card ≤ 2 := by
    intro j
    have hidx : ∀ u ∈ Tr j, 1 ≤ (L.seq j).idxOf u ∧ (L.seq j).idxOf u + 1 < (L.seq j).length ∧
        (L.seq j)[(L.seq j).idxOf u]? = some u ∧ ∃ v, O.Treach L u v := by
      intro u hu
      simp only [Tr, Finset.mem_filter, List.mem_toFinset] at hu
      obtain ⟨hmem, v, htr⟩ := hu
      have hget := List.getElem?_idxOf hmem
      have htr' := htr
      obtain ⟨j1, m1, hm1, hm2, hu1, -⟩ := htr'
      obtain ⟨rfl, rfl⟩ := rtilde_pos_unique hu1 hget
      exact ⟨hm1, hm2, hget, v, htr⟩
    refine le_trans (Finset.card_le_card_of_injOn (fun u => ((L.seq j).idxOf u - 1) / 2)
      (t := Finset.range 2) ?_ ?_) (by simp)
    · intro u hu
      obtain ⟨h1, h2, -⟩ := hidx u hu
      have := (L.ok j).short
      simp only [Finset.coe_range, Set.mem_Iio]
      omega
    · intro u hu u' hu' heq
      obtain ⟨h1, h2, hg, v, ht⟩ := hidx u hu
      obtain ⟨h1', h2', hg', v', ht'⟩ := hidx u' hu'
      simp only at heq
      by_contra hne
      have hidne : (L.seq j).idxOf u ≠ (L.seq j).idxOf u' := by
        intro h
        rw [h] at hg
        rw [hg] at hg'
        exact hne (Option.some_inj.mp hg')
      have := (L.ok j).short
      rcases (by omega : (L.seq j).idxOf u' = (L.seq j).idxOf u + 1 ∨
          (L.seq j).idxOf u = (L.seq j).idxOf u' + 1) with h | h
      · rw [h] at hg'; exact hcons j _ u u' v v' hg hg' ht ht'
      · rw [h] at hg; exact hcons j _ u' u v' v hg' hg ht' ht
  calc _ ≤ ((Finset.univ.erase O.i).biUnion Tr).card := by
        apply Finset.card_le_card
        intro u hu
        rw [Finset.mem_filter] at hu
        obtain ⟨-, v, htr⟩ := hu
        have htr' := htr
        obtain ⟨j, m, hm1, hm2, hu, -⟩ := htr'
        rw [Finset.mem_biUnion]
        refine ⟨j, Finset.mem_erase.mpr ⟨?_, Finset.mem_univ _⟩, ?_⟩
        · rintro rfl; rw [hunres] at hu; simp at hu
        · simp only [Tr, Finset.mem_filter, List.mem_toFinset]
          exact ⟨List.mem_of_getElem? hu, v, htr⟩
    _ ≤ ∑ j ∈ Finset.univ.erase O.i, (Tr j).card := Finset.card_biUnion_le
    _ ≤ ∑ j ∈ Finset.univ.erase O.i, 2 := Finset.sum_le_sum (fun j _ => hTr j)
    _ = 2 * (k - 1) := by
        rw [Finset.sum_const, smul_eq_mul, Finset.card_erase_of_mem (Finset.mem_univ _),
          Finset.card_univ, Fintype.card_fin, mul_comm]

/-! ## Claim 4.12 -/

theorem claim4_12 (h41 : EgawaKKY.{u}) (S : Setting G P) (O : Opt G P) (hD9 : ClaimD9 O)
    (hA3 : ClaimA3 G P) (hA6c : ClaimA6cor G P) (h42b : Claim4_2b G P) (h44d : Claim4_4d G P)
    (h46c : Claim4_6c G P) (h411 : Claim4_11 O) (hF0e : ClaimF0exists G P) : Claim4_12 O := by
  classical
  have hne : O.St.Nonempty := by
    obtain ⟨x, hx⟩ := Finset.card_pos.mp O.pos
    exact ⟨x, cl_subset_tl _ _ _ hx⟩
  obtain ⟨v, hvS, hvmin⟩ := Finset.exists_min_image O.St (degIn G O.St) hne
  obtain ⟨L, hL, hvσ⟩ := mem_tl.mp hvS
  obtain ⟨hmin, hunres, -, -⟩ := hD9.2 L hL
  have hvout : v ∉ L.verts := not_mem_verts_of_mem_cl hvσ
  have hsubV : G.neighborFinset v \ O.St ⊆ L.verts := by
    intro y hy
    rw [Finset.mem_sdiff, SimpleGraph.mem_neighborFinset] at hy
    by_contra hyL
    exact hy.2 (mem_tl.mpr ⟨L, hL, (h44d L hmin O.i hunres O.b0 v hvσ).1 y hy.1 hyL⟩)
  have hA := (hA3 L).2.2.2.2.1 (G.neighborFinset v \ O.St)
  rw [Finset.inter_eq_left.mpr hsubV] at hA
  have hcj : ∀ j, ((G.neighborFinset v \ O.St) ∩ L.block j).card ≤ 2 ∧
      (L.seq j = [] → ((G.neighborFinset v \ O.St) ∩ L.block j).card ≤ 1) := by
    intro j
    have hun : L.seq j = [] → ((G.neighborFinset v \ O.St) ∩ L.block j).card ≤ 1 := by
      intro hj
      refine le_trans (Finset.card_le_card ?_) ((hA6c L hmin j hj).2.2 v hvout)
      intro x; simp only [Finset.mem_inter, Finset.mem_sdiff]; tauto
    refine ⟨?_, hun⟩
    by_cases hj : L.seq j = []
    · exact (hun hj).trans (by norm_num)
    have hblock : L.block j = (L.seq j).toFinset := by simp [PL.block, hj]
    obtain ⟨hle3, h3⟩ := h42b L hmin v hvout j
    have hsub1 : (G.neighborFinset v \ O.St) ∩ L.block j ⊆
        G.neighborFinset v ∩ (L.seq j).toFinset := by
      rw [hblock]; intro x; simp only [Finset.mem_inter, Finset.mem_sdiff]; tauto
    rcases (by omega : (G.neighborFinset v ∩ (L.seq j).toFinset).card ≤ 2 ∨
        (G.neighborFinset v ∩ (L.seq j).toFinset).card = 3) with h | h
    · exact (Finset.card_le_card hsub1).trans h
    obtain ⟨m, hwin, -⟩ := h3 h
    obtain ⟨u₂, hu₂⟩ := rtilde_get_of_lt (show m < (L.seq j).length by
      have := hwin.2.1; omega)
    obtain ⟨L', hflip⟩ := hF0e L v j m hvout hwin
    have hprop := h411 L hL v hvσ L' j m hflip
    have hstep : PL.Step O.i O.b0 v L L' := ⟨hmin, hunres, j, m, hprop⟩
    obtain ⟨-, -, u₂', hu₂', hex⟩ := hprop
    rw [hu₂] at hu₂'
    cases hu₂'
    obtain ⟨hc1, -⟩ := h46c L L' v j m O.i O.b0 u₂ hmin hunres hflip hu₂ hvσ
    have hu₂S : u₂ ∈ O.St := mem_tl.mpr ⟨L', Relation.ReflTransGen.tail hL ⟨_, _, hstep⟩,
      by rw [(hc1 hex).1]; exact Finset.mem_insert_self _ _⟩
    have hu₂N : u₂ ∈ G.neighborFinset v ∩ (L.seq j).toFinset := by
      rw [Finset.mem_inter, SimpleGraph.mem_neighborFinset, List.mem_toFinset]
      exact ⟨hwin.2.2 m (by omega) (by omega) u₂ hu₂, List.mem_of_getElem? hu₂⟩
    have hsub2 : (G.neighborFinset v \ O.St) ∩ L.block j ⊆
        (G.neighborFinset v ∩ (L.seq j).toFinset).erase u₂ := by
      intro x hx
      refine Finset.mem_erase.mpr ⟨?_, hsub1 hx⟩
      rintro rfl
      exact (Finset.mem_sdiff.mp (Finset.mem_inter.mp hx).1).2 hu₂S
    have := Finset.card_le_card hsub2
    rw [Finset.card_erase_of_mem hu₂N, h] at this
    exact this
  have hsum := rtilde_sum_le (fun j => ((G.neighborFinset v \ O.St) ∩ L.block j).card) O.i
    (fun j => (hcj j).1) ((hcj O.i).2 hunres)
  have hout : (G.neighborFinset v \ O.St).card + 1 ≤ 2 * k := by rw [hA]; exact hsum
  have hdeg := S.hdeg v
  have hsplit := Finset.card_inter_add_card_sdiff (G.neighborFinset v) O.St
  rw [G.card_neighborFinset_eq_degree] at hsplit
  have hdv : 3 * k + 1 ≤ degIn G O.St v := by unfold degIn; omega
  have hδ : ∀ x ∈ O.St, 3 * k + 1 ≤ degIn G O.St x := fun x hx => hdv.trans (hvmin x hx)
  have hcardS : 3 * k + 2 ≤ O.St.card := by
    have hsub : G.neighborFinset v ∩ O.St ⊆ O.St.erase v := by
      intro x hx
      rw [Finset.mem_inter, SimpleGraph.mem_neighborFinset] at hx
      exact Finset.mem_erase.mpr ⟨fun h => hx.1.ne h.symm, hx.2⟩
    have := Finset.card_le_card hsub
    rw [Finset.card_erase_of_mem hvS] at this
    unfold degIn at hdv
    omega
  by_cases h4 : 4 * k ≤ O.St.card
  · exact Or.inl h4
  · exact Or.inr ⟨hcardS, kLinked_induce_of_egawaKKY h41 G O.St k (3 * k + 1) S.hk (by omega)
      hδ (fun h => absurd h h4) (fun _ => by omega)⟩

/-! ## The choices `(L₁, v₁)`, `(L₂, v₂)` -/

theorem rtilde_exists_max (Q : ℕ → Prop) (N : ℕ) (hex : ∃ n, Q n) (hle : ∀ n, Q n → n ≤ N) :
    ∃ n, Q n ∧ ∀ m, Q m → m ≤ n := by
  classical
  obtain ⟨n0, hn0⟩ := hex
  exact ⟨Nat.findGreatest Q N, Nat.findGreatest_spec (hle n0 hn0) hn0,
    fun m hm => Nat.le_findGreatest (hle m hm) hm⟩

theorem rtilde_theta_le (O : Opt G P) (L : PL G P) (v : V) : O.θ L v ≤ Fintype.card V := by
  unfold Opt.θ PL.theta
  exact Finset.card_le_univ _

theorem rtilde_tau_card (O : Opt G P) (hD9 : ClaimD9 O) {L : PL G P} (hL : O.InClass L) :
    2 * k + 3 ≤ (O.tau L).card := by
  rw [(hD9.2 L hL).2.2.2]
  have h1 := hD9.1
  have h2 := O.le
  simp only [Opt.sig, Opt.tau] at *
  omega

theorem claimChoice12 (S : Setting G P) (O : Opt G P) (hD9 : ClaimD9 O) : ClaimChoice12 O := by
  classical
  have hτ0 := rtilde_tau_card O hD9 (L := O.L0) Relation.ReflTransGen.refl
  obtain ⟨n1, ⟨L1, v1, hL1, hv1, hθ1⟩, hmax1⟩ := rtilde_exists_max
    (fun n => ∃ L v, O.InClass L ∧ v ∈ O.tau L ∧ O.θ L v = n) (Fintype.card V)
    (by
      obtain ⟨v, hv⟩ := Finset.card_pos.mp (by omega : 0 < (O.tau O.L0).card)
      exact ⟨_, O.L0, v, Relation.ReflTransGen.refl, hv, rfl⟩)
    (by rintro n ⟨L, v, -, -, rfl⟩; exact rtilde_theta_le O L v)
  have hτ1 := rtilde_tau_card O hD9 hL1
  obtain ⟨n2, ⟨L2, v2, hL2, hv2, hne, hθ2⟩, hmax2⟩ := rtilde_exists_max
    (fun n => ∃ L v, O.RelMod {v1} L1 L ∧ v ∈ O.tau L ∧ v ≠ v1 ∧ O.θ L v = n) (Fintype.card V)
    (by
      obtain ⟨v, hv, hvne⟩ := Finset.exists_mem_ne (by omega : 1 < (O.tau L1).card) v1
      exact ⟨_, L1, v, Relation.ReflTransGen.refl, hv, hvne, rfl⟩)
    (by rintro n ⟨L, v, -, -, -, rfl⟩; exact rtilde_theta_le O L v)
  exact ⟨⟨L1, v1, L2, v2, hL1, hv1, fun L v hL hv => hθ1 ▸ hmax1 _ ⟨L, v, hL, hv, rfl⟩,
    hL2, hv2, hne, fun L v hL hv hvne => hθ2 ▸ hmax2 _ ⟨L, v, hL, hv, hvne, rfl⟩⟩⟩

/-! ## D12 derived facts, first part -/

theorem claimD12a (S : Setting G P) {O : Opt G P} (hM2 : ClaimM2 G P) (C : Choice12 O) :
    ClaimD12a C := by
  obtain ⟨hrel12, hprop12, -, -⟩ := hM2 _ _ _ _ _ C.rel2
  have hL2 : O.InClass C.L2 := Relation.ReflTransGen.trans C.rel1 hrel12
  have hv1 : C.v1 ∈ O.tau C.L2 :=
    hprop12 (Finset.singleton_subset_iff.mpr C.mem1) (Finset.mem_singleton_self _)
  have hW : ({C.v1, C.v2} : Finset V) ⊆ O.tau C.L2 := by
    intro x hx
    simp only [Finset.mem_insert, Finset.mem_singleton] at hx
    rcases hx with rfl | rfl
    · exact hv1
    · exact C.mem2
  have hcls : ∀ L, O.RelMod {C.v1, C.v2} C.L2 L →
      O.InClass L ∧ C.v1 ∈ O.tau L ∧ C.v2 ∈ O.tau L := by
    intro L hL
    obtain ⟨hr, hp, -, -⟩ := hM2 _ _ _ _ _ hL
    have := hp hW
    exact ⟨Relation.ReflTransGen.trans hL2 hr, this (by simp), this (by simp)⟩
  refine ⟨C.rel1, hL2, hv1, hcls, ?_, mem_tl.mpr ⟨_, hL2, hv1⟩, mem_tl.mpr ⟨_, hL2, C.mem2⟩,
    ?_, ?_⟩
  · intro x hx
    obtain ⟨L, hL, hx, -, -⟩ := Opt.mem_Rt.mp hx
    exact mem_tl.mpr ⟨L, (hcls L hL).1, hx⟩
  · intro h
    obtain ⟨_, _, _, h1, _⟩ := Opt.mem_Rt.mp h
    exact h1 rfl
  · intro h
    obtain ⟨_, _, _, _, h2⟩ := Opt.mem_Rt.mp h
    exact h2 rfl

/-! ## Claim 4.13 -/

/-- Claim 4.13 with the treacherous set given abstractly by its membership predicate. -/
theorem rtilde_413_core (S : Setting G P) {O : Opt G P} (hD9 : ClaimD9 O) (C : Choice12 O)
    (hD12a : ClaimD12a C) (hA3 : ClaimA3 G P) (hA6c : ClaimA6cor G P) (h42b : Claim4_2b G P)
    (h44 : Claim4_4 G P) (h44d : Claim4_4d G P) (h46c : Claim4_6c G P) (h49 : Claim4_9 G P)
    (hT0 : ClaimT0 O) (hF0e : ClaimF0exists G P)
    (L : PL G P) (hL : O.RelMod {C.v1, C.v2} C.L2 L) (v : V) (hvR : v ∈ C.Rt)
    (hvout : v ∉ L.verts) (Z : Finset V) (hZ : ∀ u, u ∈ Z ↔ O.Treach L u v ∧ u ∉ C.Rt) :
    3 * k ≤ degIn G C.Rt v + Z.card + 1 := by
  classical
  obtain ⟨hLc, hv1L, hv2L⟩ := hD12a.2.2.2.1 L hL
  obtain ⟨hmin, hunres, -, -⟩ := hD9.2 L hLc
  have hvT : v ∈ O.Tt := hD12a.2.2.2.2.1 hvR
  obtain ⟨-, -, -, hvne1, hvne2⟩ := Opt.mem_Rt.mp hvR
  have hvτ : v ∈ O.tau L := by
    have : v ∈ L.cl O.i O.b0 ∪ L.cl O.i (!O.b0) := by
      rw [(h44 L hmin O.i hunres O.b0).2.2]; simp [hvout]
    rcases Finset.mem_union.mp this with h | h
    · exact absurd hvT (Finset.disjoint_left.mp (h49 O.L0 O.i O.minimal O.unres O.b0).1
        (mem_tl.mpr ⟨L, hLc, h⟩))
    · exact h
  have hW : ({C.v1, C.v2} : Finset V) ⊆ O.tau L := by
    intro x hx
    simp only [Finset.mem_insert, Finset.mem_singleton] at hx
    rcases hx with rfl | rfl
    · exact hv1L
    · exact hv2L
  -- neighbours outside `V(L)`
  have hout : (G.neighborFinset v \ C.Rt) \ L.verts ⊆ {C.v1, C.v2} := by
    intro y hy
    simp only [Finset.mem_sdiff, SimpleGraph.mem_neighborFinset] at hy
    obtain ⟨⟨hvy, hyR⟩, hyL⟩ := hy
    have hyτ := (h44d L hmin O.i hunres (!O.b0) v hvτ).1 y hvy hyL
    by_contra hy12
    simp only [Finset.mem_insert, Finset.mem_singleton, not_or] at hy12
    exact hyR (Opt.mem_Rt.mpr ⟨L, hL, hyτ, hy12.1, hy12.2⟩)
  have hout2 : ((G.neighborFinset v \ C.Rt) \ L.verts).card ≤ 2 :=
    (Finset.card_le_card hout).trans Finset.card_le_two
  -- neighbours inside `V(L)`, block by block
  have hA := (hA3 L).2.2.2.2.1 (G.neighborFinset v \ C.Rt)
  have hAZ := (hA3 L).2.2.2.2.1 Z
  have hcj : ∀ j, ((G.neighborFinset v \ C.Rt) ∩ L.block j).card ≤ 2 + (Z ∩ L.block j).card ∧
      (L.seq j = [] → ((G.neighborFinset v \ C.Rt) ∩ L.block j).card ≤ 1) := by
    intro j
    have hun : L.seq j = [] → ((G.neighborFinset v \ C.Rt) ∩ L.block j).card ≤ 1 := by
      intro hj
      refine le_trans (Finset.card_le_card ?_) ((hA6c L hmin j hj).2.2 v hvout)
      intro x; simp only [Finset.mem_inter, Finset.mem_sdiff]; tauto
    refine ⟨?_, hun⟩
    by_cases hj : L.seq j = []
    · exact (hun hj).trans (by omega)
    have hblock : L.block j = (L.seq j).toFinset := by simp [PL.block, hj]
    obtain ⟨hle3, h3⟩ := h42b L hmin v hvout j
    have hsub1 : (G.neighborFinset v \ C.Rt) ∩ L.block j ⊆
        G.neighborFinset v ∩ (L.seq j).toFinset := by
      rw [hblock]; intro x; simp only [Finset.mem_inter, Finset.mem_sdiff]; tauto
    rcases (by omega : (G.neighborFinset v ∩ (L.seq j).toFinset).card ≤ 2 ∨
        (G.neighborFinset v ∩ (L.seq j).toFinset).card = 3) with h | h
    · exact (Finset.card_le_card hsub1).trans (h.trans (by omega))
    obtain ⟨m, hwin, -⟩ := h3 h
    obtain ⟨u₂, hu₂⟩ := rtilde_get_of_lt (show m < (L.seq j).length by
      have := hwin.2.1; omega)
    obtain ⟨L', hflip⟩ := hF0e L v j m hvout hwin
    have hu₂N : u₂ ∈ G.neighborFinset v ∩ (L.seq j).toFinset := by
      rw [Finset.mem_inter, SimpleGraph.mem_neighborFinset, List.mem_toFinset]
      exact ⟨hwin.2.2 m (by omega) (by omega) u₂ hu₂, List.mem_of_getElem? hu₂⟩
    by_cases hu₂R : u₂ ∈ C.Rt
    · have hsub2 : (G.neighborFinset v \ C.Rt) ∩ L.block j ⊆
          (G.neighborFinset v ∩ (L.seq j).toFinset).erase u₂ := by
        intro x hx
        refine Finset.mem_erase.mpr ⟨?_, hsub1 hx⟩
        rintro rfl
        exact (Finset.mem_sdiff.mp (Finset.mem_inter.mp hx).1).2 hu₂R
      have := Finset.card_le_card hsub2
      rw [Finset.card_erase_of_mem hu₂N, h] at this
      omega
    · -- the flip is not proper, so `u₂` is treacherous
      have hnp : ¬ ∃ w ∈ (O.tau L).erase v, G.Adj u₂ w := by
        intro hex
        have hstep : PL.Step O.i (!O.b0) v L L' := ⟨hmin, hunres, j, m, hflip, hvτ, u₂, hu₂, hex⟩
        have hsm : PL.StepMod O.i O.b0 {C.v1, C.v2} L L' := by
          refine ⟨_, v, hstep, ?_, hW⟩
          simp only [Finset.mem_insert, Finset.mem_singleton, not_or]
          exact ⟨hvne1, hvne2⟩
        have hL' : O.RelMod {C.v1, C.v2} C.L2 L' := Relation.ReflTransGen.tail hL hsm
        obtain ⟨hc1, -⟩ := h46c L L' v j m O.i (!O.b0) u₂ hmin hunres hflip hu₂ hvτ
        have hu₂τ : u₂ ∈ O.tau L' := by
          show u₂ ∈ L'.cl O.i (!O.b0)
          rw [(hc1 hex).1]; exact Finset.mem_insert_self _ _
        have hu₂V := rtilde_mem_of_get hu₂
        apply hu₂R
        refine Opt.mem_Rt.mpr ⟨L', hL', hu₂τ, ?_, ?_⟩
        · rintro rfl; exact not_mem_verts_of_mem_cl hv1L hu₂V
        · rintro rfl; exact not_mem_verts_of_mem_cl hv2L hu₂V
      have htr := (hT0 L hLc v hvτ L' j m u₂ hflip hu₂).mp hnp
      have hu₂Z : u₂ ∈ Z ∩ L.block j := by
        rw [Finset.mem_inter, hZ, hblock, List.mem_toFinset]
        exact ⟨⟨htr, hu₂R⟩, List.mem_of_getElem? hu₂⟩
      have h1 : 1 ≤ (Z ∩ L.block j).card := Finset.card_pos.mpr ⟨_, hu₂Z⟩
      have := Finset.card_le_card hsub1
      omega
  have hsum := rtilde_sum_le
    (fun j => ((G.neighborFinset v \ C.Rt) ∩ L.block j).card - (Z ∩ L.block j).card) O.i
    (fun j => by have := (hcj j).1; omega)
    (by have := (hcj O.i).2 hunres; omega)
  have hsum2 : ∑ j, ((G.neighborFinset v \ C.Rt) ∩ L.block j).card ≤
      ∑ j, (((G.neighborFinset v \ C.Rt) ∩ L.block j).card - (Z ∩ L.block j).card) +
      ∑ j, (Z ∩ L.block j).card := by
    rw [← Finset.sum_add_distrib]
    exact Finset.sum_le_sum (fun j _ => by omega)
  have hZle : (Z ∩ L.verts).card ≤ Z.card := Finset.card_le_card Finset.inter_subset_left
  have hsplitV := Finset.card_inter_add_card_sdiff (G.neighborFinset v \ C.Rt) L.verts
  have hdeg := S.hdeg v
  have hsplit := Finset.card_inter_add_card_sdiff (G.neighborFinset v) C.Rt
  rw [G.card_neighborFinset_eq_degree] at hsplit
  unfold degIn
  omega

theorem claim4_13 (S : Setting G P) {O : Opt G P} (hD9 : ClaimD9 O) (C : Choice12 O)
    (hD12a : ClaimD12a C) (hA3 : ClaimA3 G P) (hA6c : ClaimA6cor G P) (h42b : Claim4_2b G P)
    (h44 : Claim4_4 G P) (h44d : Claim4_4d G P) (h46c : Claim4_6c G P) (h49 : Claim4_9 G P)
    (hT0 : ClaimT0 O) (hF0e : ClaimF0exists G P) : Claim4_13 C := by
  intro L hL v hvR hvout
  exact rtilde_413_core S hD9 C hD12a hA3 hA6c h42b h44 h44d h46c h49 hT0 hF0e L hL v hvR hvout
    _ (fun u => by simp)

/-! ## Claim 4.14 -/

theorem claim4_14 (S : Setting G P) {O : Opt G P} (hD9 : ClaimD9 O) (C : Choice12 O)
    (hD12a : ClaimD12a C) (hT1 : ClaimT1 O) (h413 : Claim4_13 C) : Claim4_14 C := by
  classical
  have hL2 := hD12a.2.1
  have hτ := rtilde_tau_card O hD9 hL2
  let Bad : Finset V := (O.tau C.L2).filter (fun v => ∃ u, O.Treach C.L2 u v)
  have hBad : Bad.card ≤ 2 * (k - 1) := by
    refine le_trans (Finset.card_le_card_of_injOn
      (fun v => if h : ∃ u, O.Treach C.L2 u v then h.choose else v) ?_ ?_) (hT1 C.L2 hL2).2
    · intro v hv
      have hv' : ∃ u, O.Treach C.L2 u v := (Finset.mem_filter.mp hv).2
      simp only [Finset.coe_filter, Finset.mem_univ, true_and, Set.mem_setOf_eq, dif_pos hv']
      exact ⟨v, hv'.choose_spec⟩
    · intro v hv v' hv' heq
      have h1 : ∃ u, O.Treach C.L2 u v := (Finset.mem_filter.mp hv).2
      have h2 : ∃ u, O.Treach C.L2 u v' := (Finset.mem_filter.mp hv').2
      simp only [dif_pos h1, dif_pos h2] at heq
      have t1 := h1.choose_spec
      have t2 := h2.choose_spec
      rw [heq] at t1
      obtain ⟨hv'τ, hadj⟩ := rtilde_treach_tau t2
      exact (rtilde_treach_unique t1 hv'τ hadj).symm
  have hcardX : (({C.v1, C.v2} : Finset V) ∪ Bad).card ≤ 2 + 2 * (k - 1) :=
    (Finset.card_union_le _ _).trans (by
      have := Finset.card_le_two (a := C.v1) (b := C.v2); omega)
  have hk := S.hk
  have hsd := Finset.card_le_card_sdiff_add_card (s := O.tau C.L2)
    (t := ({C.v1, C.v2} : Finset V) ∪ Bad)
  obtain ⟨v, hv⟩ := Finset.card_pos.mp (by omega :
    0 < (O.tau C.L2 \ (({C.v1, C.v2} : Finset V) ∪ Bad)).card)
  simp only [Finset.mem_sdiff, Finset.mem_union, Finset.mem_insert, Finset.mem_singleton,
    not_or] at hv
  obtain ⟨hvτ, ⟨hv1, hv2⟩, hvBad⟩ := hv
  have hvR : v ∈ C.Rt := Opt.mem_Rt.mpr ⟨C.L2, Relation.ReflTransGen.refl, hvτ, hv1, hv2⟩
  have h := h413 C.L2 Relation.ReflTransGen.refl v hvR (not_mem_verts_of_mem_cl hvτ)
  have hz : (Finset.univ.filter (fun u => O.Treach C.L2 u v ∧ u ∉ C.Rt)).card = 0 := by
    rw [Finset.card_eq_zero]
    refine Finset.eq_empty_of_forall_notMem (fun u hu => ?_)
    exact hvBad (Finset.mem_filter.mpr ⟨hvτ, u, (Finset.mem_filter.mp hu).2.1⟩)
  have hsub : G.neighborFinset v ∩ C.Rt ⊆ C.Rt.erase v := by
    intro x hx
    rw [Finset.mem_inter, SimpleGraph.mem_neighborFinset] at hx
    exact Finset.mem_erase.mpr ⟨fun h => hx.1.ne h.symm, hx.2⟩
  have := Finset.card_le_card hsub
  rw [Finset.card_erase_of_mem hvR] at this
  unfold degIn at h
  unfold Claim4_14
  omega

/-! ## All choices -/

theorem claimChoice (S : Setting G P) (O : Opt G P) (hC12 : ClaimChoice12 O)
    (h414 : ∀ C : Choice12 O, Claim4_14 C) : ClaimChoice O := by
  classical
  obtain ⟨C⟩ := hC12
  have hne : C.Rt.Nonempty := Finset.card_pos.mp (by
    have := h414 C; have := S.hk; unfold Claim4_14 at *; omega)
  obtain ⟨v3, hv3, hmin⟩ := Finset.exists_min_image C.Rt (degIn G C.Rt) hne
  obtain ⟨L3, hL3, hv3τ, h1, h2⟩ := Opt.mem_Rt.mp hv3
  exact ⟨⟨C, L3, v3, hL3, hv3τ, h1, h2, hmin⟩⟩

/-! ## D12 derived facts, second part -/

theorem claimD12b (S : Setting G P) {O : Opt G P} (hM2 : ClaimM2 G P) (C : Choice O) :
    ClaimD12b C := by
  obtain ⟨hr23, -, hmono, -⟩ := hM2 _ _ _ _ _ C.rel3
  obtain ⟨hr12, -, -, -⟩ := hM2 _ _ _ _ _ C.rel2
  refine ⟨Relation.ReflTransGen.trans C.rel1 (Relation.ReflTransGen.trans hr12 hr23),
    Opt.mem_Rt.mpr ⟨C.L3, C.rel3, C.mem3, C.ne31, C.ne32⟩, ?_, hmono {C.v2} (by simp)⟩
  exact Relation.ReflTransGen.trans C.rel2 (hmono {C.v1} (by simp))

/-! ## Claims 4.17–4.20 -/

theorem rtilde_Lof_class {O : Opt G P} (C : Choice O) (hD12a : ClaimD12a C.toChoice12)
    (hD12b : ClaimD12b C) (a : Fin 3) : O.InClass (C.Lof a) := by
  fin_cases a
  · exact C.rel1
  · exact hD12a.2.1
  · exact hD12b.1

theorem rtilde_mem_Z {O : Opt G P} (C : Choice O) (a : Fin 3) (u : V) :
    u ∈ C.Z a ↔ O.Treach (C.Lof a) u (C.vof a) ∧ u ∉ C.Rt := by
  unfold Choice.Z
  simp

theorem claim4_17 (S : Setting G P) {O : Opt G P} (C : Choice O)
    (hD12a : ClaimD12a C.toChoice12) (hD12b : ClaimD12b C) (h416 : Claim4_16 O)
    (h49 : Claim4_9 G P) : Claim4_17 C := by
  intro a u htr
  have hcls := rtilde_Lof_class C hD12a hD12b
  obtain ⟨hvτ, huv⟩ := rtilde_treach_tau htr
  refine ⟨?_, ?_⟩
  · intro c hac hadj
    have hrel : O.RelMod {C.vof a} (C.Lof a) (C.Lof c) ∧ C.vof c ∈ O.tau (C.Lof c) ∧
        C.vof c ≠ C.vof a := by
      fin_cases a <;> fin_cases c <;> simp [Fin.lt_def] at hac
      · exact ⟨C.rel2, C.mem2, C.ne12⟩
      · exact ⟨hD12b.2.2.1, C.mem3, C.ne31⟩
      · exact ⟨hD12b.2.2.2, C.mem3, C.ne32⟩
    have htr' := (h416 _ (hcls a) _ hvτ u htr _ hrel.1).2
    exact hrel.2.2 (rtilde_treach_unique htr' hrel.2.1 hadj)
  · intro huS
    have hvT : C.vof a ∈ O.Tt := mem_tl.mpr ⟨_, hcls a, hvτ⟩
    exact (h49 O.L0 O.i O.minimal O.unres O.b0).2 u huS _ hvT huv

theorem claim4_18 (S : Setting G P) {O : Opt G P} (C : Choice O)
    (hD12a : ClaimD12a C.toChoice12) (h416 : Claim4_16 O) (hM2 : ClaimM2 G P) :
    Claim4_18 C := by
  intro a ha u htr huR
  obtain ⟨L, hL, huτ, -, -⟩ := Opt.mem_Rt.mp huR
  obtain ⟨-, -, hmono, -⟩ := hM2 _ _ _ _ _ hL
  have hrel : O.InClass (C.Lof a) ∧ O.RelMod {C.vof a} (C.Lof a) L := by
    rcases (by omega : a = 0 ∨ a = 1) with rfl | rfl
    · exact ⟨C.rel1, Relation.ReflTransGen.trans C.rel2 (hmono {C.v1} (by simp))⟩
    · exact ⟨hD12a.2.1, hmono {C.v2} (by simp)⟩
  obtain ⟨hvτ, -⟩ := rtilde_treach_tau htr
  have := (h416 _ hrel.1 _ hvτ u htr L hrel.2).2
  exact not_mem_verts_of_mem_cl huτ (rtilde_treach_mem_verts this)

theorem rtilde_xi_le_theta {O : Opt G P} (C : Choice O) (a : Fin 3) :
    C.ξ a ≤ O.θ (C.Lof a) (C.vof a) := by
  unfold Choice.ξ Opt.θ PL.theta
  apply Finset.card_le_card
  intro u hu
  rw [rtilde_mem_Z] at hu
  simpa using hu.1

theorem rtilde_theta_le_xi {O : Opt G P} (C : Choice O) (a : Fin 3)
    (h : ∀ u, O.Treach (C.Lof a) u (C.vof a) → u ∉ C.Rt) :
    O.θ (C.Lof a) (C.vof a) ≤ C.ξ a := by
  unfold Choice.ξ Opt.θ PL.theta
  apply Finset.card_le_card
  intro u hu
  rw [rtilde_mem_Z]
  have hu' : O.Treach (C.Lof a) u (C.vof a) := by simpa using hu
  exact ⟨hu', h u hu'⟩

theorem claim4_19 (S : Setting G P) {O : Opt G P} (C : Choice O)
    (hD12a : ClaimD12a C.toChoice12) (hD12b : ClaimD12b C) (h418 : Claim4_18 C) :
    Claim4_19 C := by
  have e0 := rtilde_theta_le_xi C 0 (h418 0 (by decide))
  have e1 := rtilde_theta_le_xi C 1 (h418 1 (by decide))
  have x1 := rtilde_xi_le_theta C 1
  have x2 := rtilde_xi_le_theta C 2
  have m1 : O.θ C.L2 C.v2 ≤ O.θ C.L1 C.v1 := C.max1 _ _ hD12a.2.1 C.mem2
  have m2 : O.θ C.L3 C.v3 ≤ O.θ C.L2 C.v2 := C.max2 _ _ hD12b.2.2.1 C.mem3 C.ne31
  change O.θ C.L1 C.v1 ≤ C.ξ 0 at e0
  change O.θ C.L2 C.v2 ≤ C.ξ 1 at e1
  change C.ξ 1 ≤ O.θ C.L2 C.v2 at x1
  change C.ξ 2 ≤ O.θ C.L3 C.v3 at x2
  constructor <;> omega

theorem claim4_20 (h41 : EgawaKKY.{u}) (S : Setting G P) {O : Opt G P} (C : Choice O)
    (hD12b : ClaimD12b C) (h413 : Claim4_13 C.toChoice12) (h414 : Claim4_14 C.toChoice12) :
    Claim4_20 C := by
  classical
  intro hlt
  have h : 3 * k ≤ degIn G C.Rt C.v3 +
      (Finset.univ.filter (fun u => O.Treach C.L3 u C.v3 ∧ u ∉ C.Rt)).card + 1 :=
    h413 C.L3 C.rel3 C.v3 hD12b.2.1 (not_mem_verts_of_mem_cl C.mem3)
  have hξ : (Finset.univ.filter (fun u => O.Treach C.L3 u C.v3 ∧ u ∉ C.Rt)).card ≤
      C.ξ 2 := by
    unfold Choice.ξ
    apply Finset.card_le_card
    intro u hu
    rw [rtilde_mem_Z]
    exact ⟨(Finset.mem_filter.mp hu).2.1, (Finset.mem_filter.mp hu).2.2⟩
  have h3k : 3 * k ≤ C.Rt.card := h414
  by_cases hbig : 4 * k + 3 ≤ C.Rt.card + 3 * C.ξ 2
  · exact Or.inl hbig
  · refine Or.inr (kLinked_induce_of_egawaKKY h41 G C.Rt k (degIn G C.Rt C.v3) S.hk h3k
      (fun x hx => C.min3 x hx) (fun h4 => absurd h4 (by omega)) (fun _ => by omega))

theorem claimFinal (S : Setting G P) {O : Opt G P} (C : Choice O) (h49 : Claim4_9 G P)
    (h412 : Claim4_12 O) (h414 : Claim4_14 C.toChoice12) (h417 : Claim4_17 C)
    (h419 : Claim4_19 C) (h420 : Claim4_20 C) (hD12a : ClaimD12a C.toChoice12)
    (hD12b : ClaimD12b C) : ClaimFinal C := by
  classical
  rcases h412 with hS4 | ⟨hS3, hlink⟩
  swap
  · exact ⟨O.St, by omega, hlink⟩
  have h49' := h49 O.L0 O.i O.minimal O.unres O.b0
  have hdisjST : Disjoint O.St O.Tt := h49'.1
  have hX : (terminalFinset P).card = 2 * k := terminalFinset_card_eq_two_mul k P S.hP S.hne
  have hRT : C.Rt ⊆ O.Tt := hD12a.2.2.2.2.1
  have hv1T : C.v1 ∈ O.Tt := hD12a.2.2.2.2.2.1
  have hv2T : C.v2 ∈ O.Tt := hD12a.2.2.2.2.2.2.1
  have hv1R : C.v1 ∉ C.Rt := hD12a.2.2.2.2.2.2.2.1
  have hv2R : C.v2 ∉ C.Rt := hD12a.2.2.2.2.2.2.2.2
  have hR3k : 3 * k ≤ C.Rt.card := h414
  have hord := S.hord
  have dSR : Disjoint O.St C.Rt := Finset.disjoint_of_subset_right hRT hdisjST
  have dSX : Disjoint O.St (terminalFinset P) :=
    Finset.disjoint_left.mpr (fun x hx => not_mem_terminal_of_mem_tl hx)
  have dRX : Disjoint C.Rt (terminalFinset P) :=
    Finset.disjoint_left.mpr (fun x hx => not_mem_terminal_of_mem_tl (hRT hx))
  -- first count: `|R̃| < 4k`
  have hW : Disjoint (O.St ∪ C.Rt ∪ terminalFinset P) {C.v1, C.v2} := by
    rw [Finset.disjoint_right]
    intro x hx
    simp only [Finset.mem_insert, Finset.mem_singleton] at hx
    simp only [Finset.mem_union, not_or]
    rcases hx with rfl | rfl
    · exact ⟨⟨Finset.disjoint_right.mp hdisjST hv1T, hv1R⟩, not_mem_terminal_of_mem_tl hv1T⟩
    · exact ⟨⟨Finset.disjoint_right.mp hdisjST hv2T, hv2R⟩, not_mem_terminal_of_mem_tl hv2T⟩
  have hcard1 : (O.St ∪ C.Rt ∪ terminalFinset P ∪ {C.v1, C.v2}).card =
      O.St.card + C.Rt.card + (terminalFinset P).card + 2 := by
    rw [Finset.card_union_of_disjoint hW,
      Finset.card_union_of_disjoint (Finset.disjoint_union_left.mpr ⟨dSX, dRX⟩),
      Finset.card_union_of_disjoint dSR, Finset.card_pair C.ne12.symm]
  have hle1 := Finset.card_le_univ (O.St ∪ C.Rt ∪ terminalFinset P ∪ {C.v1, C.v2})
  have hRlt : C.Rt.card < 4 * k := by omega
  rcases h420 hRlt with hbig | hlinkR
  swap
  · exact ⟨C.Rt, by omega, hlinkR⟩
  -- second count
  exfalso
  have hZ : ∀ a u, u ∈ C.Z a → u ∉ O.St ∧ u ∉ C.Rt ∧ u ∉ terminalFinset P ∧
      O.Treach (C.Lof a) u (C.vof a) := by
    intro a u hu
    rw [rtilde_mem_Z] at hu
    obtain ⟨htr, huR⟩ := hu
    refine ⟨(h417 a u htr).2, huR, ?_, htr⟩
    obtain ⟨j, m, h1, h2, hget, -⟩ := htr
    exact rtilde_internal_not_terminal h1 h2 hget
  have hZZ : ∀ a c : Fin 3, a < c → Disjoint (C.Z a) (C.Z c) := by
    intro a c hac
    rw [Finset.disjoint_left]
    intro u hua huc
    exact (h417 a u (hZ a u hua).2.2.2).1 c hac (rtilde_treach_tau (hZ c u huc).2.2.2).2
  have d2 : Disjoint (O.St ∪ C.Rt) (C.Z 0) := by
    rw [Finset.disjoint_right]; intro x hx
    simp only [Finset.mem_union, not_or]; exact ⟨(hZ _ _ hx).1, (hZ _ _ hx).2.1⟩
  have d3 : Disjoint (O.St ∪ C.Rt ∪ C.Z 0) (C.Z 1) := by
    rw [Finset.disjoint_right]; intro x hx
    simp only [Finset.mem_union, not_or]
    exact ⟨⟨(hZ _ _ hx).1, (hZ _ _ hx).2.1⟩,
      Finset.disjoint_right.mp (hZZ 0 1 (by decide)) hx⟩
  have d4 : Disjoint (O.St ∪ C.Rt ∪ C.Z 0 ∪ C.Z 1) (C.Z 2) := by
    rw [Finset.disjoint_right]; intro x hx
    simp only [Finset.mem_union, not_or]
    exact ⟨⟨⟨(hZ _ _ hx).1, (hZ _ _ hx).2.1⟩,
      Finset.disjoint_right.mp (hZZ 0 2 (by decide)) hx⟩,
      Finset.disjoint_right.mp (hZZ 1 2 (by decide)) hx⟩
  have d5 : Disjoint (O.St ∪ C.Rt ∪ C.Z 0 ∪ C.Z 1 ∪ C.Z 2) (terminalFinset P) := by
    rw [Finset.disjoint_left]; intro x hx hxX
    simp only [Finset.mem_union] at hx
    rcases hx with (((hx | hx) | hx) | hx) | hx
    · exact Finset.disjoint_left.mp dSX hx hxX
    · exact Finset.disjoint_left.mp dRX hx hxX
    · exact (hZ _ _ hx).2.2.1 hxX
    · exact (hZ _ _ hx).2.2.1 hxX
    · exact (hZ _ _ hx).2.2.1 hxX
  have hcard2 : (O.St ∪ C.Rt ∪ C.Z 0 ∪ C.Z 1 ∪ C.Z 2 ∪ terminalFinset P).card =
      O.St.card + C.Rt.card + C.ξ 0 + C.ξ 1 + C.ξ 2 + (terminalFinset P).card := by
    rw [Finset.card_union_of_disjoint d5, Finset.card_union_of_disjoint d4,
      Finset.card_union_of_disjoint d3, Finset.card_union_of_disjoint d2,
      Finset.card_union_of_disjoint dSR]
    rfl
  have hle2 := Finset.card_le_univ (O.St ∪ C.Rt ∪ C.Z 0 ∪ C.Z 1 ∪ C.Z 2 ∪ terminalFinset P)
  obtain ⟨h10, h21⟩ := h419
  omega

end TW16
end HadwigerConstant


==> anc/lean/HadwigerConstant/TW16_blueprint.md <==
# Blueprint: Thomas–Wollan Theorem 1.6

Source: R. Thomas, P. Wollan, *An improved linear edge bound for graph linkages*,
Europ. J. Combin. 26 (2005) 309–324, Section 4 (pp. 315–323). Text checked against the
rendered PDF pages: the over-bars $\overline S_i,\overline T_i$ and tildes
$\widetilde S_i,\widetilde T_i$ are lost in the text extraction.

> **Theorem 1.6 (TW).** Let $k\ge 1$ and let $G$ be a graph with minimum degree at least
> $5k$ on at most $10k$ vertices. Then $G$ has a $k$-linked subgraph.

TW's definition of *$k$-linked* includes "$\ge 2k$ vertices". Norin–Steiner's
`Linkedness.KLinked` does **not**: it holds vacuously on fewer than $2k$ vertices. So the Lean
target must ask for $2k\le|T|$ explicitly (§11.1). Every subgraph the proof produces is
induced and has at least $3k$ vertices.

**Black box (TW Theorem 4.1; Egawa et al., Kawarabayashi–Kostochka–Yu).** Let $k\ge 2$ and let $H$ be
a graph on $n\ge 3k$ vertices with minimum degree $\delta$. Suppose that
$2\delta\ge n+2k-3$ if $n\ge 4k$, and $3\delta\ge n+5k-5$ if $n<4k$. Then $H$ is $k$-linked.
Over $\mathbb N$, write these as $n+2k\le 2\delta+3$ and $n+5k\le 3\delta+5$.

Contents
1. Setting, trivial cases, top-level structure
2. Exact definitions
3. Infrastructure lemmas (not numbered in TW)
4. Claims 4.2–4.5 (local structure of a minimal linkage)
5. Flips and relatedness: Claims 4.6–4.9
6. Claim 4.10 and the existence of an optimal linkage
7. Optimality and the $\widetilde S$ side: Claims 4.11, 4.12
8. Treacherous vertices and $\widetilde R$: Claims 4.13–4.20
9. The final count
10. Dependency graph
11. Gaps and corrections to TW
12. Lean formalisation design (definitions that compile, claim interfaces, groups, reuse)

---------------------------------------------------------------------------------------------

## 1. Setting, trivial cases, top-level structure

Throughout, $G$ is a finite simple graph on a vertex set $V$ with $n:=|V|\le 10k$ and
$\deg_G(x)\ge 5k$ for all $x$. We assume $V\neq\emptyset$; this is needed, since the empty graph
satisfies the hypotheses vacuously and has no subgraph on $\ge 2k$ vertices. Then
$n\ge 5k+1$. Notation: $N(x)$ is the open neighbourhood; for $A\subseteq V$,
$\deg_A(x):=|N(x)\cap A|$.

**$k=0$.** $T=\emptyset$ works: there are no pairs to link, so `KLinked _ 0` holds trivially.

**$k=1$.** TW never treat $k=1$ separately, but their proof needs it: Theorem 4.1 requires
$k\ge 2$, and Claims 4.10, 4.12 and 4.20 apply it. The case is trivial. Pick $x\in V$ and let $C$ be
its connected component. Then $x$ and its $\ge 5$ neighbours lie in $C$, so
$|C|\ge 6\ge 2$. Also $G[C]$ is connected (Mathlib: `ConnectedComponent.maximal_connected_induce_supp`
gives `(G.induce C.supp).Connected`). A connected graph is 1-linked: for $s\ne t$, take a
walk, then `Walk.toPath`; a single path has no disjointness obligation. **From here on,
$k\ge 2$.**

**$k\ge2$.** If $G$ is $k$-linked, take $T=V$ (NS: `kLinked_of_iso G.induceUnivIso.symm`); then
$|T|\ge 5k+1\ge 2k$. Otherwise there are distinct $s_1,\dots,s_k,t_1,\dots,t_k$ with no linkage.
Put $X:=\{s_1,\dots,t_k\}$, so $|X|=2k$. The rest of the proof either produces an induced
subgraph $G[T]$ that is $k$-linked with $|T|\ge 3k$, or derives a contradiction.

Top-level flow:
* Claims 4.2–4.9: structure of minimal partial linkages.
* Claim 4.10: either a $k$-linked $G[\widetilde S_i]$ or $G[\widetilde T_i]$ exists, or some
  minimal $L$ has an unresolved $i$ with $\overline S_i(L)\neq\emptyset\neq\overline T_i(L)$.
  In the second case an *optimal* linkage $L_0$ exists.
* Claim 4.12: either $|\widetilde S|\ge 4k$, or $G[\widetilde S]$ is $k$-linked.
* Claims 4.13–4.20 build $\widetilde R\subseteq\widetilde T$ and the treacherous sets
  $Z_1,Z_2,Z_3$. Either $G[\widetilde R]$ is $k$-linked, or a count exceeds $10k$ (§9).

---------------------------------------------------------------------------------------------

## 2. Exact definitions

Fix $G$, $k\ge 2$ and the bad sequence $s_1,\dots,s_k,t_1,\dots,t_k$ as in §1. "Length" of a
path means its number of edges.

**D1 (partial linkage; TW (a)–(c)).** A *partial linkage* is a subgraph $L\subseteq G$ such
that $X\subseteq V(L)$ and every component $P$ of $L$ satisfies:
* (a) $P$ is a path of length at most $5$;
* (b) either $V(P)=\{x\}$ for one $x\in X$, or the ends of $P$ are $s_j$ and $t_j$ for some $j$;
* (c) no internal vertex of $P$ lies in $X$.

The subgraph is not required to be induced; each component *is* a path. Equivalently, and
this is the form used in Lean, $L$ is a family $(p_j)_{j\in[k]}$, where each $p_j$ is either
$\bot$ or a vertex sequence $p_j=(p_j[0],\dots,p_j[\ell_j])$ such that:
* $p_j[0]=s_j$ and $p_j[\ell_j]=t_j$;
* consecutive entries are adjacent in $G$, and entries are pairwise distinct;
* $1\le \ell_j\le 5$, and $p_j[c]\notin X$ for $0<c<\ell_j$;
* the vertex sets of distinct non-$\bot$ $p_j$ are disjoint.

Here $p_j=\bot$ means that $s_j$ and $t_j$ are singleton components. We write:
* $U(L):=\{j:p_j\neq\bot\}$ (the *resolved* indices);
* $\mathrm{comp}(L)=2k-|U(L)|$;
* $V(L)=X\cup\bigcup_{j\in U(L)}V(p_j)$;
* $\mathrm{tot}(L):=\sum_{j\in U(L)}\ell_j$.

The interiors $\mathrm{int}(p_j)=\{p_j[c]:0<c<\ell_j\}$ are pairwise disjoint and disjoint from $X$.

**D2 (blocks).** $B_j(L):=V(p_j)$ if $j\in U(L)$, and $B_j(L):=\{s_j,t_j\}$ otherwise.
The blocks partition $V(L)$, with $|B_j|=\ell_j+1\in[2,6]$ for resolved $j$ and $|B_j|=2$
otherwise. Hence
$$|V(L)|=\sum_j|B_j(L)| = 2k-|U(L)|+\mathrm{tot}(L).$$
For any $A\subseteq V$ we have $|A\cap V(L)|=\sum_j|A\cap B_j(L)|$. TW's quantities fit this
picture: $l_m$ counts blocks of size $m\ge 3$, and $l_2$ counts blocks of size 2 (unresolved
indices, or paths of length 1).

**D3 (unresolved).** An index $i$ is *unresolved* for $L$ if $p_i=\bot$. Every partial
linkage has an unresolved index, since otherwise $(p_j)$ would be a linkage for the bad sequence.

**D4 (minimal; TW (d),(e)).** $L$ is *minimal* if (d) no partial linkage has fewer components
and (e) subject to (d), no partial linkage has fewer vertices. Equivalently, for all $L'$:
$$|U(L')|\le|U(L)|\quad\text{and}\quad |U(L')|=|U(L)|\Rightarrow \mathrm{tot}(L)\le\mathrm{tot}(L').$$
At equal $|U|$, $|V(L)|$ and $\mathrm{tot}(L)$ differ by a constant. This is exactly NS's
`(hmax, hminimal)` criterion in `exists_optimal_short_partial`. TW say "minimal linkage" for
"minimal partial linkage".

**D5.** For $i\in[k]$:
* $S_i(L):=N(s_i)\setminus V(L)$ and $T_i(L):=N(t_i)\setminus V(L)$.
* For $i$ unresolved: $\overline S_i(L):=\{v\in V\setminus V(L): v\in S_i(L)\text{ or }N(v)\cap S_i(L)\ne\emptyset\}$,
  and $\overline T_i(L)$ analogously.

*Side convention (recommended for Lean).* Write $\mathrm{term}(i,\mathtt{true})=s_i$ and
$\mathrm{term}(i,\mathtt{false})=t_i$. For a side $b$, $\mathrm{nbr}(L,i,b)$ and
$\mathrm{cl}(L,i,b)$ are $S_i/\overline S_i$ for $b=\mathtt{true}$ and $T_i/\overline T_i$ for
$b=\mathtt{false}$. Every statement below that mentions $S$ and $T$ holds for both sides. TW's
"by symmetry" and "we may assume $|\overline S_1(L_0)|\le|\overline T_1(L_0)|$" become a choice
of $b$, and no relabelling is needed. In the prose, $\sigma(L):=\mathrm{cl}(L,i,b)$ and
$\tau(L):=\mathrm{cl}(L,i,\lnot b)$.

**D6 (flip).** Let $L$ be minimal, $i$ unresolved, $v\in\overline S_i(L)\cup\overline T_i(L)$
($=V\setminus V(L)$ by Claim 4.4). Let $j\in U(L)$ and $1\le m\le\ell_j-1$ be such that $v$ is
adjacent to $u_1=p_j[m-1]$, $u_2=p_j[m]$ and $u_3=p_j[m+1]$. The *$v$-flip of $L$ with base
$(u_1,u_2,u_3)$* is $L'$ with $p'_j:=p_j[m\mapsto v]$ (replace the entry at position $m$) and
$p'_{j'}=p_{j'}$ for $j'\ne j$. Note that $u_2$ is internal, so $u_2\notin X$, while $u_1,u_3$ may be
terminals. In Lean the flip is a predicate `IsFlip L L' v j m` (§12).

**D7 (proper flip, adjacency).** Let $L'$ be the $v$-flip with base $(u_1,u_2,u_3)$.
* If $v\in\overline S_i(L)$, the flip is *proper* if $u_2$ has a neighbour in $\overline S_i(L)\setminus\{v\}$. Then
  $L,L'$ are *$\overline S_i$-adjacent*.
* If $v\in\overline T_i(L)$, the flip is *proper* if $u_2$ has a neighbour in $\overline T_i(L)\setminus\{v\}$. Then
  $L,L'$ are *$\overline T_i$-adjacent*.

By Claim 4.6(b), a flip on side $b$ is proper iff $u_2$ lands in $\mathrm{cl}(L',i,b)$, the
same side. *$i$-adjacent* means $\overline S_i$- or $\overline T_i$-adjacent. *$i$-related* is the
reflexive–transitive closure (chains $L=L_0,\dots,L_n=L'$ with $n\ge 0$). The relation is
symmetric by Lemma F1 below, so it is an equivalence relation. Adjacency is only defined from a
minimal $L$ with $i$ unresolved, and flips preserve both properties (F0), so every linkage
$i$-related to a minimal $L_0$ with $i$ unresolved is again minimal with $i$ unresolved.

**D8 (tilde sets).** For minimal $L_0$ with $i$ unresolved:
$$\widetilde S_i(L_0):=\bigcup\{\overline S_i(L): L\ i\text{-related to }L_0\},\qquad
\widetilde T_i(L_0):=\bigcup\{\overline T_i(L): L\ i\text{-related to }L_0\}.$$
Since relatedness is an equivalence, $\widetilde S_i(L)=\widetilde S_i(L_0)$ for every $L$ related to $L_0$.

**D9 (optimal; TW (O1)–(O3)).** $L$ is optimal if:
* (O1) $L$ is minimal;
* (O2) $1$ is unresolved;
* (O3) there is no minimal $L'$ with unresolved $i'$ such that
  $0<\min(|\overline S_{i'}(L')|,|\overline T_{i'}(L')|)<\min(|\overline S_1(L)|,|\overline T_1(L)|)$.

**Correction (gap G8).** TW apply "optimal" only to linkages related to the fixed $L_0$, and
they need $0<|\overline S_1(L)|\le|\overline T_1(L)|$ there. We therefore work with the class
$$\mathcal L:=\{L: L\text{ is } i\text{-related to }L_0\},$$
where $(L_0,i,b_0)$ comes from §6.2. For every $L\in\mathcal L$ (Claims 4.5, 4.7):
* $L$ is minimal, $i$ is unresolved, and (O3) holds;
* $|\sigma(L)|=\sigma_0$ and $|\tau(L)|=\tau_0$, where $2k+3\le\sigma_0\le\tau_0$.

Here $\sigma(L)=\mathrm{cl}(L,i,b_0)$ plays TW's $\overline S_1$ and $\tau(L)=\mathrm{cl}(L,i,\lnot b_0)$ plays
$\overline T_1$. Also $\widetilde S:=\widetilde S_i(L_0)$ (side $b_0$) and $\widetilde T:=\widetilde T_i(L_0)$
(side $\lnot b_0$). "Optimal $L$" in Claims 4.11–4.16 means $L\in\mathcal L$.

**D10 (treacherous).** For $L\in\mathcal L$, a vertex $u$ is *$L$-treacherous* if all of the following hold:
* $u=p_j[m]$ for some $j$ and $1\le m\le\ell_j-1$ (so $u$ is internal);
* $N(u)\cap\tau(L)=\{v\}$ for a single vertex $v$;
* $v$ is adjacent to both $p_j[m-1]$ and $p_j[m+1]$.

We say "$u$ is a treacherous neighbour of $v$". By Claim 4.6(b), this holds exactly when the
$v$-flip with base $(p_j[m-1],u,p_j[m+1])$ exists and is not proper (Remark T0).

**D11 (adjacent / related modulo $W$).** Let $L\in\mathcal L$, $W\subseteq\tau(L)$, and let
$L'$ be a proper $v$-flip of $L$ on either side with $v\notin W$. Then $L,L'$ are *adjacent
modulo $W$*. *Related modulo $W$* is the reflexive–transitive closure. "Related" means related
modulo $\emptyset$, i.e. $i$-related.

**D12 (the choices of TW p. 321).** $\theta(L,v)$ denotes the number of $L$-treacherous
neighbours of $v$.
* $(L_1,v_1)$: maximises $\theta(L,v)$ over $L\in\mathcal L$, $v\in\tau(L)$.
* $(L_2,v_2)$: maximises $\theta(L,v)$ over $L$ related to $L_1$ modulo $\{v_1\}$, $v\in\tau(L)\setminus\{v_1\}$.
* $\widetilde R:=\bigcup\{\tau(L)\setminus\{v_1,v_2\}: L\text{ related to }L_2\text{ modulo }\{v_1,v_2\}\}$.
* $v_3$: a vertex of minimum degree in $G[\widetilde R]$.
* $L_3$: related to $L_2$ modulo $\{v_1,v_2\}$, with $v_3\in\tau(L_3)$.
* $\xi_a$ ($a=1,2,3$): the number of $L_a$-treacherous neighbours of $v_a$ not in $\widetilde R$.
* $Z_a$: the set of those neighbours, so $|Z_a|=\xi_a$.

All maxima exist: the value sets are nonempty (§8) and bounded by $n$.

---------------------------------------------------------------------------------------------

## 3. Infrastructure lemmas (not numbered in TW)

Throughout, $L$ ranges over partial linkages.

**A1 (existence of minimal linkages).** The all-$\bot$ family is a partial linkage, so a
minimal $L$ exists. In Lean, use `Nat.findGreatest` on $|U|\le k$, then `Nat.find` on
$\mathrm{tot}$. Finiteness of the type of partial linkages is never needed.

**A2 (unresolved index exists).** If $U(L)=[k]$, then
`Walk.ofSupport (p_j) … |>.copy …` gives `G.Path (P.start j) (P.finish j)`, because `IsPath` is
`support.Nodup` (`Walk.isPath_def`). Disjointness gives an `IndexedLinkage G P`, contradicting
the bad sequence.

**A3 (blocks).** The blocks $B_j(L)$ are pairwise disjoint with union $V(L)$, and
$|B_j|\in[2,6]$. This uses: (c) of D1; a resolved $p_j$ contains $s_j,t_j$ and no other
terminal; disjointness; $s_j\ne t_j$. Corollaries:
* $|A\cap V(L)|=\sum_j|A\cap B_j|$;
* $|V(L)|=2k-|U(L)|+\mathrm{tot}(L)$.

**A4 (replacement).** Let $J\subseteq[k]$ and, for $j\in J$, let $q_j$ be $\bot$ or a sequence
satisfying the per-index conditions of D1. Suppose the $V(q_j)$, for $q_j\ne\bot$, are pairwise disjoint
and disjoint from $V(p_{j'})$ for $j'\notin J$, $p_{j'}\neq\bot$. Then $L[J:=q]$ is a partial
linkage. Its $U$ and $\mathrm{tot}$ are computed index-wise. Uses in the proof:

| use | $J$ | change of $(|U|,\mathrm{tot})$ |
|---|---|---|
| shortcut (4.2a) | $\{j\}$ | $(0,\,-(b-a-2))$ |
| new path for unresolved $i$ (A6) | $\{i\}$ | $(+1,\cdot)$ |
| swap $p_j:=\bot,\ p_i:=q$ (4.3, 4.10) | $\{i,j\}$ | $(0,\ \ell(q)-\ell_j)$ |
| double replacement (4.3, $|B_j|=3$) | $\{i,j\}$ | $(+1,\cdot)$ |
| flip (D6) | $\{j\}$ | $(0,0)$ |

**A5 (minimality bookkeeping).** Let $L$ be minimal.
* (i) If $|U(L')|>|U(L)|$, then False.
* (ii) If $|U(L')|=|U(L)|$ and $\mathrm{tot}(L')<\mathrm{tot}(L)$, then False.
* (iii) If $|U(L')|=|U(L)|$ and $\mathrm{tot}(L')\le\mathrm{tot}(L)$, then $L'$ is minimal and
  $\mathrm{tot}(L')=\mathrm{tot}(L)$. Proof: any $L''$ beating $L'$ beats $L$.

**A6 (no short bypass).** Let $L$ be minimal and $j$ unresolved. There is no walk $W$ from
$s_j$ to $t_j$ of length $\le 5$ with $\mathrm{supp}(W)\subseteq(V\setminus V(L))\cup\{s_j,t_j\}$.

*Proof.* Take $q:=$ the support of `W.toPath`. Then:
* length $\le 5$ (`length_bypass_le_length`);
* support $\subseteq\mathrm{supp}(W)$ (`support_bypass_subset_support`);
* $q$ is nodup, so $s_j,t_j$ occur only at its ends, and its interior lies in $V\setminus V(L)$.

So A4 with $J=\{j\}$ gives $L'$ with $|U(L')|=|U(L)|+1$, contradicting A5(i). $\square$

Special cases, used repeatedly. For $j$ unresolved and $L$ minimal:
* (A6.1) $s_j\not\sim t_j$;
* (A6.2) $S_j(L)\cap T_j(L)=\emptyset$;
* (A6.3) every $v\in V\setminus V(L)$ is adjacent to at most one of $s_j,t_j$, so $|N(v)\cap B_j|\le 1$.

**A7 (access walks).** If $x\in\mathrm{cl}(L,i,b)$, there is a walk from $\mathrm{term}(i,b)$ to $x$
of length $\le 2$ whose support lies in $\{\mathrm{term}(i,b)\}\cup(V\setminus V(L))$. Its middle
vertex, if any, lies in $\mathrm{nbr}(L,i,b)$. (Either $x\in\mathrm{nbr}$: walk of length 1; or
$x\sim y\in\mathrm{nbr}$: length 2.)

**F0 (flip basics).** Let $L'$ be the $v$-flip of minimal $L$ with $i$ unresolved, base
$(u_1,u_2,u_3)$ at $(j,m)$. Then:
* $L'$ is a partial linkage, with $U(L')=U(L)$, $\mathrm{tot}(L')=\mathrm{tot}(L)$ and
  $V(L')=(V(L)\setminus\{u_2\})\cup\{v\}$;
* $L'$ is minimal (A5(iii)) and $i$ is unresolved for $L'$ (note $i\neq j$);
* $u_2\in V\setminus V(L')$, and $u_2$ is adjacent to $u_1,v,u_3$, which sit at positions
  $m-1,m,m+1$ of $p'_j$; so the $u_2$-flip of $L'$ with base $(u_1,v,u_3)$ exists and equals $L$
  (`List.set_set`, `List.set_getElem_self`).

**F-comm (two flips commute; list level).** Suppose `IsFlip L L₁ v₁ j₁ m₁` and
`IsFlip L₁ L₂ v₂ j₂ m₂`, where:
* $v_1\notin\{p^{L_1}_{j_2}[m_2-1],p^{L_1}_{j_2}[m_2],p^{L_1}_{j_2}[m_2+1]\}$;
* $v_2\neq p^{L}_{j_1}[m_1]$.

Then:
* if $j_1=j_2$, then $|m_1-m_2|\ge 2$;
* `IsFlip L L₁' v₂ j₂ m₂` and `IsFlip L₁' L₂ v₁ j₁ m₁` for the evident $L_1'$
  (`List.set_comm`, `Function.update_comm`).

*Proof.* The base of the second flip avoids position $(j_1,m_1)$, so it consists of the same
vertices in $L$. And $v_2\notin V(L)$, because $V(L_1)=V(L)-p_{j_1}[m_1]+v_1$ and $v_2\ne p_{j_1}[m_1]$.
Similarly the base of the first flip is untouched by setting position $(j_2,m_2)$, and
$v_1\notin V(L_1')$ since $v_1\ne v_2$ (because $v_1\in V(L_1)\not\ni v_2$). $\square$

**R0 (reordering, abstract).** Let $A,B$ be relations with $A;B\subseteq B;A$, i.e.
$x\,A\,y\,B\,z\Rightarrow\exists w,\ x\,B\,w\,A\,z$. Then $(A\cup B)^*\subseteq B^*;A^*$.

*Proof.* Three inductions:
* (i) $A;B^*\subseteq B^*;A$, by induction on the $B^*$ chain from the left.
* (ii) $A^*;B^*\subseteq B^*;A^*$, by induction on $A^*$ from the head, using (i).
* (iii) $(A\cup B)^*\subseteq B^*;A^*$, by induction on the tail. Write $x\,(B^*;A^*)\,y$ and
  consider the last step $y\to z$. If it is an $A$-step, append it. If it is a $B$-step, apply
  (ii) to $A^*;B$. $\square$

(Lean: `Relation.ReflTransGen`, with `head_induction_on` / `ReflTransGen.rec`.)

---------------------------------------------------------------------------------------------

## 4. Claims 4.2–4.5

In 4.2–4.5, $L$ is minimal and $i$ is unresolved (when $i$ appears).

### Claim 4.2
**Statement.** Let $P=p_j$ be a resolved path of $L$ and $v\in V\setminus V(L)$.
* (a) If $v\sim p_j[a]$ and $v\sim p_j[b]$ with $a<b$, then $b-a\le 2$.
* (b) $|N(v)\cap V(P)|\le 3$. If equality holds, then $N(v)\cap V(P)=\{p_j[c-1],p_j[c],p_j[c+1]\}$
  for some $1\le c\le\ell_j-1$, so a $v$-flip with this base exists.
* (c) For unresolved $j$: $|N(v)\cap B_j|\le 1$ (A6.3).
* (d) $|N(v)\cap V(L)|\le 3k-2$.

**Proof.**
* (a) Suppose $b-a\ge 3$. Let $q:=(p_j[0..a],v,p_j[b..\ell_j])$. This is a path sequence:
  * consecutive pairs are adjacent, including $p_j[a]\sim v\sim p_j[b]$;
  * it is nodup, since $v\notin V(L)$;
  * its ends are unchanged, and the new interior vertex $v\notin X$;
  * its length is $\ell_j-(b-a-2)<\ell_j\le 5$, and it is disjoint from the other paths.

  So A4 ($J=\{j\}$) gives $L'$ with equal $|U|$ and $\mathrm{tot}(L')<\mathrm{tot}(L)$,
  contradicting A5(ii).
* (b) The set $C$ of neighbour positions satisfies $\max C-\min C\le 2$ by (a), so $|C|\le 3$.
  If $|C|=3$, then $C=\{c-1,c,c+1\}$ with $c-1\ge 0$ and $c+1\le\ell_j$. (NS's private
  `four_indices_have_gap` is this pigeonhole; re-prove it.)
* (d) Sum over blocks (A3). Resolved blocks give $\le 3$ by (b); unresolved blocks give $\le 1$ by (c).
  With $r=|U(L)|\le k-1$: total $\le 3r+(k-r)=k+2r\le 3k-2$. $\square$

TW's text proves (a) and (c) and states (b), (d); it is complete.

### Claim 4.3 (with the corrected count)
**Statement.** Let $i$ be unresolved and $v\in V\setminus V(L)$. Then
$|N(v)\cap(S_i(L)\cup T_i(L))|\ge 5$. In fact $\ge 6$.

**Per-block lemma 4.3.0.** Put $f_j:=|N(s_i)\cap B_j|+|N(t_i)\cap B_j|$ and $g_j:=|N(v)\cap B_j|$. Then:
* (α) $f_i=0$ and $g_i\le1$;
* (β) for $j\ne i$: $f_j+g_j\le|B_j|+5$;
* (γ) for $j\ne i$: $f_j\le 8$.

*Proof of 4.3.0.*

(α) $B_i=\{s_i,t_i\}$. We have $s_i\not\sim s_i$ and $s_i\not\sim t_i$ (A6.1), so $f_i=0$. And
$g_i\le1$ by A6.3.

(β, γ), by cases on $B_j$:
* *$j$ unresolved:* $f_j\le 4$ and $g_j\le 1$ (A6.3), so $f_j+g_j\le 5\le 7$.
* *$j$ resolved, $|B_j|=2$:* $f_j\le4$ and $g_j\le 2$, so $f_j+g_j\le 6\le 7$.
* *$|B_j|=3$, $p_j=(s_j,u,t_j)$:* $f_j\le 6$ and $g_j\le 3$. If $f_j+g_j\ge 9$, then all of
  $s_j,u,t_j$ are adjacent to $s_i$, to $t_i$ and to $v$. Apply A4 with $J=\{i,j\}$,
  $q_j:=(s_j,v,t_j)$, $q_i:=(s_i,u,t_i)$. Both are paths of length 2, with interiors
  $v\notin V(L)$ and $u\in\mathrm{int}(p_j)$ (so $u\notin X$), and they are disjoint from each
  other and from the other paths. Then $|U|$ increases by 1, contradicting A5(i). So
  $f_j+g_j\le 8=|B_j|+5$, and $f_j\le 6\le 8$.
* *$|B_j|=m\in\{4,5,6\}$:* $g_j\le 3$ by 4.2(b). For $f_j$: the two ends contribute $\le4$. If
  some interior $u$ is adjacent to both $s_i$ and $t_i$, apply A4 with $J=\{i,j\}$,
  $q_j:=\bot$, $q_i:=(s_i,u,t_i)$. Then $|U|$ is unchanged and $\mathrm{tot}$ changes by
  $2-(m-1)=3-m<0$, contradicting A5(ii). Hence each of the $m-2$ interior vertices contributes
  $\le1$, and $f_j\le 4+(m-2)=m+2\le 8$. So $f_j+g_j\le m+5$. $\square$

*Proof of 4.3.* $S_i\cap T_i=\emptyset$ by A6.2. Put $t:=|N(v)\cap(S_i\cup T_i)|$. The sets
$V(L)$, $S_i\cup T_i$ and $N(v)\setminus V(L)\setminus(S_i\cup T_i)$ are pairwise disjoint subsets of $V$. Hence
$$10k\ge n\ge |V(L)|+|S_i|+|T_i|+|N(v)\setminus V(L)|-t.$$
Since $\deg\ge5k$:
* $|S_i|=\deg(s_i)-\sum_j|N(s_i)\cap B_j|\ge 5k-\sum_j|N(s_i)\cap B_j|$, and likewise for $T_i$;
* $|N(v)\setminus V(L)|\ge 5k-\sum_jg_j$.

By 4.3.0 and A3,
$$\sum_j(f_j+g_j)\le 1+\sum_{j\ne i}(|B_j|+5)=1+(|V(L)|-2)+5(k-1)=|V(L)|+5k-6.$$
Therefore $10k\ge |V(L)|+15k-(|V(L)|+5k-6)-t=10k+6-t$, so $t\ge 6$. $\square$

*Relation to TW.* TW bound $\sum f\le|V(L)|+2k+l_3'-4$ and $|N(v)\setminus V(L)|\ge 2k+l_3'$,
then count $|\{v\}|$ as a separate disjoint term. That is wrong when $v\in S_i\cup T_i$, a case
used later (4.6, 4.9). With TW's bounds and no $\{v\}$ term one only gets $t\ge 4$. **Gap G1.**
The fix is the extra slack $g_i\le1$ (instead of 3) at the unresolved index $i$. The per-block
inequality (β) packages TW's $l_2,\dots,l_6,l_3'$ bookkeeping into one inequality per block.
TW's two inequalities are exactly the sums of (β)'s two components.

### Claim 4.3a (not in TW; gap G2)
**Statement.** For $i$ unresolved, $|S_i(L)|+|T_i(L)|\ge 2k+8$. In particular
$V\setminus V(L)\ne\emptyset$, and for every side $b$, $\mathrm{cl}(L,i,b)\cup\mathrm{cl}(L,i,\lnot b)\ne\emptyset$.

**Proof.** $|S_i|+|T_i|\ge 10k-\sum_jf_j\ge 10k-8(k-1)$ by 4.3.0(α, γ). $\square$
(This is needed in 4.10, where TW pick "a vertex of minimum degree in $G[\widetilde T_i(L_0)]$"
without showing $\widetilde T_i(L_0)\neq\emptyset$.)

### Claim 4.4
**Statement.** Let $i$ be unresolved. Then:
* (a) $\overline S_i(L)\cap\overline T_i(L)=\emptyset$;
* (b) no edge joins $\overline S_i(L)$ and $\overline T_i(L)$;
* (c) $\overline S_i(L)\cup\overline T_i(L)=V\setminus V(L)$.

Corollary (d): if $x\in\overline S_i(L)$, then $N(x)\setminus V(L)\subseteq\overline S_i(L)$, and
all $\ge 5$ neighbours of $x$ in $S_i\cup T_i$ lie in $S_i(L)$. In particular $x$ has $\ge5$
neighbours in $S_i(L)\subseteq\overline S_i(L)$. Symmetrically for $\overline T_i$.

**Proof.**
* (a), (b): Let $a\in\overline S_i$ and $c\in\overline T_i$ with $a=c$ or $a\sim c$. By A7 there are walks
  $s_i\leadsto a$ and $c\leadsto t_i$, each of length $\le 2$ with interior outside $V(L)$.
  Concatenating (adding the edge $ac$ if $a\ne c$) gives a walk of length $\le 5$ from $s_i$ to
  $t_i$ with support in $(V\setminus V(L))\cup\{s_i,t_i\}$, contradicting A6.
* (c): By 4.3, each $v\in V\setminus V(L)$ has a neighbour in $S_i\cup T_i$.
* (d): A neighbour $y\notin V(L)$ of $x$ lies in $\overline S_i\cup\overline T_i$ by (c), and not in $\overline T_i$ by
  (b). A neighbour of $x$ in $T_i\subseteq\overline T_i$ would contradict (b). Now apply 4.3. $\square$

(TW's proof is this, with "path" meaning the walk shortened by bypassing.)

### Claim 4.5
**Statement.** Let $i$ be unresolved. If $\overline S_i(L)\ne\emptyset$, then $|\overline S_i(L)|\ge 2k+3$.
Symmetrically for $\overline T_i$.

**Proof.** Take $x\in\overline S_i$. By 4.2(d), $|N(x)\setminus V(L)|\ge5k-(3k-2)=2k+2$. By 4.4(d),
$N(x)\setminus V(L)\subseteq\overline S_i\setminus\{x\}$. $\square$

---------------------------------------------------------------------------------------------

## 5. Flips and relatedness: Claims 4.6–4.9

Fix minimal $L$, unresolved $i$, a side $b$; $\sigma=\mathrm{cl}(\cdot,i,b)$ and $\tau=\mathrm{cl}(\cdot,i,\lnot b)$.

### Claim 4.6
**Statement.** Let $L'$ be the $v$-flip of $L$ with base $(u_1,u_2,u_3)$, where $v\in V\setminus V(L)$
is on either side. Put $W:=V\setminus V(L)\setminus\{v\}=V\setminus V(L')\setminus\{u_2\}$. Then:
* (a) $\sigma(L')\setminus\{u_2\}=\sigma(L)\setminus\{v\}$ and $\tau(L')\setminus\{u_2\}=\tau(L)\setminus\{v\}$;
* (b) $u_2\in\sigma(L')$ iff $N(u_2)\cap(\sigma(L)\setminus\{v\})\ne\emptyset$, and likewise for $\tau$.

**Proof.**
(a) First, $\sigma(L)\cap W\subseteq\sigma(L')$. Let $x\in\sigma(L)$ with $x\ne v$. Then
$x\notin V(L')$. By 4.4(d), $x$ has $\ge5$ neighbours in $S_i(L)$. Also
$S_i(L)\setminus\{v\}\subseteq S_i(L')$, since a vertex outside $V(L)$ other than $v$ stays outside
$V(L')$. So $x$ has $\ge 4\ge1$ neighbours in $\mathrm{nbr}(L',i,b)$, hence $x\in\sigma(L')$.
Likewise $\tau(L)\cap W\subseteq\tau(L')$. Now $\{\sigma(L)\cap W,\tau(L)\cap W\}$ and
$\{\sigma(L')\cap W,\tau(L')\cap W\}$ are both partitions of $W$ (4.4(a), (c) for $L$ and for
$L'$, which is minimal with $i$ unresolved by F0). So the inclusions are equalities. (TW argue
the reverse inclusion "by symmetry", via F0: $L$ is the $u_2$-flip of $L'$. Either way works.)

(b) $u_2\in V\setminus V(L')$, so by 4.3 and 4.4(d) for $L'$, $u_2$ has $\ge 5$ neighbours in
$\mathrm{nbr}(L',i,b)$ if $u_2\in\sigma(L')$, and $\ge5$ in $\mathrm{nbr}(L',i,\lnot b)$ otherwise.
Also $\mathrm{nbr}(L',i,b)\subseteq(\mathrm{nbr}(L,i,b)\setminus\{v\})\cup\{u_2\}$, and
$u_2\not\sim u_2$. So in the first case $u_2$ has a neighbour in $\sigma(L)\setminus\{v\}$. In the
second case $u_2\in\tau(L')$, and it has no neighbour in
$\sigma(L')\setminus\{u_2\}=\sigma(L)\setminus\{v\}$ by 4.4(b) for $L'$. $\square$

**Corollary 4.6c (exact update).** Let $v\in\sigma(L)$.
* If the flip is proper: $\sigma(L')=(\sigma(L)\setminus\{v\})\cup\{u_2\}$ and $\tau(L')=\tau(L)$.
* If it is not proper: $\sigma(L')=\sigma(L)\setminus\{v\}$ and $\tau(L')=\tau(L)\cup\{u_2\}$.

(Use (a), (b), $v\notin\tau(L)$, $u_2\notin\sigma(L)\cup\tau(L)$ (as $u_2\in V(L)$), and
$u_2\in\sigma(L')\cup\tau(L')$.)

**Lemma F1 (properness is symmetric; TW p. 318).** If $L'$ is a proper $v$-flip of $L$ on side
$b$ at $(j,m)$, then $L$ is a proper $u_2$-flip of $L'$ on side $b$ at $(j,m)$.

*Proof.* By F0, $L$ is the $u_2$-flip of $L'$ with base $(u_1,v,u_3)$. By 4.6c,
$u_2\in\sigma(L')$. The middle vertex $v$ has a neighbour in
$\sigma(L')\setminus\{u_2\}=\sigma(L)\setminus\{v\}$: it has $\ge5$ neighbours in $S_i(L)$ by 4.4(d),
none equal to $v$. $\square$

Hence the one-step relation is symmetric, and $i$-relatedness is an equivalence relation. In
Lean, instantiate `Std.Symm` and use `Relation.ReflTransGen.stdSymm` (the former
`ReflTransGen.symmetric`, deprecated 2026-06-10).

### Claim 4.7
**Statement.** If $L'$ is $i$-related to $L$, then $|\overline S_i(L')|=|\overline S_i(L)|$ and
$|\overline T_i(L')|=|\overline T_i(L)|$. More precisely, a $\sigma$-step preserves $\tau$ exactly and swaps
$v\in\sigma$ for $u_2\notin\sigma$. **Proof.** Induction on the chain, using 4.6c. $\square$

### Claim 4.8 (corrected proof)
**Statement (Gen(b), for each side $b$).** Suppose $L\to L_1$ is a proper $\sigma$-step
(flip vertex $v_1\in\sigma(L)$, position $(j_1,m_1)$, removed vertex $u:=p_{j_1}[m_1]$), and
$L_1\to L_2$ is a proper $\tau$-step (flip vertex $v_2\in\tau(L_1)$, position $(j_2,m_2)$, middle
$w$). Then there is $L_1'$ such that $L\to L_1'$ is a proper $\tau$-step with flip vertex $v_2$, and
$L_1'\to L_2$ is a proper $\sigma$-step with flip vertex $v_1$. TW state Gen for
$\sigma=\overline T_i$ only; **both** Gen(true) and Gen(false) are used (4.9 and 4.17).

**Proof.**
1. By 4.6c: $\sigma(L_1)=\sigma(L)-v_1+u$ and $\tau(L_1)=\tau(L)$. Hence $v_2\in\tau(L)$, so
   $v_2\notin V(L)$. Also $v_2\ne u$ ($u\in\sigma(L_1)$, $v_2\in\tau(L_1)$) and $v_2\ne v_1$.
2. $v_1\in\sigma(L)$ and $v_2\in\tau(L)$, so $v_1\not\sim v_2$ (4.4(b) for $L$). The base of
   step 2 consists of neighbours of $v_2$, so it does not contain $v_1$.
3. F-comm applies (its hypotheses are 1 and 2). Let $L_1'$ be the $v_2$-flip of $L$ at
   $(j_2,m_2)$. It is proper: its middle is the same vertex $w$, which has a neighbour in
   $\tau(L_1)\setminus\{v_2\}=\tau(L)\setminus\{v_2\}$.
4. By 4.6c for this $\tau$-step, $\sigma(L_1')=\sigma(L)\ni v_1$. The $v_1$-flip of $L_1'$ at
   $(j_1,m_1)$ equals $L_2$ (F-comm). It is proper, because its middle is $u$, which has a
   neighbour in $\sigma(L)\setminus\{v_1\}=\sigma(L_1')\setminus\{v_1\}$ (properness of step 1). $\square$

*TW's text* names the first flip vertex $v_1\in\overline S_i(L)$ although $L_1$ is
$\overline T_i$-adjacent, and asserts "$u_2\notin\{w_1,w_2,w_3\}$". That assertion is trivial,
since $u_2\notin V(L_1)$. The needed facts are $v_1\notin\{w_1,w_2,w_3\}$ and the position
separation $|m_1-m_2|\ge2$ on a common path. **Gap G3** (notational slip plus a missing
detail; the idea is right).

### Lemma 4.8R (reordering)
For every side $b$: if $L'$ is $i$-related to $L$, then there is $M$ such that
$L\ (\tau\text{-steps})^*\ M\ (\sigma\text{-steps})^*\ L'$. Consequently $\sigma(M)=\sigma(L)$
and $\tau(M)=\tau(L')$ (4.7, precise form). Proof: R0 with $A=\sigma$-steps,
$B=\tau$-steps; the hypothesis $A;B\subseteq B;A$ is Gen(b).

### Claim 4.9
**Statement.** $\widetilde S_i(L_0)\cap\widetilde T_i(L_0)=\emptyset$, and no edge joins them.

**Proof.** Let $x\in\widetilde S_i(L_0)$ via $L_x$ (so $x\in\sigma(L_x)$), and
$y\in\widetilde T_i(L_0)$ via $L_y$. Then $L_x$ is related to $L_y$ (equivalence). By 4.8R
there is $M$, related to $L_0$, with $\sigma(M)=\sigma(L_x)\ni x$ and $\tau(M)=\tau(L_y)\ni y$.
By 4.4(a), (b) for $M$: $x\ne y$ and $x\not\sim y$. $\square$
(TW's two-step proof — first edges, then disjointness via 4.4(d) — also works. The single $M$
gives both at once.)

---------------------------------------------------------------------------------------------

## 6. Claim 4.10 and the existence of an optimal linkage

### Claim 4.10
**Statement.** Assume $k\ge2$ and Theorem 4.1. Let $L_0$ be minimal with $i$ unresolved. Then either:
* (I) there are a minimal $L^\ast$ and an unresolved $j$ with $\overline S_j(L^\ast)\ne\emptyset\ne\overline T_j(L^\ast)$; or
* (II) for some side $c$, the set $T^\ast:=\mathrm{tl}(L_0,i,c)$ satisfies $|T^\ast|\ge 2k$
  and $G[T^\ast]$ is $k$-linked.

**Proof.**

*Step 0.* If $\widetilde S_i(L_0)\ne\emptyset\ne\widetilde T_i(L_0)$, then some related $L$ has
$\overline S_i(L)\ne\emptyset$, so $|\overline S_i(L_0)|=|\overline S_i(L)|>0$ by 4.7; same for $T$.
So (I) holds with $(L_0,i)$. Otherwise choose a side $b$ with $\mathrm{tl}(L_0,i,b)=\emptyset$.
In TW's naming, $\widetilde S_i(L_0)=\emptyset$. Write $s:=\mathrm{term}(i,b)$, $t:=\mathrm{term}(i,\lnot b)$,
$\overline S=\sigma$, $\overline T=\tau$. Then for every $L$ related to $L_0$:
* $\overline S(L)=\emptyset$, so $S(L)=\emptyset$ (as $S\subseteq\overline S$), so $N(s)\subseteq V(L)$;
* $\overline T(L)=V\setminus V(L)$ by 4.4(c).

$\widetilde T:=\mathrm{tl}(L_0,i,\lnot b)\supseteq V\setminus V(L_0)\neq\emptyset$ by 4.3a. Let
$v\in\widetilde T$ have minimum degree in $G[\widetilde T]$, and fix $L\sim L_0$ with
$v\in\overline T(L)$. Then $\widetilde T_i(L)=\widetilde T$.

*Case A: some resolved $P=p_j$ of $L$ has $\deg_{V(P)}(s)\ge5$ and $\deg_{V(P)}(v)\ge 2$.*
Write $P=(p_0=s_j,p_1,\dots,p_\ell=t_j)$. Since $|V(P)|\ge 5$, $\ell\in\{4,5\}$.
* A1. By 4.2(a), the two neighbours of $v$ lie within distance 2. The ends are at distance
  $\ell\ge4$, so some neighbour $u=p_a$ of $v$ is internal: $1\le a\le\ell-1$. (TW choose $u$ "not
  adjacent to $s_j$ or $t_j$, if possible", meaning *along $P$*. The choice is irrelevant to
  the argument, as A5 shows.)
* A2. Since $v\in\overline T(L)$, A7 gives a path $Q$ from $v$ to $t$ of length $|Q|\in\{1,2\}$,
  with middle vertex $q\in T(L)$ if $|Q|=2$.
* A3. Case 1: $s\sim u$. Put $P':=(s,u,v,Q,t)$, of length $2+|Q|\le4$.
  Case 2: $s\not\sim u$. Since $\deg_{V(P)}(s)\ge5$ and $|V(P)|\le6$, we get $\ell=5$ and
  $s\sim p_c$ for all $c\ne a$. Put $a':=a+1$ if $a\in\{1,2\}$ and $a':=a-1$ if $a\in\{3,4\}$. So
  $a'\in\{2,3\}$, $u':=p_{a'}$ is $P$-adjacent to $u$, and $s\sim u'$. Put $P':=(s,u',u,v,Q,t)$,
  of length $3+|Q|\le 5$. All entries are distinct: $u,u'\in\mathrm{int}(P)$, and $v,q\notin V(L)$.
* A4. Let $L'$ be $L$ with $p_j:=\bot$, $p_i:=P'$ (A4). Then $|U|$ is unchanged and
  $\mathrm{tot}(L')-\mathrm{tot}(L)=|P'|-\ell\le 0$ (Case 1: $\le 4-4$; Case 2: $\le 5-5$).
  By A5(iii), $L'$ is minimal and $|P'|=\ell$. Hence Case 1 forces $\ell=4$ and $|Q|=2$, and
  Case 2 forces $\ell=5$ and $|Q|=2$. Also $j$ is unresolved for $L'$, and
  $V(L')=(V(L)\setminus\mathrm{int}(P))\cup V(P')$.
* A5. If $S_j(L')\ne\emptyset\ne T_j(L')$, then (I) holds with $(L',j)$, since
  $S_j\subseteq\overline S_j$. Otherwise, by symmetry (in Lean: two concrete subcases), say
  $S_j(L')=\emptyset$, i.e. $N(s_j)\subseteq V(L')$. Since $p_1\sim s_j$ we get $p_1\in V(L')$,
  hence $p_1\in V(P')\cap\mathrm{int}(P)$, which is $\{u\}$ or $\{u,u'\}$. As $a'\in\{2,3\}$, $p_1=u$, i.e. $a=1$.
  (In the subcase $T_j(L')=\emptyset$ one gets $a=\ell-1$ and mirrors everything.)
* A6. Put $u'':=p_2$ in Case 1 ($\ell=4$; $p_2$ is not $P$-adjacent to an end). Put $u'':=p_3$ in Case 2
  ($\ell=5$, $u=p_1$, $u'=p_2$). In both cases $u''\notin V(P')$, $u''\notin\{p_1,p_{\ell-1}\}$, and
  $s\sim u''$: in Case 1, $s$ is adjacent to all 5 vertices of $P$; in Case 2, to all but $p_1$.
  (TW instead argue "otherwise $P$ has length five and $u\sim s_i$, so $P'$ has length
  $\le 4$, contrary to minimality". This is the same fact, already extracted in A4.)
* A7. $u''\in V\setminus V(L')$, $L'$ is minimal and $j$ is unresolved, so 4.3 gives
  $\deg_{S_j(L')\cup T_j(L')}(u'')\ge5$, i.e. $\deg_{T_j(L')}(u'')\ge 5$. Now
  $(V\setminus V(L'))\cap V(P)\setminus\{u''\}\subseteq\{p_3\}$ (Case 1) or $\{p_4\}$ (Case 2), so
  $u''$ has $\ge4$ neighbours in $T_j(L')\setminus V(P)\subseteq V\setminus V(L)=\overline T(L)$. Pick one, $v''$.
* A8. A7 gives a path $Q''$ from $v''$ to $t$ of length $\le2$, interior in $T(L)$. Put
  $P'':=(s,u'',v'',Q'',t)$, of length $\le 4\le\ell$. Its entries are distinct, since $u''\in
  V(L)$ and $v'',q''\notin V(L)$. Let $L''$ be $L$ with $p_j:=\bot$, $p_i:=P''$; $v,q$ are not
  used. By A5(iii), $L''$ is minimal, and $j$ is unresolved. Moreover
  $V(L'')=(V(L)\setminus\mathrm{int}(P))\cup\{u'',v'',q''\}$ does not contain $p_1$ or $p_{\ell-1}$.
  So $p_1\in S_j(L'')$ and $p_{\ell-1}\in T_j(L'')$, and (I) holds with $(L'',j)$.

*Case B: every resolved $P$ with $\deg_{V(P)}(s)\ge5$ has $\deg_{V(P)}(v)\le1$.* Call such
blocks *heavy*; let $h$ be their number.
* B1. $N(s)\subseteq V(L)$, so $5k\le\deg_{V(L)}(s)=\sum_j|N(s)\cap B_j|$. Block $i$
  contributes 0 (A6.1). A heavy block contributes $\le6$; any other $j\ne i$ contributes $\le4$
  (an unresolved block has 2 vertices). So $5k\le 6h+4(k-1-h)$, i.e. $h\ge (k+4)/2$. (TW: "at least $k/2$"; typo $s_1$ for $s_i$.)
* B2. For non-heavy resolved $P$: $v$ has at most 2 neighbours in $V(P)\setminus\widetilde T$.
  If $v$ has 3 neighbours on $P$, they are $p_{c-1},p_c,p_{c+1}$ (4.2(b)); let $L'$ be the
  $v$-flip (a flip on the $\overline T$ side, since $v\in\overline T(L)$). **Missing detail (gap G5):**
  this flip is proper. If it is not, 4.6c (applied with the roles of the sides swapped) gives
  $\overline T(L')=\overline T(L)\setminus\{v\}$ and $\overline S(L')=\overline S(L)\cup\{p_c\}=\{p_c\}$.
  Then $|\overline S(L')|=1<2k+3$, contradicting 4.5 for the minimal $L'$ (F0). Directly: $p_c$
  would need $\ge5$ neighbours in $S(L')\subseteq(S(L)\setminus\{v\})\cup\{p_c\}=\{p_c\}$.
  So the flip is proper, $L'$ is related to $L$, and $p_c\in\overline T(L')\subseteq\widetilde T$
  (4.6c).
* B3. Counting by blocks:
  * heavy blocks: $\le1$ each;
  * other resolved blocks: $\le2$ outside $\widetilde T$ (B2);
  * unresolved blocks, including $i$: $\le1$ (A6.3);
  * neighbours outside $V(L)$: they lie in $\overline T(L)\subseteq\widetilde T$.

  So $|N(v)\setminus\widetilde T|\le h+2(k-h)=2k-h\le(3k-4)/2$, and
  $\delta(G[\widetilde T])=\deg_{\widetilde T}(v)\ge5k-(3k-4)/2=(7k+4)/2$.
* B4. $\widetilde T\cap(N(s)\cup\{s\})=\emptyset$: $s\in X\subseteq V(L)$ for all $L$, and if
  $x\in\overline T(L')$ with $x\sim s$, then $x\in S(L')\subseteq\overline S(L')=\emptyset$.
  Hence $|\widetilde T|\le 10k-5k-1=5k-1$.
* B5. Theorem 4.1 with $n=|\widetilde T|$ and $\delta\ge\lceil(7k+4)/2\rceil$:
  * $n\ge\delta+1\ge 3k$, so also $n\ge 2k$;
  * if $n\ge4k$: $2\delta\ge 7k+4> 7k-3\ge n+2k-3$;
  * if $n<4k$: $3\delta\ge (21k+12)/2> 9k-6\ge n+5k-5$.

  So $G[\widetilde T]$ is $k$-linked: (II) with $c=\lnot b$. $\square$

### 6.2 Existence of an optimal linkage (TW p. 320, "By Claim 4.10 we may assume …")
**Lemma O0.** Assume $k\ge 2$ and Theorem 4.1. Either there is $T$ with $|T|\ge2k$ and $G[T]$
$k$-linked (done), or there are $L_0$, $i$, $b_0$ such that:
* $L_0$ is minimal and $i$ is unresolved;
* $0<\sigma_0:=|\mathrm{cl}(L_0,i,b_0)|\le\tau_0:=|\mathrm{cl}(L_0,i,\lnot b_0)|$;
* (O3) for all minimal $L'$ and unresolved $i'$:
  $\mu(L',i'):=\min(|\overline S_{i'}(L')|,|\overline T_{i'}(L')|)$ is either $0$ or $\ge\mu(L_0,i)=\sigma_0$.

*Proof.* By A1 and A2 there is a minimal $L$ with an unresolved index; apply 4.10. In case (II)
we are done. In case (I), the set of pairs $(L,i)$ with $\mu(L,i)>0$ is nonempty. Take one
minimising $\mu$ (`Nat.find`), and choose $b_0$ to be the smaller side. $\square$

No permutation of $X$ is needed in Lean: keep $i$ as a parameter.

---------------------------------------------------------------------------------------------

## 7. Optimality and the $\widetilde S$ side: Claims 4.11, 4.12

Fix $(L_0,i,b_0)$ from O0, with $\mathcal L$, $\sigma$, $\tau$, $\sigma_0\le\tau_0$, $\widetilde S$, $\widetilde T$ as in D9.
For $L\in\mathcal L$: $\sigma_0,\tau_0\ge 2k+3$ (4.5).

### Claim 4.11
**Statement.** Let $L\in\mathcal L$ and $v\in\sigma(L)$. Every $v$-flip of $L$ is proper.

**Proof.** Suppose the $v$-flip $L'$ is not proper. By 4.6c, $|\sigma(L')|=\sigma_0-1$ and
$|\tau(L')|=\tau_0+1$. By F0, $L'$ is minimal with $i$ unresolved. Then
$\mu(L',i)=\min(\sigma_0-1,\tau_0+1)=\sigma_0-1$, using $\sigma_0\le\tau_0$, and
$0<\sigma_0-1<\sigma_0$, using $\sigma_0\ge 2k+3\ge 2$. This contradicts (O3). $\square$
(TW cite 4.5 for $\overline S_1(L')\ne\emptyset$. They implicitly use $|\overline S_1(L)|\le|\overline T_1(L)|$, which
holds for $L\in\mathcal L$ but not for an arbitrary "optimal" $L$ in TW's sense. **Gap G8.**)

### Claim 4.12
**Statement.** Either $|\widetilde S|\ge 4k$, or $|\widetilde S|\ge3k+2$ and $G[\widetilde S]$ is $k$-linked.

**Proof.** $\widetilde S\supseteq\sigma(L_0)\ne\emptyset$. Let $v\in\widetilde S$ minimise
$\deg_{\widetilde S}$, and take $L\in\mathcal L$ with $v\in\sigma(L)$. Neighbours of $v$ outside $\widetilde S$, by blocks:
* outside $V(L)$: none, since they lie in $\sigma(L)\subseteq\widetilde S$ (4.4(d));
* unresolved blocks (including $i$): $\le1$ (A6.3);
* resolved $P=p_j$: $\le 2$ in $V(P)\setminus\widetilde S$. If $v$ has three neighbours on $P$, they are
  $p_{c-1},p_c,p_{c+1}$ (4.2(b)). The $v$-flip $L'$ is proper by 4.11, so $L'\in\mathcal L$ and
  $p_c\in\sigma(L')\subseteq\widetilde S$ (4.6c).

So $|N(v)\setminus\widetilde S|\le 1+2(k-1)=2k-1$, and $\delta(G[\widetilde S])\ge 3k+1$, giving
$|\widetilde S|\ge3k+2$. If $|\widetilde S|\le4k-1$, apply Theorem 4.1 with $n<4k$:
$n+5k\le 9k-1\le 3(3k+1)+5$. $\square$

---------------------------------------------------------------------------------------------

## 8. Treacherous vertices and $\widetilde R$: Claims 4.13–4.20

**Remark T0.** Let $L\in\mathcal L$ and $v\in\tau(L)$ with $v$ adjacent to $p_j[m-1],p_j[m],p_j[m+1]$,
$1\le m\le\ell_j-1$. The $v$-flip at $(j,m)$ is not proper iff $p_j[m]$ is $L$-treacherous with
$T$-neighbour $v$. (Not proper means $p_j[m]$ has no neighbour in $\tau(L)\setminus\{v\}$; and
$p_j[m]\sim v\in\tau(L)$.)

**Remark T1.** On one path, two $L$-treacherous vertices are never consecutive. If $p_j[m]$
and $p_j[m+1]$ were both treacherous, with $T$-neighbours $v$ and $v'$: $p_j[m+1]\sim v\in\tau(L)$,
so $v'=v$ by uniqueness. Then $v$ is adjacent to $p_j[m-1],\dots,p_j[m+2]$, contradicting 4.2(b).
Treacherous vertices are internal, and a path has $\le4$ internal vertices, so each path has
$\le2$ treacherous vertices.

**Lemma M1 (modulo bookkeeping).** Let $L\in\mathcal L$, $W\subseteq\tau(L)$, and let
$L\to L'$ be a proper flip with flip vertex $v\notin W$ and middle $u_2$. Then
$W\subseteq\tau(L')$ and $u_2\notin W$. So the reverse step (F1) is again adjacent modulo $W$,
and "related modulo $W$" is symmetric.
*Proof.* A $\sigma$-step gives $\tau(L')=\tau(L)$; a $\tau$-step gives $\tau(L')=\tau(L)-v+u_2$ with
$v\notin W$. And $u_2\in V(L)$ while $W\cap V(L)=\emptyset$. $\square$

**Lemma M2.**
* Related modulo $W$ implies related, hence $L'\in\mathcal L$; and it propagates $W\subseteq\tau(\cdot)$.
* If $W'\subseteq W$, then related modulo $W$ implies related modulo $W'$.
* Related modulo $W$ is reflexive, symmetric (M1) and transitive.

Derived facts:
* $v_1\in\tau(L_2)$, so $\{v_1,v_2\}\subseteq\tau(L_2)$ and $\widetilde R$ is well-defined.
* $v_1,v_2\in\tau(L)$ for every $L$ related to $L_2$ modulo $\{v_1,v_2\}$.
* $\widetilde R\subseteq\widetilde T$, and $v_1,v_2\notin\widetilde R$.
* $L_3$ is related to $L_1$ modulo $\{v_1\}$ ($L_3\sim L_2$ mod $\{v_1,v_2\}$, then the subset rule, then transitivity).
* $L_3$ is related to $L_2$ modulo $\{v_2\}$.

Nonemptiness for D12:
* $(L_0,v)$ with $v\in\tau(L_0)$ is a candidate for $(L_1,v_1)$;
* $(L_1,v)$ with $v\in\tau(L_1)\setminus\{v_1\}$ is a candidate for $(L_2,v_2)$, since $\tau_0\ge2$;
* $\widetilde R\neq\emptyset$ by 4.14.

### Claim 4.13
**Statement.** Let $L$ be related to $L_2$ modulo $\{v_1,v_2\}$, let $v\in\widetilde R\setminus V(L)$,
and let $\xi$ be the number of $L$-treacherous neighbours of $v$ not in $\widetilde R$. Then
$\deg_{\widetilde R}(v)\ge 3k-\xi-1$ (Lean: $\deg_{\widetilde R}(v)+\xi+1\ge 3k$).

**Proof.**
* $v\in V\setminus V(L)=\sigma(L)\cup\tau(L)$ and $\sigma(L)\subseteq\widetilde S$, while
  $v\in\widetilde R\subseteq\widetilde T$ is disjoint from $\widetilde S$ (4.9). So $v\in\tau(L)$.
  Also $v\notin\{v_1,v_2\}$ by definition of $\widetilde R$. (TW leave this implicit; gap G11.)
* Per resolved $P=p_j$: $v$ has $\le 2$ non-treacherous neighbours in $V(P)\setminus\widetilde R$.
  If $v$ has 3 neighbours in $V(P)\setminus\widetilde R$, they are $p_{c-1},p_c,p_{c+1}$ (4.2(b)).
  If the $v$-flip $L'$ were proper, it would be adjacent to $L$ modulo $\{v_1,v_2\}$ (as
  $v\notin\{v_1,v_2\}$), so $L'$ is related to $L_2$ modulo $\{v_1,v_2\}$, and
  $p_c\in\tau(L')\setminus\{v_1,v_2\}\subseteq\widetilde R$ (4.6c; $p_c\in V(L)\not\ni v_1,v_2$), a
  contradiction. So it is not proper, and $p_c$ is treacherous (T0) and counted in $\xi$.
  Hence $|N(v)\cap V(P)\setminus\widetilde R|\le 2+\#\{\text{treacherous nbrs of }v\text{ in }V(P)\setminus\widetilde R\}$.
* Unresolved blocks (at least $i$): $\le1$.
* Summing: $|N(v)\cap V(L)\setminus\widetilde R|\le 2(k-1)+1+\xi$.
* Neighbours outside $V(L)$ lie in $\tau(L)$ (4.4(d)), and $\tau(L)\setminus\{v_1,v_2\}\subseteq\widetilde R$.
  So $|N(v)\setminus\widetilde R|\le 2k-1+\xi+2$, and $\deg_{\widetilde R}(v)\ge5k-2k-1-\xi=3k-1-\xi$. $\square$

### Claim 4.14
**Statement.** $|\widetilde R|\ge 3k$.

**Proof.** $L_2$ has at most $2(k-1)$ treacherous vertices (T1, and at most $k-1$ resolved
paths). Each has exactly one neighbour in $\tau(L_2)$. So at most $2k-2$ vertices of $\tau(L_2)$
are adjacent to an $L_2$-treacherous vertex. Since $|\tau(L_2)|=\tau_0\ge 2k+3>2k$, some
$v\in\tau(L_2)\setminus\{v_1,v_2\}$ has no treacherous neighbour. (**Gap G9**: TW give no count.)
Then $v\in\widetilde R\setminus V(L_2)$. By 4.13 with $L=L_2$ and $\xi=0$:
$\deg_{\widetilde R}(v)\ge3k-1$, so $|\widetilde R|\ge 3k$. $\square$

### Claim 4.15
**Statement.** Let $L\in\mathcal L$, $v\in\tau(L)$, $u=p_j[m]$ an $L$-treacherous neighbour of $v$,
$w\in(\sigma(L)\cup\tau(L))\setminus\{v\}$, and $L'$ a $w$-flip of $L$ with base at $(j',m')$. Then
$u\notin$ base. **Strengthened (needed in 4.16, gap G10):** $(j',m')\notin\{(j,m-1),(j,m),(j,m+1)\}$,
so positions $m-1,m,m+1$ of $p_j$ are unchanged in $L'$.

**Proof.** Suppose $u\in$ base. The middle $w_2$ of the base is $u$ or a $P$-neighbour of $u$, so $w_2\sim v$.
And $w\sim u$. If $w\in\tau(L)$, then $u$ has two neighbours $v\ne w$ in $\tau(L)$, a
contradiction. So $w\in\sigma(L)$, and the flip is proper by 4.11. By 4.6c, $w_2\in\sigma(L')$ and
$v\in\tau(L')=\tau(L)$. But $w_2\sim v$, contradicting 4.4(b) for $L'$. For the strengthening: if
$(j',m')=(j,m\pm1)$, the base contains $p_j[m]=u$. $\square$

### Claim 4.16
**Statement.** Let $L\in\mathcal L$, $v\in\tau(L)$, $u$ an $L$-treacherous neighbour of $v$, and $L'$
related to $L$ modulo $\{v\}$. Then $v\in\tau(L')$ and $u$ is $L'$-treacherous with $T$-neighbour $v$.

**Proof.** Induction on the chain; the hypotheses are preserved. One step: $L\to L'$ is a proper
$w$-flip, $w\ne v$, at $(j',m')$ with middle $w_2$. By M1, $v\in\tau(L')$. By 4.15 (strengthened),
$p'_j[m-1..m+1]=(u_1,u,u_3)$ is unchanged. Suppose $u$ is not $L'$-treacherous. Then
$v\in N(u)\cap\tau(L')$, and $v$ is adjacent to $u_1,u_3$, so there is
$v'\in\tau(L')\setminus\{v\}$ with $v'\sim u$. The $v$-flip $L''$ of $L'$ at $(j,m)$ exists
($v\notin V(L')$) and is proper (because of $v'$). So $L''\in\mathcal L$ and $u\in\tau(L'')$ (4.6c).
By 4.4(d), $u$ has $\ge5$ neighbours in $T(L'')$. Since $V(L'')=V(L)-\{w_2,u\}+\{w,v\}$, we have
$T(L'')\subseteq T(L)\cup\{w_2,u\}$, so $u$ has $\ge4$ neighbours in $T(L)\subseteq\tau(L)$.
This contradicts $N(u)\cap\tau(L)=\{v\}$. $\square$ (TW: "at least three"; correct but weaker.)

### Claim 4.17
**Statement.** Let $a\in\{1,2,3\}$ and $u$ be an $L_a$-treacherous neighbour of $v_a$. Then
$u\not\sim v_c$ for $a<c\le 3$, and $u\notin\widetilde S$.

**Proof.**
* For $c>a$: $L_c$ is related to $L_a$ modulo $\{v_a\}$ (M2). So $u$ is $L_c$-treacherous with
  unique $\tau(L_c)$-neighbour $v_a$ (4.16). Also $v_c\in\tau(L_c)$ and $v_c\ne v_a$
  ($v_2\ne v_1$ by choice; $v_3\notin\{v_1,v_2\}$ as $v_3\in\widetilde R$). Hence $u\not\sim v_c$.
  (Gap G12: $v_c\ne v_a$ is needed.)
* $u\notin\widetilde S$: otherwise $u\in\sigma(R)$ for some $R$ related to $L_a$. Apply R0 with
  $A=\tau$-steps, $B=\sigma$-steps (hypothesis Gen($\lnot b_0$)). This gives $M$ with
  $L_a\,(\sigma\text{-steps})^*\,M\,(\tau\text{-steps})^*\,R$, so $\tau(M)=\tau(L_a)\ni v_a$ and
  $\sigma(M)=\sigma(R)\ni u$. Then $u\sim v_a$ contradicts 4.4(b) for $M$. $\square$

### Claim 4.18
**Statement.** For $a\in\{1,2\}$, no $L_a$-treacherous neighbour of $v_a$ lies in $\widetilde R$.

**Proof.** If $u\in\widetilde R$, then $u\in\tau(L)$ for some $L$ related to $L_2$ modulo $\{v_1,v_2\}$.
Such $L$ is related to $L_a$ modulo $\{v_a\}$ (M2). By 4.16, $u$ is $L$-treacherous, so
$u\in V(L)$, contradicting $u\in\tau(L)\subseteq V\setminus V(L)$. $\square$

### Claim 4.19
**Statement.** $\xi_1\ge\xi_2\ge\xi_3$.

**Proof.** $(L_2,v_2)$ is a candidate in the choice of $(L_1,v_1)$: $L_2\in\mathcal L$ and $v_2\in\tau(L_2)$.
$(L_3,v_3)$ is a candidate in the choice of $(L_2,v_2)$: $L_3$ is related to $L_1$ modulo $\{v_1\}$,
and $v_3\in\tau(L_3)\setminus\{v_1\}$. So $\theta(L_1,v_1)\ge\theta(L_2,v_2)\ge\theta(L_3,v_3)$. Always
$\xi_a\le\theta(L_a,v_a)$, and for $a=1,2$ equality holds by 4.18. Hence
$\xi_1=\theta_1\ge\theta_2=\xi_2\ge\theta_3\ge\xi_3$. $\square$

### Claim 4.20
**Statement.** If $|\widetilde R|<4k$, then either $|\widetilde R|+3\xi_3\ge 4k+3$, or $G[\widetilde R]$ is $k$-linked.

**Proof.** $\delta(G[\widetilde R])=\deg_{\widetilde R}(v_3)\ge 3k-\xi_3-1$, by 4.13 applied to $L_3$
and $v_3\in\tau(L_3)$; there $\xi=\xi_3$. Also $3k\le|\widetilde R|<4k$ (4.14). If
$|\widetilde R|+3\xi_3\le 4k+2$, then $n+5k\le 9k-3\xi_3+2\le 3\delta+5$, and Theorem 4.1 applies. $\square$

---------------------------------------------------------------------------------------------

## 9. The final count (TW p. 323)

By 4.12 we may assume $|\widetilde S|\ge4k$; otherwise $G[\widetilde S]$ is $k$-linked with $\ge 3k+2$ vertices. The sets
$\widetilde S$, $\widetilde R$, $X$, $\{v_1,v_2\}$ are pairwise disjoint:
* $\widetilde R\subseteq\widetilde T$, $v_1,v_2\in\widetilde T$, and $\widetilde T\cap\widetilde S=\emptyset$ (4.9);
* all tilde sets avoid $X$;
* $v_1\ne v_2$, and $v_1,v_2\notin\widetilde R$.

Hence $|\widetilde R|\le 10k-4k-2k-2<4k$. By 4.20, either $G[\widetilde R]$ is $k$-linked with $|\widetilde R|\ge3k$
(done), or $|\widetilde R|+3\xi_3\ge 4k+3$. The six sets $\widetilde S,\widetilde R,Z_1,Z_2,Z_3,X$ are pairwise disjoint:
* $Z_a\cap\widetilde R=\emptyset$ by definition;
* $Z_a\cap\widetilde S=\emptyset$ by 4.17;
* $Z_a\cap X=\emptyset$ (treacherous vertices are internal);
* $Z_a\cap Z_c=\emptyset$ for $a<c$: elements of $Z_a$ are not adjacent to $v_c$ (4.17), while those of $Z_c$ are;
* $\widetilde S\cap\widetilde R=\emptyset$, and the tilde sets avoid $X$.

So, by 4.19,
$$10k\ge|\widetilde S|+|\widetilde R|+\xi_1+\xi_2+\xi_3+2k\ge 4k+(4k+3-3\xi_3)+\xi_1+\xi_2+\xi_3+2k\ge 10k+3,$$
a contradiction. Hence in every branch a $k$-linked induced $G[T]$ with $|T|\ge 3k\ge 2k$ exists. $\blacksquare$

---------------------------------------------------------------------------------------------

## 10. Dependency graph

Nodes: A1–A7, F0, F-comm, R0, M1/M2, T0/T1, O0, 4.2–4.20, Final.
`X ← Y` means "the proof of X uses Y". "Thm4.1" is the black box.

```
A1, A2, A3, A4, A5, A6, A7, F0, F-comm, R0      (pure infrastructure)
4.2   ← A4, A5, A6
4.3.0 ← A3, A4, A5, A6, 4.2(b)
4.3   ← 4.3.0, A3, A6.2
4.3a  ← 4.3.0, A3
4.4   ← A6, A7, 4.3
4.5   ← 4.2(d), 4.4
4.6   ← F0, 4.3, 4.4          (4.6c ← 4.6, 4.4)
F1    ← F0, 4.6c, 4.4(d)
4.7   ← 4.6c
4.8   ← 4.4(b), 4.6c, F-comm
4.8R  ← 4.8, R0, 4.7
4.9   ← 4.8R, 4.4, F1
4.10  ← 4.2, 4.3, 4.3a, 4.4, 4.5(or 4.6b), 4.6c, 4.7, A4, A5, A7, F1, Thm4.1
O0    ← A1, A2, 4.10
4.11  ← O0, 4.5, 4.6c, F0
4.12  ← 4.2, 4.4(d), 4.6c, 4.11, A6.3, Thm4.1
T0,T1 ← 4.6b, 4.2(b)
M1,M2 ← 4.6c, F1
4.13  ← 4.2, 4.4(d), 4.6c, 4.9, T0, M1/M2, A6.3
4.14  ← 4.5, T1, 4.13
4.15  ← 4.4(b), 4.6c, 4.11
4.16  ← 4.15, 4.3, 4.4(d), 4.6c, M1
4.17  ← 4.16, M2, R0 + 4.8 (Gen(¬b0)), 4.6c, 4.4(b)
4.18  ← 4.16, M2
4.19  ← 4.18, choices D12, M2
4.20  ← 4.13, 4.14, Thm4.1
Final ← 4.9, 4.12, 4.17, 4.19, 4.20, D12
Thm1.6 ← (k=0), (k=1: connected component), O0/4.10, Final
```

Critical path: A* → 4.2/4.3 → 4.4 → 4.6 → 4.8 → 4.9 → 4.10/O0 → 4.11 → 4.15 → 4.16 → 4.17 → Final.

---------------------------------------------------------------------------------------------

## 11. Gaps and corrections to TW

| # | Where | Issue | Fix (section) |
|---|---|---|---|
| G1 | Claim 4.3, final inequality | counts $\{v\}$ as disjoint from $S_i\cup T_i$; false when $v\in S_i\cup T_i$, a case used in 4.6 and 4.9; TW's bounds then give only $t\ge4$ | use $g_i\le1$ at the unresolved index $i$ (2 extra units of slack); per-block inequality gives $t\ge6$ (§4) |
| G2 | Claim 4.10 | picks $v\in\widetilde T_i(L_0)$ without showing nonempty | Claim 4.3a: $|S_i|+|T_i|\ge 2k+8$ |
| G3 | Claim 4.8 | $S/T$ roles swapped in the proof; "$u_2\notin\{w_1,w_2,w_3\}$" is vacuous; missing: $v_1\notin$ base$_2$ and position separation so the first base survives; only one direction is stated but both are used | corrected proof plus Gen(b) for both $b$ (§5) |
| G4 | Claims 4.9, 4.17 | "by Claim 4.8 we may assume the $\overline T$-steps come first" is a commutation/bubble-sort argument; relatedness must be an equivalence | R0 (three inductions) and F1 |
| G5 | Claim 4.10, Case B | "by considering a $v$-flip … the middle belongs to $\widetilde T_i(L)$" requires the flip to be proper; not justified | non-proper would give $\overline S(L')=\{p_c\}$ by 4.6c, contradicting 4.5 (§6, B2) |
| G6 | Claim 4.10 | typo $s_1$ for $s_i$; "at least $k/2$" heavy components (exactly $\ge(k+4)/2$); Theorem 4.1's numeric conditions and $n\ge3k$ not checked | B1, B5 |
| G7 | Claim 4.10, Case A | "not adjacent to $s_j$/$t_j$, if possible" means along $P$ and is irrelevant; path lengths are forced by minimality ($\ell=4$ in Case 1, $\ell=5$ in Case 2); "WLOG $S_j(L')=\emptyset$" uses a reversal symmetry | explicit A1–A8 with concrete positions |
| G8 | Def. of optimal, Claims 4.11–4.16 | (O3) does not force $\min>0$ for $L$ itself; 4.11 needs $|\overline S_1(L)|\le|\overline T_1(L)|$ and $\overline S_1(L)\ne\emptyset$, true only for $L$ related to $L_0$ | work in the class $\mathcal L$ (D9) |
| G9 | Claim 4.14 | existence of $v\in\overline T_1(L_2)\setminus\{v_1,v_2\}$ with no treacherous neighbour is asserted without the count | $\le 2(k-1)$ treacherous vertices, each with one $\tau$-neighbour; $2k<2k+3$ |
| G10 | Claim 4.16 | "$u_1uu_3$ is a subpath of $L'$" needs the flip middle $\notin\{u_1,u_3\}$, not just $u\notin$ base | strengthened 4.15 |
| G11 | Claim 4.13 | uses $v\in\overline T_1(L)$ and $v\notin\{v_1,v_2\}$ implicitly | via 4.9 and the definition of $\widetilde R$ |
| G12 | Claim 4.17 | needs $v_c\ne v_a$ | by the choice of $v_2,v_3$ |
| G13 | Theorem 1.6, $k=1$ | Theorem 4.1 needs $k\ge2$; $k=1$ unaddressed | connected component (§1) |
| G14 | Statement | NS `KLinked` lacks TW's "$\ge 2k$ vertices"; empty $G$ | require $2k\le|T|$ and `Nonempty V` |

Minor: in 4.3, TW's "|N(v)−V(L)| ≥ 5k−3(k−l₃′)−2l₃′" silently uses 4.2(b) per block. In 4.6, the
"by symmetry" step is the reverse flip (F0). None of the gaps is serious; all are fixed above.

---------------------------------------------------------------------------------------------

## 12. Lean formalisation design

### 12.1 Target statements

```lean
-- black box (Theorem 4.1), universe-polymorphic Prop
def EKKY : Prop := ∀ (W : Type u) [Fintype W] [DecidableEq W] (H : SimpleGraph W)
  [DecidableRel H.Adj] (k δ : ℕ), 2 ≤ k → 3 * k ≤ Fintype.card W → (∀ x, δ ≤ H.degree x) →
  (4 * k ≤ Fintype.card W → Fintype.card W + 2 * k ≤ 2 * δ + 3) →
  (Fintype.card W < 4 * k → Fintype.card W + 5 * k ≤ 3 * δ + 5) → KLinked H k

theorem tw16 (h41 : EKKY.{u}) {V : Type u} [Fintype V] [DecidableEq V] [Nonempty V]
    (G : SimpleGraph V) [DecidableRel G.Adj] (k : ℕ)
    (hdeg : ∀ x, 5 * k ≤ G.degree x) (hord : Fintype.card V ≤ 10 * k) :
    ∃ T : Finset V, 2 * k ≤ T.card ∧ KLinked (G.induce (T : Set V)) k
```
EKKY is applied to `↥(T : Set V)`, which lives in `Type u`, so the universe matches. Degree in
an induced subgraph: prove `(G.induce T).degree ⟨v,_⟩ = (G.neighborFinset v ∩ T).card`. Adapt
the `Finset.map`/embedding proof of NS `residual_degree_eq_outside_neighbors`
(ShortCoreResidualDegree.lean).

### 12.2 Representation of partial linkages

Use **vertex lists** rather than `G.Path`. Each path is `seq j : List V` with
`IsChain G.Adj`, `Nodup`, head $s_j$, last $t_j$, length $\le6$, interior avoiding $X$.
`seq j = []` encodes "unresolved". Reasons:
* flips are `List.set` (`List.set_comm`, `List.set_set`, `List.set_getElem_self`, `List.getElem_set`);
* shortcuts are `take ++ [v] ++ drop`;
* positions are list indices.

Bridges: `Walk.ofSupport` (list → walk, with `support_ofSupport` and `length_ofSupport`) for
A2. `Walk.support`, `Walk.isChain_adj_support` and `Walk.toPath`/`bypass`
(`support_bypass_subset_support`, `length_bypass_le_length`) for A6 and A7. Minimality is the
NS-style pair (max `used.card`, then min `totLen`), with existence via `Nat.findGreatest` /
`Nat.find`, so no `Fintype` instance on linkages is needed. Sides are `Bool`, which removes
every "by symmetry" between $s_i$ and $t_i$.

The following definitions **compile** against the project (checked with `lake env lean`).
Copy them into `HadwigerConstant/TW16/Defs.lean`:

```lean
import HadwigerLean.Graph.Linkedness.Massed
import Mathlib

/-!
# Thomas–Wollan Theorem 1.6: definitions (draft, compiled as a sanity check)
-/

namespace HadwigerConstant
namespace TW16

open HadwigerLean HadwigerLean.Linkedness

universe u

/-- Black box: Egawa et al. / Kawarabayashi–Kostochka–Yu (TW Theorem 4.1). -/
def EKKY : Prop :=
  ∀ (W : Type u) [Fintype W] [DecidableEq W] (H : SimpleGraph W) [DecidableRel H.Adj]
    (k δ : ℕ), 2 ≤ k → 3 * k ≤ Fintype.card W → (∀ x, δ ≤ H.degree x) →
    (4 * k ≤ Fintype.card W → Fintype.card W + 2 * k ≤ 2 * δ + 3) →
    (Fintype.card W < 4 * k → Fintype.card W + 5 * k ≤ 3 * δ + 5) →
    KLinked H k

variable {V : Type u} [Fintype V] [DecidableEq V]

/-- A TW partial linkage: `seq j = []` iff index `j` is unresolved; otherwise
`seq j` is the vertex list of an `s_j`–`t_j` path of length at most five whose
interior avoids all terminals. -/
structure PL (G : SimpleGraph V) {k : ℕ} (P : IndexedPairs (Fin k) V) where
  seq : Fin k → List V
  chain : ∀ j, (seq j).IsChain G.Adj
  nodup : ∀ j, (seq j).Nodup
  head : ∀ j, seq j ≠ [] → (seq j).head? = some (P.start j)
  last : ∀ j, seq j ≠ [] → (seq j).getLast? = some (P.finish j)
  short : ∀ j, (seq j).length ≤ 6
  avoid : ∀ j, ∀ x ∈ seq j, x ∈ terminalFinset P → x = P.start j ∨ x = P.finish j
  disj : ∀ j j', j ≠ j' → ∀ x ∈ seq j, x ∉ seq j'

namespace PL

variable {G : SimpleGraph V} {k : ℕ} {P : IndexedPairs (Fin k) V}

/-- Resolved indices. -/
def used (L : PL G P) : Finset (Fin k) := Finset.univ.filter (fun j => L.seq j ≠ [])

/-- `V(L)`. -/
noncomputable def verts (L : PL G P) : Finset V :=
  terminalFinset P ∪ Finset.univ.biUnion (fun j => (L.seq j).toFinset)

/-- Total number of edges of the paths. -/
def totLen (L : PL G P) : ℕ := ∑ j, ((L.seq j).length - 1)

/-- The block of index `j`: its path, or its two (singleton-component) terminals. -/
def block (L : PL G P) (j : Fin k) : Finset V :=
  if L.seq j = [] then {P.start j, P.finish j} else (L.seq j).toFinset

/-- TW minimality: fewest components (= most resolved indices), then fewest vertices
(equivalently, least total length). -/
def Minimal (L : PL G P) : Prop :=
  ∀ L' : PL G P, L'.used.card ≤ L.used.card ∧
    (L'.used.card = L.used.card → L.totLen ≤ L'.totLen)

end PL

/-- The terminal of pair `i` on side `b` (`true` = `s_i`, `false` = `t_i`). -/
def term {k : ℕ} (P : IndexedPairs (Fin k) V) (i : Fin k) : Bool → V
  | true => P.start i
  | false => P.finish i

namespace PL

variable {G : SimpleGraph V} [DecidableRel G.Adj] {k : ℕ} {P : IndexedPairs (Fin k) V}

/-- `S_i(L)` (b = true) / `T_i(L)` (b = false). -/
noncomputable def nbr (L : PL G P) (i : Fin k) (b : Bool) : Finset V :=
  G.neighborFinset (term P i b) \ L.verts

/-- `S̄_i(L)` / `T̄_i(L)`. -/
noncomputable def cl (L : PL G P) (i : Fin k) (b : Bool) : Finset V := by
  classical
  exact Finset.univ.filter (fun x => x ∉ L.verts ∧
    (x ∈ L.nbr i b ∨ ∃ y ∈ L.nbr i b, G.Adj x y))

/-- `L'` is the `v`-flip of `L` with base `seq j [m-1], seq j [m], seq j [m+1]`. -/
structure IsFlip (L L' : PL G P) (v : V) (j : Fin k) (m : ℕ) : Prop where
  pos : 1 ≤ m
  lt : m + 1 < (L.seq j).length
  out : v ∉ L.verts
  adj₀ : G.Adj v ((L.seq j)[m - 1]'(by omega))
  adj₁ : G.Adj v ((L.seq j)[m]'(by omega))
  adj₂ : G.Adj v ((L.seq j)[m + 1]'(by omega))
  seq_eq : L'.seq = Function.update L.seq j ((L.seq j).set m v)

/-- One step of `i`-adjacency on side `b`, flipping in the vertex `v`
(a *proper* `v`-flip, `v ∈ cl L i b`). Minimality of `L` and unresolvedness of
`i` are built in, so they propagate along chains. -/
def AdjVia (i : Fin k) (b : Bool) (v : V) (L L' : PL G P) : Prop :=
  L.Minimal ∧ L.seq i = [] ∧ v ∈ L.cl i b ∧
    ∃ j m, ∃ h : L.IsFlip L' v j m,
      ∃ w ∈ (L.cl i b).erase v, G.Adj ((L.seq j)[m]'(by have := h.lt; omega)) w

/-- `i`-related. -/
def Rel (i : Fin k) : PL G P → PL G P → Prop :=
  Relation.ReflTransGen (fun L L' => ∃ b v, AdjVia i b v L L')

/-- Related modulo `W` (TW p. 321), with the `T`-side being `!b0`. -/
def RelMod (i : Fin k) (b0 : Bool) (W : Finset V) : PL G P → PL G P → Prop :=
  Relation.ReflTransGen
    (fun L L' => ∃ b v, AdjVia i b v L L' ∧ v ∉ W ∧ W ⊆ L.cl i (!b0))

/-- `S̃_i(L0)` / `T̃_i(L0)`. -/
noncomputable def tl (L0 : PL G P) (i : Fin k) (b : Bool) : Finset V := by
  classical
  exact Finset.univ.filter (fun x => ∃ L, Rel i L0 L ∧ x ∈ L.cl i b)

/-- `u` is `L`-treacherous (T-side `!b0`) with unique `T̄`-neighbour `v`. -/
def TreachVia (i : Fin k) (b0 : Bool) (L : PL G P) (u v : V) : Prop :=
  ∃ j m, ∃ (h1 : 1 ≤ m) (h2 : m + 1 < (L.seq j).length),
    (L.seq j)[m] = u ∧ G.neighborFinset u ∩ L.cl i (!b0) = {v} ∧
    G.Adj v ((L.seq j)[m - 1]'(by omega)) ∧ G.Adj v ((L.seq j)[m + 1])

end PL

/-- Final target statement. -/
def TW16Statement : Prop :=
  ∀ (V : Type u) [Fintype V] [DecidableEq V] (G : SimpleGraph V) [DecidableRel G.Adj] (k : ℕ),
    (∀ x, 5 * k ≤ G.degree x) → Fintype.card V ≤ 10 * k →
    ∃ T : Finset V, 2 * k ≤ T.card ∧ KLinked (G.induce (T : Set V)) k

end TW16
end HadwigerConstant
```

Notes on the definitions:
* `PL.verts` includes all of `terminalFinset P`, so $X\subseteq V(L)$ by definition.
* `IsFlip` records only the list surgery. Minimality, unresolvedness and properness live in
  `AdjVia`, so `Rel`/`RelMod` chains carry them automatically.
* In `RelMod i b0 W`, the side of each step is arbitrary (`∃ b`), and the "$W\subseteq\tau$" condition uses
  side `!b0`.
* `TreachVia i b0 L u v` encodes D10 (to be used only for `L` with `Rel i L0 L`).
* `θ(L,v) = (Finset.univ.filter (fun u => TreachVia i b0 L u v)).card`.
* Two PLs with equal `seq` are equal; prove `PL.ext`, since all other fields are `Prop`.

### 12.3 A setting bundle and claim-predicates, so the groups can be proved in parallel

```lean
structure Setting (G : SimpleGraph V) [DecidableRel G.Adj] (k : ℕ)
    (P : IndexedPairs (Fin k) V) : Prop where
  hk   : 2 ≤ k
  hP   : P.DisjointTerminals
  hne  : ∀ i, P.start i ≠ P.finish i
  hnot : ¬ Nonempty (IndexedLinkage G P)
  hdeg : ∀ x, 5 * k ≤ G.degree x
  hord : Fintype.card V ≤ 10 * k
```
Each claim is a `Prop`-valued definition in `Defs.lean`. Sketch (not compiled; `[m]!` needs
`[Inhabited V]`, so use `getElem` with a proof in the real file; `θ`, `Rtilde`, `degIn` are to be defined):
```lean
def C42d (G) (P) : Prop := ∀ L : PL G P, L.Minimal → ∀ v ∉ L.verts,
  (G.neighborFinset v ∩ L.verts).card + 2 ≤ 3 * k
def C43 (G) (P) : Prop := ∀ L : PL G P, L.Minimal → ∀ i, L.seq i = [] → ∀ v ∉ L.verts,
  6 ≤ (G.neighborFinset v ∩ (L.nbr i true ∪ L.nbr i false)).card
def C44 (G) (P) : Prop := ∀ L : PL G P, L.Minimal → ∀ i, L.seq i = [] →
  Disjoint (L.cl i true) (L.cl i false) ∧
  (∀ x ∈ L.cl i true, ∀ y ∈ L.cl i false, ¬ G.Adj x y) ∧
  L.cl i true ∪ L.cl i false = Finset.univ \ L.verts
def C46c (G) (P) : Prop := ∀ L L' : PL G P, ∀ i b v j m, L.Minimal → L.seq i = [] →
  L.IsFlip L' v j m → v ∈ L.cl i b →
  (if (∃ w ∈ (L.cl i b).erase v, G.Adj ((L.seq j)[m]!) w)
   then L'.cl i b = insert ((L.seq j)[m]!) ((L.cl i b).erase v) ∧ L'.cl i (!b) = L.cl i (!b)
   else L'.cl i b = (L.cl i b).erase v ∧ L'.cl i (!b) = insert ((L.seq j)[m]!) (L.cl i (!b)))
def C48 (G) (P) : Prop := ∀ i b v₁ v₂ (L L₁ L₂ : PL G P),
  PL.AdjVia i b v₁ L L₁ → PL.AdjVia i (!b) v₂ L₁ L₂ →
  ∃ L₁', PL.AdjVia i (!b) v₂ L L₁' ∧ PL.AdjVia i b v₁ L₁' L₂
def C49 (G) (P) : Prop := ∀ (L0 : PL G P) i, L0.Minimal → L0.seq i = [] →
  Disjoint (PL.tl L0 i true) (PL.tl L0 i false) ∧
  ∀ x ∈ PL.tl L0 i true, ∀ y ∈ PL.tl L0 i false, ¬ G.Adj x y
```
Lemmas then take the form `theorem c49 (S : Setting G k P) (h44 : C44 G P) (h46c : C46c G P)
(h48 : C48 G P) … : C49 G P`, so every group compiles independently against `Defs.lean`.
For 4.11–4.20, bundle the data of O0 and D12 into structures (the hypotheses of 4.13–4.20 refer to
them):
```lean
structure Opt (G) (P) (S : Setting G k P) where
  L0 : PL G P;  i : Fin k;  b0 : Bool
  min : L0.Minimal;  unres : L0.seq i = []
  pos : 0 < (L0.cl i b0).card;  le : (L0.cl i b0).card ≤ (L0.cl i (!b0)).card
  O3 : ∀ L' : PL G P, L'.Minimal → ∀ i', L'.seq i' = [] →
         min (L'.cl i' true).card (L'.cl i' false).card = 0 ∨
         (L0.cl i b0).card ≤ min (L'.cl i' true).card (L'.cl i' false).card
structure Choice (O : Opt G P S) where
  L1 L2 L3 : PL G P;  v1 v2 v3 : V
  rel1 : PL.Rel O.i O.L0 L1;  mem1 : v1 ∈ L1.cl O.i (!O.b0)
  max1 : ∀ L v, PL.Rel O.i O.L0 L → v ∈ L.cl O.i (!O.b0) → θ L v ≤ θ L1 v1
  rel2 : PL.RelMod O.i O.b0 {v1} L1 L2;  mem2 : v2 ∈ L2.cl O.i (!O.b0);  ne12 : v2 ≠ v1
  max2 : ∀ L v, PL.RelMod O.i O.b0 {v1} L1 L → v ∈ L.cl O.i (!O.b0) → v ≠ v1 → θ L v ≤ θ L2 v2
  rel3 : PL.RelMod O.i O.b0 {v1, v2} L2 L3;  mem3 : v3 ∈ L3.cl O.i (!O.b0) ∧ v3 ∉ ({v1,v2} : Finset V)
  min3 : ∀ x ∈ Rtilde, degIn Rtilde v3 ≤ degIn Rtilde x
```
Existence of a `Choice` uses `Nat.sSup`/`Nat.find` on bounded sets of naturals and
`Finset.exists_min_image`. It is its own small lemma (`exists_choice`) and depends on
4.14 for $\widetilde R\ne\emptyset$.

### 12.4 Proposed grouping (6 groups; A must land first, the rest in parallel)

| Group | Content | Needs (as hypotheses) | Size estimate |
|---|---|---|---|
| **A. Core & infrastructure** | `Defs.lean` (above + claim predicates + `Setting`, `Opt`, `Choice`); A1–A7, F0, F-comm, R0, `PL.ext`, block decomposition (A3), replacement constructors (A4), degree-in-induced-subgraph lemma, $k\le1$ cases, `tw16` assembly from the claim predicates | — | largest; split A-defs (frozen first, an hour) from A-lemmas |
| **B. Local structure** | 4.2(a–d), 4.3.0, 4.3, 4.3a, 4.4(a–d), 4.5 | A | medium; mostly list surgery + counting |
| **C. Flip calculus** | 4.6(a,b), 4.6c, F1 (+ `Std.Symm` instance), 4.7, 4.8 (Gen b), 4.8R, 4.9, M1, M2 | statements C43, C44, C42b, F0, F-comm, R0 | medium |
| **D. Claim 4.10 + O0** | Case A (A1–A8), Case B (B1–B5), O0 | B and C statements, EKKY | medium–large (concrete position case analysis) |
| **E. Optimal / S-side / treachery basics** | 4.11, 4.12, T0, T1, 4.15, 4.16 | B, C statements, `Opt` | medium |
| **F. R̃ and the final count** | `exists_choice`, 4.13, 4.14, 4.17, 4.18, 4.19, 4.20, Final | B, C, E statements, `Choice`, EKKY | medium |

Groups B–F can be developed simultaneously once `Defs.lean` and the claim-predicate statements
are frozen. Each file states `theorem cXY (S : Setting G k P) (h… : C… G P) … : CXY G P`. The final
`tw16` (Group A) composes them. Suggested files: `HadwigerConstant/TW16/{Defs, Infra, Local, Flip,
Claim410, SSide, RTilde, Main}.lean`. Per the project setup, modules under
`HadwigerConstant/` build with `lake build HadwigerConstant.<Module>`. Verify this for a
subdirectory module such as `HadwigerConstant.TW16.Defs` before splitting work; if it fails,
use flat names like `HadwigerConstant/TW16Defs.lean`. Do not touch `lakefile.toml`.

### 12.5 Reusable Norin–Steiner material

Direct reuse (namespace `HadwigerLean.Linkedness` unless stated):
* `KLinked`, `terminalFinset`, `mem_terminalFinset`, `terminals_subset_terminalFinset`,
  `terminalFinset_card_eq_two_mul` (Massed.lean): $|X|=2k$ and terminal bookkeeping.
* `IndexedPairs.start_injective`/`finish_injective`, `DisjointTerminals`, `IndexedLinkage`,
  `pathVertexSet` (Graph/IndexedLinkage.lean): A2 and the final conversion.
* `kLinked_of_iso`, `kLinked_induce_image_of_nested` (InducedTransport.lean): $T=V$ case.
* The pattern of `exists_kLinked_induced_of_order_le_sixteen_mul` /
  `kLinked_or_contains_small_kLinked_induced` (ShortCoreFinal.lean): the overall shape of `tw16`,
  including `unfold KLinked at hnot; push Not at hnot` to extract a bad pairing.
* `dense_linked_side_card_ge_two_mul` (ShortCoreStrong.lean): $|T|\ge\delta+1$ pattern.
* `kLinked_of_high_minDegree` (Core.lean) is TW's Lemma 3.1. It is *not* strong enough to replace
  Theorem 4.1 here ($n+3k\le2\delta$ fails, e.g. for $n=4k-1$, $\delta=3k+1$).

Templates to copy and adapt (not reusable as is, because they are hard-wired to length $\le7$
and `G.Path`, and their minimality hypotheses quantify over `ShortPartial`):
* `exists_optimal_short_partial`, `ShortPartial.empty`, `toLinkageOfFull`,
  `card_used_le_sub_one`, `exists_unused_index` (ShortCoreMain/Final): A1, A2.
* `replace_shorter_path` (ShortCoreMain): A4 for one index (`Function.update`-style dependent
  replacement).
* `path_shortcut_of_distant_neighbors`, `path_shortcut_of_four_neighbors` (PathShortcut.lean,
  ShortCoreMain): the walk-level version of 4.2(a). The index-gap lemma `four_indices_have_gap`
  is `private`; re-prove a 3-window version (`max−min ≤ 2 ⇒ card ≤ 3`, and `card = 3 ⇒` an interval).
* `outside_path_neighbor_card_le_three`, `outside_occupied_neighbor_card_le_three_mul`
  (ShortCoreMain, ShortCoreOccupancy): per-path / summed neighbour bounds (4.2(b), (d)).
* `no_residual_reachable_between_pair_neighbors` + `extend_of_residual_path`
  (ShortCoreFinal/Residual): the "short outside path contradicts maximality" pattern (A6, 4.4).
* `residual_degree_eq_outside_neighbors` (ShortCoreResidualDegree): induced-degree identity.

Mathlib: `Walk.ofSupport`, `support_ofSupport`, `length_ofSupport`, `Walk.isChain_adj_support`,
`Walk.toPath`, `support_bypass_subset_support`, `length_bypass_le_length`, `Walk.isPath_def`,
`List.set_comm`, `List.set_set`, `List.set_getElem_self`, `List.getElem_set`,
`Function.update_comm`, `Relation.ReflTransGen` (+ `head_induction_on`, `stdSymm`),
`ConnectedComponent.maximal_connected_induce_supp` ($k=1$), `Finset.exists_min_image`,
`Nat.find`, `Nat.findGreatest`.

### 12.6 Formalisation pitfalls / advice

* **Positions vs. vertices.** State flip lemmas with explicit `(j, m)` and use
  `(L.seq j)[m]'h`. In the D-group Case A, $P$ has $\ell\in\{4,5\}$; enumerate `a ∈ {1,…,ℓ-1}`
  with `interval_cases` and let `decide`/`omega` handle the index arithmetic.
* **Symmetry of path ends** (4.10 A5): rather than reversing lists, handle the two subcases
  `S_j(L') = ∅` / `T_j(L') = ∅` separately (they give $a=1$ / $a=\ell-1$). Or prove one generic
  lemma parametrised by an "end selector" `c : Bool` with `endNbr c := if c then l[1] else l[ℓ-1]`.
* **Natural subtraction.** Write every inequality additively, e.g. `degIn R v + ξ + 1 ≥ 3*k` and
  `R.card + 3*ξ₃ ≥ 4*k + 3`.
* **Counting by blocks** (A3) is the single tool behind 4.2(d), 4.3.0, 4.3a, 4.10-B, 4.12 and 4.13.
  Prove one lemma
  `(A ∩ L.verts).card = ∑ j, (A ∩ L.block j).card` and per-block bounds, then `Finset.sum_le_sum`
  with one exceptional index (`Finset.sum_erase_add` / `Finset.add_sum_erase`).
* **4.3** is cleanest via the per-block inequality $f_j+g_j\le|B_j|+5$ for $j\ne i$ (with
  $f_i+g_i\le1$), not TW's $l_m$ bookkeeping.
* **Relatedness as equivalence**: provide `Std.Symm` for the one-step relation (F1) and get
  `ReflTransGen.stdSymm`; transitivity is `ReflTransGen.trans`. All chain lemmas (4.7, 4.16, M2)
  are `ReflTransGen.rec`/`head_induction_on`.
* **Decidability**: `cl`, `tl`, `R̃`, θ use `Classical`; work with `Finset.mem_filter` lemmas
  (`PL.mem_cl`, `PL.mem_tl` simp lemmas in Defs).


==> anc/lean/HadwigerConstant/TWDDefs.lean <==
import HadwigerConstant.Hub
import HadwigerConstant.TW16Defs
import HadwigerLean.Graph.Linkedness.RigidNoRigid
import HadwigerLean.Graph.Linkedness.CoreTightDichotomy
import HadwigerLean.Graph.Linkedness.KLinkedRooted
import HadwigerLean.Graph.Linkedness.NestedRootedTransport
import Mathlib.Tactic

/-!
# Thomas–Wollan Corollary 1.2 (`TWDensity`) from Theorem 1.6: the skeleton

Norin–Steiner's linkedness chain
(`HadwigerLean/Graph/Linkedness/`) proves Thomas–Wollan Theorem 1.1 with
`α = 8`.  Almost all of it is generic in the massed constant; the constant `8`
is hard-coded only in the outer layers (the double induction, the extremal
argument, the dense-core lemma and the Theorem 1.5 core).  Here we restate those
layers generically in a natural number `r` (the massed constant, `r = α k`):

* `CoreStep r k`        : TW Theorem 1.6 shape (degree `≥ r`, order `≤ 2r` ⇒ a
                          `k`-linked induced subgraph on `≥ 2k` vertices);
* `NoRigidStepR r k`    : TW Claims 2.1–2.2 (NS D.1), true for every `r`;
* `ExtremalStepR r k`   : TW Claims 2.3–2.4, end of Thm 1.4, proof of Thm 1.1
                          (NS D.2–D.5), true when `2k < r` and `CoreStep r k`;
* `MassedLinked r k`    : TW Theorem 1.1 at massed constant `r`.

Proved here (no `sorry`):
* `coreStep_of_theorem16Strong` : `Theorem16Strong → CoreStep (5k) k`;
* `exists_ambient_rooted_core`  : the ambient rooted core from `CoreStep`
                                  (replaces NS `exists_ambient_small_rooted_core`);
* `massedLinked_of_steps`       : the order/incidence double induction
                                  (generic copy of NS `rootedLinked_of_noRigidStep`);
* `massed_of_density`, `twDensity_of_massedLinked` : TW Corollary 1.2 from Thm 1.1;
* `twDensity_of_steps`          : `NoRigidHolds → ExtremalHolds → Theorem16Strong → TWDensity`.

Remaining (to be proved in later `TWD*.lean` files): `NoRigidHolds`, `ExtremalHolds`.
-/

namespace HadwigerConstant
namespace TWD

open HadwigerLean HadwigerLean.Linkedness

universe u

/-! ## The generic propositions -/

/-- TW Theorem 1.6 shape at degree `r`: every nonempty graph of minimum degree `≥ r`
on at most `2r` vertices has an induced `k`-linked subgraph on at least `2k` vertices.
(The bound `2k ≤ |T|` is essential: `KLinked` is vacuous on fewer than `2k` vertices.) -/
def CoreStep (r k : ℕ) : Prop :=
  ∀ {V : Type u} [Fintype V] [Nonempty V] [DecidableEq V]
    (G : SimpleGraph V) [DecidableRel G.Adj],
    (∀ x, r ≤ G.degree x) → Fintype.card V ≤ 2 * r →
    ∃ T : Finset V, 2 * k ≤ T.card ∧ KLinked (G.induce (T : Set V)) k

/-- TW Theorem 1.1 at massed constant `r` (NS massed-pair form, `|X| ≤ 2k`). -/
def MassedLinked (r k : ℕ) : Prop :=
  ∀ {V : Type u} [Fintype V] [DecidableEq V] (G : SimpleGraph V) (X : Finset V),
    X.card ≤ 2 * k → MassedPair G (X : Set V) (r : ℝ) → RootedLinked G X

/-- Generic version of NS `SmallerOrderMassedLinked` (which has `8 * k` for `r`). -/
def SmallerOrderMassedLinkedR (r k : ℕ) (V : Type u) [Fintype V] : Prop :=
  ∀ {W : Type u} [Fintype W] [DecidableEq W]
    (H : SimpleGraph W) (Y : Finset W),
    Fintype.card W < Fintype.card V →
    Y.card ≤ 2 * k →
    MassedPair H (Y : Set W) (r : ℝ) →
    RootedLinked H Y

/-- TW Claims 2.1–2.2 / NS D.1 (generic copy of NS `noRigid_of_smaller_order`). -/
def NoRigidStepR (r k : ℕ) : Prop :=
  ∀ {W : Type u} [Fintype W] [DecidableEq W]
    (H : SimpleGraph W) (Y : Finset W),
    Y.card ≤ 2 * k →
    MassedPair H (Y : Set W) (r : ℝ) →
    ¬ RootedLinked H Y →
    SmallerOrderMassedLinkedR.{u} r k W →
    NoRigidSeparation H (Y : Set W)

/-- TW Claims 2.3–2.4, end of Theorem 1.4 and the proof of Theorem 1.1 / NS D.2–D.5
(generic copy of NS `rootedLinked_of_massed_extremal`). -/
def ExtremalStepR (r k : ℕ) : Prop :=
  ∀ {V : Type u} [Fintype V] [DecidableEq V]
    (G : SimpleGraph V) [DecidableRel G.Adj] (X : Finset V),
    X.card ≤ 2 * k →
    MassedPair G (X : Set V) (r : ℝ) →
    (∀ x ∈ X, (X.erase x \ G.neighborFinset x).card ≤ 1) →
    NoRigidSeparation G (X : Set V) →
    SmallerOrderMassedLinkedR.{u} r k V →
    (∀ H : SimpleGraph V,
      edgeIncidenceSetCount H (X : Set V)ᶜ <
        edgeIncidenceSetCount G (X : Set V)ᶜ →
      MassedPair H (X : Set V) (r : ℝ) →
      RootedLinked H X) →
    RootedLinked G X

/-- Step N (to prove): the no-rigid step holds for every massed constant. -/
def NoRigidHolds : Prop := ∀ r k : ℕ, NoRigidStepR.{u} r k

/-- Step E (to prove): the extremal step holds whenever `2k < r` and the core step is
available at degree `r`. -/
def ExtremalHolds : Prop :=
  ∀ r k : ℕ, 0 < k → 2 * k < r → CoreStep.{u} r k → ExtremalStepR.{u} r k

/-! ## Step C: the core step from Theorem 1.6 -/

/-- TW Theorem 1.6 (strong form) is exactly the core step at `r = 5k`. -/
theorem coreStep_of_theorem16Strong (h : TW16.Theorem16Strong.{u}) (k : ℕ) :
    CoreStep.{u} (5 * k) k := by
  intro V _ _ _ G _ hdeg hcard
  obtain ⟨T, hT, -, hlink⟩ := h G k hdeg (by omega)
  exact ⟨T, hT, hlink⟩

/-- Replacement for NS `exists_ambient_small_rooted_core`: a small dense induced
subgraph contains an induced core on `≥ 2k` vertices that is rooted-linked at every
root set of size `≤ 2k`. -/
theorem exists_ambient_rooted_core {r k : ℕ} (hk : 0 < k) (hcore : CoreStep.{u} r k)
    {V : Type u} [Fintype V] [DecidableEq V]
    (G : SimpleGraph V) [DecidableRel G.Adj]
    (S : Finset V) (hS : S.Nonempty)
    (horder : S.card ≤ 2 * r)
    (hdegree : ∀ v : (S : Set V), r ≤ (G.induce (S : Set V)).degree v) :
    ∃ J : Finset V, J.Nonempty ∧ J ⊆ S ∧ 2 * k ≤ J.card ∧
      (∀ Y : Finset (J : Set V), Y.card ≤ 2 * k →
        RootedLinked (G.induce (J : Set V)) Y) := by
  classical
  obtain ⟨v, hv⟩ := hS
  letI : Nonempty (S : Set V) := ⟨⟨v, hv⟩⟩
  have horder' : Fintype.card (S : Set V) ≤ 2 * r := by simpa using horder
  obtain ⟨T, hT, hTlink⟩ := hcore (G.induce (S : Set V)) hdegree horder'
  have hTrooted : ∀ Y : Finset (T : Set (S : Set V)), Y.card ≤ 2 * k →
      RootedLinked ((G.induce (S : Set V)).induce (T : Set (S : Set V))) Y := by
    intro Y hY
    exact rootedLinked_of_kLinked_and_order _ k hTlink (by simpa using hT) Y hY
  let J : Finset V := T.image Subtype.val
  have hJcard : J.card = T.card := Finset.card_image_of_injective T Subtype.val_injective
  have hJsub : J ⊆ S := by
    intro x hx
    obtain ⟨y, _, rfl⟩ := Finset.mem_image.mp hx
    exact y.property
  have hJnon : J.Nonempty := by
    rw [← Finset.card_pos, hJcard]
    omega
  exact ⟨J, hJnon, hJsub, hJcard ▸ hT,
    rootedLinked_induce_image_of_nested G (S : Set V) T k hTrooted⟩

/-! ## The double induction (generic copy of NS `rootedLinked_of_noRigidStep`) -/

theorem massedLinked_of_steps (r k : ℕ) (hNo : NoRigidStepR.{u} r k)
    (hEx : ExtremalStepR.{u} r k) : MassedLinked.{u} r k := by
  classical
  have hOrder : ∀ n : ℕ, ∀ {V : Type u} [Fintype V] [DecidableEq V]
      (G : SimpleGraph V) (X : Finset V),
      Fintype.card V = n →
      X.card ≤ 2 * k →
      MassedPair G (X : Set V) (r : ℝ) →
      RootedLinked G X := by
    intro n
    induction n using Nat.strong_induction_on with
    | h n ih =>
      intro V _ _ G X hcard hX hm
      have hSmall : SmallerOrderMassedLinkedR.{u} r k V := by
        intro W _ _ H Y hW hY hmY
        exact ih (Fintype.card W) (by omega) H Y rfl hY hmY
      have hInc : ∀ m : ℕ, ∀ (H : SimpleGraph V) (Y : Finset V),
          edgeIncidenceSetCount H (Y : Set V)ᶜ = m →
          Y.card ≤ 2 * k →
          MassedPair H (Y : Set V) (r : ℝ) →
          RootedLinked H Y := by
        intro m
        induction m using Nat.strong_induction_on with
        | h m ihInc =>
          intro H Y hρ hY hmY
          by_contra hbad
          obtain ⟨q, P, hP, hne, hPY, hbadP⟩ :=
            exists_bad_pairing_of_not_rootedLinked H Y hbad
          let Hs := rootPairSaturation H Y P
          have hmassBad := rootPairSaturation_massed_bad Y P (r : ℝ) hmY hbadP
          have hmHs : MassedPair Hs (Y : Set V) (r : ℝ) := hmassBad.1
          have hbadHs : ¬ RootedLinked Hs Y := by
            intro hlinked
            exact hmassBad.2 (hlinked q P hP hne hPY)
          have hmissing : ∀ y ∈ Y,
              (Y.erase y \ Hs.neighborFinset y).card ≤ 1 := by
            intro y hy
            exact rootPairSaturation_missing H Y P hP y hy
          have hNoR : NoRigidSeparation Hs (Y : Set V) :=
            hNo Hs Y hY hmHs hbadHs hSmall
          have hρHs : edgeIncidenceSetCount Hs (Y : Set V)ᶜ = m := by
            rw [rootPairSaturation_incidence]
            exact hρ
          have hSame : ∀ H' : SimpleGraph V,
              edgeIncidenceSetCount H' (Y : Set V)ᶜ <
                edgeIncidenceSetCount Hs (Y : Set V)ᶜ →
              MassedPair H' (Y : Set V) (r : ℝ) →
              RootedLinked H' Y := by
            intro H' hlt hmH'
            exact ihInc (edgeIncidenceSetCount H' (Y : Set V)ᶜ)
              (by omega) H' Y rfl hY hmH'
          exact hbadHs (hEx Hs Y hY hmHs hmissing hNoR hSmall hSame)
      exact hInc (edgeIncidenceSetCount G (X : Set V)ᶜ) G X rfl hX hm
  intro V _ _ G X hX hm
  exact hOrder (Fintype.card V) G X rfl hX hm

/-! ## TW Corollary 1.2 from Theorem 1.1 (the TW argument, `α = 5`) -/

theorem choose_two_lt_five (m : ℕ) (hm : 0 < m) :
    (2 * m + 1).choose 2 < (5 * m) * (2 * m) := by
  rw [Nat.choose_two_right]
  have hsub : 2 * m + 1 - 1 = 2 * m := by omega
  rw [hsub]
  have hmul : (2 * m + 1) * (2 * m) = 2 * (m * (2 * m + 1)) := by ring
  rw [hmul, Nat.mul_div_cancel_left] <;> norm_num
  nlinarith

/-- A `2m`-connected graph with `|E| ≥ 5m|V|` and any `2m` roots form a
`5m`-massed pair (TW, proof of Corollary 1.2). -/
theorem massed_of_density {V : Type u} [Fintype V] [DecidableEq V]
    (G : SimpleGraph V) (m : ℕ) (hm : 1 ≤ m)
    (hconn : VertexConnected G (2 * m))
    (hE : (5 * m : ℝ) * Fintype.card V ≤ (edgeCount G : ℝ))
    (X : Finset V) (hX : X.card = 2 * m) :
    MassedPair G (X : Set V) ((5 * m : ℕ) : ℝ) := by
  classical
  apply massed_of_vertexConnected_and_global X (2 * m) _ hconn (by omega)
  have hEn : (5 * m) * Fintype.card V ≤ edgeCount G := by exact_mod_cast hE
  have hupper := edgeCount_le_incidence_add_internal G X
  have hchoose : (X.card + 1).choose 2 < (5 * m) * X.card := by
    rw [hX]
    exact choose_two_lt_five m (by omega)
  have hsize : (Xᶜ).card + X.card = Fintype.card V :=
    Finset.card_compl_add_card X
  have hmul : (5 * m) * Fintype.card V =
      (5 * m) * (Xᶜ).card + (5 * m) * X.card := by
    rw [← hsize, mul_add]
  have hnat : (5 * m) * (Xᶜ).card < edgeIncidenceCount G Xᶜ := by
    omega
  have hsub : Nat.card {v : V // v ∉ (X : Set V)} = (Xᶜ).card := by
    rw [Nat.card_eq_fintype_card]
    apply Fintype.card_of_finset' (p := {v : V | v ∉ (X : Set V)}) (Xᶜ)
    intro v
    simp
  rw [hsub]
  have hinc : edgeIncidenceSetCount G (X : Set V)ᶜ =
      edgeIncidenceCount G Xᶜ := by
    simpa using incidenceSetCount_eq_finsetCount G Xᶜ
  rw [hinc]
  exact_mod_cast hnat

/-- TW Corollary 1.2 from Theorem 1.1 at `α = 5`. -/
theorem twDensity_of_massedLinked
    (h : ∀ k : ℕ, 0 < k → MassedLinked.{u} (5 * k) k) : TWDensity.{u} := by
  intro W _ _ H m hm hconn hE
  classical
  intro P hP hne
  let X := terminalFinset P
  have hX : X.card = 2 * m := terminalFinset_card_eq_two_mul m P hP hne
  obtain ⟨L, _⟩ := h m (by omega) H X (by omega)
    (massed_of_density H m hm hconn hE X hX)
    m P hP hne (terminals_subset_terminalFinset P)
  exact ⟨L⟩

/-! ## The final reduction -/

/-- TW Theorem 1.1 with `α = 5`, from the two remaining steps and Theorem 1.6. -/
theorem massedLinked_five (hN : NoRigidHolds.{u}) (hE : ExtremalHolds.{u})
    (h16 : TW16.Theorem16Strong.{u}) (k : ℕ) (hk : 0 < k) :
    MassedLinked.{u} (5 * k) k :=
  massedLinked_of_steps (5 * k) k (hN (5 * k) k)
    (hE (5 * k) k hk (by omega) (coreStep_of_theorem16Strong h16 k))

/-- **TW Corollary 1.2** from the remaining steps `NoRigidHolds`, `ExtremalHolds`
and TW Theorem 1.6 (`theorem16Strong_holds`). -/
theorem twDensity_of_steps (hN : NoRigidHolds.{u}) (hE : ExtremalHolds.{u})
    (h16 : TW16.Theorem16Strong.{u}) : TWDensity.{u} :=
  twDensity_of_massedLinked (massedLinked_five hN hE h16)

end TWD
end HadwigerConstant


==> anc/lean/HadwigerConstant/TWDMain.lean <==
import HadwigerConstant.TWDProofs
import HadwigerConstant.KKYMain

/-!
# Thomas–Wollan Corollary 1.2 (`TWDensity`), unconditionally

A `2m`-connected graph `H` with `|E(H)| ≥ 5m|V(H)|` is `m`-linked.  Obtained from
`twDensity_of_steps` (`TWDDefs.lean`), the two generic steps proved in
`TWDProofs.lean`, and TW Theorem 1.6 (`theorem16Strong_holds`, `KKYMain.lean`).
-/

namespace HadwigerConstant

open HadwigerLean

universe u

/-- **Thomas–Wollan Corollary 1.2** with constant `5`, unconditionally. -/
theorem twDensity_holds : TWDensity.{u} :=
  TWD.twDensity_of_steps TWD.noRigidHolds TWD.extremalHolds theorem16Strong_holds

/-- `Hub.hub` with the `TWDensity` hypothesis discharged. -/
theorem hub_unconditional {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) (m : ℕ) (hm : 1 ≤ m)
    (hχ : ⌈(25 * m : ℝ) / 2⌉₊ + 1 ≤ chromatic F) :
    ∃ (X : Type u) (_ : Fintype X) (_ : DecidableEq X) (g : X ↪ V),
      Linkedness.KLinked (F.comap g) m ∧ 10 * m < Fintype.card X ∧
      chromatic (F.comap g) ≤ ⌈(25 * m : ℝ) / 2⌉₊ + 1 :=
  hub twDensity_holds F m hm hχ

#print axioms twDensity_holds
#print axioms hub_unconditional

end HadwigerConstant


==> anc/lean/HadwigerConstant/TWDProofs.lean <==
import HadwigerConstant.TWDDefs
import Mathlib.Tactic

/-!
# Proofs of the two remaining steps `NoRigidHolds` and `ExtremalHolds`

Generic copies (massed constant `r : ℕ` in place of `8 * k`) of Norin–Steiner's
proofs in `HadwigerLean/Graph/Linkedness/{MinimalCounterexample,RigidNoRigid,
Core,CoreTightDichotomy}.lean`.  Declarations carry the suffix `R`.
-/

namespace HadwigerConstant
namespace TWD

open HadwigerLean HadwigerLean.Linkedness

universe u

/-! ## Step N: no rigid separation (TW Claims 2.1–2.2, NS D.1) -/

section NoRigid

variable {V : Type u} [Fintype V] [DecidableEq V]

/-- N1: generic copy of NS `rootedLinked_induced_shore_of_smaller_order`. -/
theorem rootedLinked_induced_shore_of_smaller_orderR
    (G : SimpleGraph V) (r k : ℕ) (S : VertexSeparation G)
    (horder : Nat.card S.right < Fintype.card V)
    (hsep : Nat.card S.separator ≤ 2 * k)
    (hm : MassedPair (G.induce S.right)
      {u : S.right | (u : V) ∈ S.left} (r : ℝ))
    (hsmall : ∀ {W : Type u} [Fintype W] [DecidableEq W]
      (H : SimpleGraph W) (Y : Finset W),
      Fintype.card W < Fintype.card V →
      Y.card ≤ 2 * k →
      MassedPair H (Y : Set W) (r : ℝ) →
      RootedLinked H Y) :
    RootedLinked (G.induce S.right) (separationBoundaryFinset S) := by
  classical
  apply hsmall (G.induce S.right) (separationBoundaryFinset S)
  · simpa only [Nat.card_eq_fintype_card] using horder
  · rw [separationBoundaryFinset_card_eq]
    exact hsep
  · simpa [separationBoundaryFinset] using hm

/-- N2: generic copy of NS `rootedLinked_of_lower_rigid_of_smaller_order`. -/
theorem rootedLinked_of_lower_rigid_of_smaller_orderR
    (G : SimpleGraph V) [DecidableRel G.Adj]
    (X : Finset V) (r k : ℕ) (hXupper : X.card ≤ 2 * k)
    (hm : MassedPair G (X : Set V) (r : ℝ))
    (hsmall : ∀ {W : Type u} [Fintype W] [DecidableEq W]
      (H : SimpleGraph W) (Y : Finset W),
      Fintype.card W < Fintype.card V →
      Y.card ≤ 2 * k →
      MassedPair H (Y : Set W) (r : ℝ) →
      RootedLinked H Y)
    (hex : ∃ S : VertexSeparation G,
      (X : Set V) ⊆ S.left ∧ S.strictRight.Nonempty ∧
      Nat.card S.separator < X.card ∧
      RootedLinked (G.induce S.right) (separationBoundaryFinset S)) :
    RootedLinked G X := by
  classical
  apply rootedLinked_of_lower_rigid_and_smaller_massed
    G X (r : ℝ) hm ?_ ?_ ?_ hex
  · intro S _ hnear hmS
    exact hsmall (torsoGraph G S) (torsoRootFinset S X)
      (by simpa only [Nat.card_eq_fintype_card] using hnear)
      ((torsoRootFinset_card_le S X).trans hXupper) hmS
  · intro S _ hnear T horder hsep hmT
    have hrootcard := torsoRootFinset_card_le S X
    have hsmallNear : ∀ {W : Type u} [Fintype W] [DecidableEq W]
        (H : SimpleGraph W) (Y : Finset W),
        Fintype.card W < Fintype.card S.left →
        Y.card ≤ 2 * k →
        MassedPair H (Y : Set W) (r : ℝ) →
        RootedLinked H Y := by
      intro W _ _ H Y hW hY hmY
      have hn : Fintype.card S.left < Fintype.card V := by
        simpa only [Nat.card_eq_fintype_card] using hnear
      exact hsmall H Y (lt_trans hW hn) hY hmY
    exact rootedLinked_induced_shore_of_smaller_orderR
      (torsoGraph G S) r k T horder (by omega) hmT hsmallNear
  · intro S _ T hBoundary hfar hT
    exact rootedLinked_glueTorsoFar S T hBoundary hfar hT

/-- N3 (core): generic copy of NS `noRigid_of_smaller_order_and_glue`, with the
fan glue instantiated (as in NS `noRigid_of_smaller_order`). -/
theorem noRigid_of_smaller_orderR
    (G : SimpleGraph V) [DecidableRel G.Adj]
    (X : Finset V) (r k : ℕ)
    (hXupper : X.card ≤ 2 * k)
    (hm : MassedPair G (X : Set V) (r : ℝ))
    (hbad : ¬ RootedLinked G X)
    (hsmall : SmallerOrderMassedLinkedR.{u} r k V) :
    NoRigidSeparation G (X : Set V) := by
  classical
  intro S hroot hfar hsep hlinkedS
  have hXcard : Nat.card (X : Set V) = X.card := by simp
  by_cases hlt : Nat.card S.separator < X.card
  · exact hbad (rootedLinked_of_lower_rigid_of_smaller_orderR
      G X r k hXupper hm hsmall ⟨S, hroot, hfar, hlt, hlinkedS⟩)
  have hSorder : S.separatorFinset.card = X.card := by
    have hSC : S.separatorFinset.card = Nat.card S.separator := by
      simp [VertexSeparation.separatorFinset]
    rw [hSC]
    omega
  letI : Fintype S.left := Fintype.ofFinite S.left
  obtain ⟨n, P, L, _, hstarts, hfinish⟩ |
      ⟨n, T, C, F, hTcard, hnlt, hrootT, hBoundary, hCstart, hCfinish,
        hFright, hFfirst⟩ :=
    rigid_full_fan_or_saturated_cut G S X hroot hSorder
  · exact hbad (rootedLinked_of_rigid_full_near_fan
      G S X hroot P L hstarts hfinish hlinkedS)
  · let Q := S.glueLeft T hBoundary
    have hrootQ : (X : Set V) ⊆ Q.left := by
      intro x hx
      change ∃ hxS : x ∈ S.left, (⟨x, hxS⟩ : S.left) ∈ T.left
      exact ⟨hroot hx, hrootT ((mem_torsoRootFinset S X _).mpr hx)⟩
    have hfarQ : Q.strictRight.Nonempty := by
      obtain ⟨x, hx⟩ := hfar
      exact ⟨x, S.strictRight_glueLeft T hBoundary hx⟩
    have hsepQ : Nat.card Q.separator < X.card := by
      have hQC : Nat.card Q.separator = Q.separatorFinset.card := by
        simp [VertexSeparation.separatorFinset]
      rw [hQC, S.glueLeft_separatorFinset_card T hBoundary, hTcard]
      exact hnlt
    have hlinkedQ : RootedLinked (G.induce Q.right)
        (separationBoundaryFinset Q) :=
      rootedLinked_glueLeft_of_saturated_fan
        S T hBoundary C F hCstart hCfinish hFright hFfirst hlinkedS
    exact hbad (rootedLinked_of_lower_rigid_of_smaller_orderR
      G X r k hXupper hm hsmall ⟨Q, hrootQ, hfarQ, hsepQ, hlinkedQ⟩)

end NoRigid

/-- **Step N**: the no-rigid step holds for every massed constant. -/
theorem noRigidHolds : NoRigidHolds.{u} := by
  intro r k W _ _ H Y hY hmY hbad hsmall
  classical
  exact noRigid_of_smaller_orderR H Y r k hY hmY hbad hsmall

/-! ## Step E: the extremal argument (TW Claims 2.3–2.4, end of Thm 1.4, Thm 1.1) -/

section Extremal

variable {V : Type u} [Fintype V] [DecidableEq V]

/-- E1: generic copy of NS `root_outdegree_ge_six_k`: every root has at least
`r + 1 - 2k ≥ 2` neighbours outside the roots. -/
theorem root_outdegree_ge_twoR (G : SimpleGraph V) [DecidableRel G.Adj]
    (X : Finset V) (r k : ℕ) (hrk : 2 * k < r)
    (hX : X.card ≤ 2 * k)
    (hm : MassedPair G (X : Set V) (r : ℝ))
    (hcommon : ∀ x v : V, x ∈ X → v ∉ X → G.Adj x v →
      r - 1 ≤ (G.neighborFinset x ∩ G.neighborFinset v).card)
    (x : V) (hx : x ∈ X) :
    2 ≤ (G.neighborFinset x \ X).card := by
  obtain ⟨v, hv, hadj⟩ := root_has_outside_neighbor G X _ hm x hx
  have hbase := root_outdegree_of_common_neighbors G X x v r
    (by omega) hx hv hadj (hcommon x v hx hv hadj)
  omega

/-- E2: generic copy of NS `exists_small_dense_core_of_tight`. -/
theorem exists_small_dense_core_of_tightR
    (G : SimpleGraph V) [DecidableRel G.Adj] (X : Finset V) (r k : ℕ)
    (hrk : 2 * k < r) (hXlower : 2 ≤ X.card) (hXupper : X.card ≤ 2 * k)
    (hm : MassedPair G (X : Set V) (r : ℝ))
    (htight : edgeIncidenceSetCount G (X : Set V)ᶜ = r * (Xᶜ).card + 1)
    (hneighbor : ∀ v ∉ X, ∃ u, G.Adj v u)
    (hcommon : ∀ u v, (u ∉ X ∨ v ∉ X) → G.Adj u v →
      r - 1 ≤ (G.neighborFinset u ∩ G.neighborFinset v).card) :
    ∃ v ∈ Xᶜ,
      let S : Set V := {w | w = v ∨ G.Adj v w}
      Fintype.card S ≤ 2 * r ∧
        ∀ u : S, r ≤ (G.induce S).degree u := by
  have hroot : ∀ x ∈ X, 2 ≤ (G.neighborFinset x \ X).card := by
    intro x hx
    exact root_outdegree_ge_twoR G X r k hrk hXupper hm
      (fun a b ha hb hab => hcommon a b (Or.inr hb) hab) x hx
  obtain ⟨v, hv, hvlow⟩ :=
    exists_outside_degree_lt_twice_of_tight G X r hXlower htight hroot
  have hvnot : v ∉ X := Finset.mem_compl.mp hv
  have hvhigh : r ≤ G.degree v :=
    outside_degree_ge_of_common_neighbors G X r (by omega) hneighbor
      (fun a b ha hab => hcommon a b (Or.inl ha) hab) v hvnot
  exact ⟨v, hv, closedNeighborhood_small_dense_core G v r hvhigh hvlow
      (fun u hadj => hcommon v u (Or.inl hvnot) hadj)⟩

/-- E2': generic copy of NS `exists_small_dense_core_of_tight_right`. -/
theorem exists_small_dense_core_of_tight_rightR
    (G : SimpleGraph V) [DecidableRel G.Adj] (X : Finset V) (r k : ℕ)
    (hrk : 2 * k < r) (hXlower : 2 ≤ X.card) (hXupper : X.card ≤ 2 * k)
    (hm : MassedPair G (X : Set V) (r : ℝ))
    (htight : edgeIncidenceSetCount G (X : Set V)ᶜ = r * (Xᶜ).card + 1)
    (hneighbor : ∀ v ∉ X, ∃ u, G.Adj v u)
    (hcommon : ∀ u v, v ∉ X → G.Adj u v →
      r - 1 ≤ (G.neighborFinset u ∩ G.neighborFinset v).card) :
    ∃ v ∈ Xᶜ,
      let S : Set V := {w | w = v ∨ G.Adj v w}
      Fintype.card S ≤ 2 * r ∧
        ∀ u : S, r ≤ (G.induce S).degree u := by
  apply exists_small_dense_core_of_tightR G X r k hrk hXlower hXupper hm
    htight hneighbor
  intro u v hout hadj
  rcases hout with hu | hv
  · have h := hcommon v u hu hadj.symm
    simpa only [Finset.inter_comm] using h
  · exact hcommon u v hv hadj

/-- E3: generic copy of NS `rootedLinked_or_rigid_of_edge_tight`, using the core
step (`exists_ambient_rooted_core`) in place of NS's Theorem 1.5 core. -/
theorem rootedLinked_or_rigid_of_edge_tightR
    (G : SimpleGraph V) [DecidableRel G.Adj]
    (X : Finset V) (r k : ℕ) (hk : 0 < k) (hrk : 2 * k < r)
    (hcore : CoreStep.{u} r k)
    (hXlower : 2 ≤ X.card) (hXupper : X.card ≤ 2 * k)
    (hm : MassedPair G (X : Set V) (r : ℝ))
    (htight : edgeIncidenceSetCount G (X : Set V)ᶜ = r * (Xᶜ).card + 1)
    (hneighbor : ∀ v ∉ X, ∃ u, G.Adj v u)
    (hcommon : ∀ u v, v ∉ X → G.Adj u v →
      r - 1 ≤ (G.neighborFinset u ∩ G.neighborFinset v).card) :
    RootedLinked G X ∨
      ∃ S : VertexSeparation G,
        (X : Set V) ⊆ S.left ∧ S.strictRight.Nonempty ∧
        S.separatorFinset.card < X.card ∧
        RootedLinked (G.induce S.right) (separationBoundaryFinset S) := by
  classical
  obtain ⟨v, hv, horder, hdegree⟩ :=
    exists_small_dense_core_of_tight_rightR G X r k hrk hXlower hXupper
      hm htight hneighbor hcommon
  let S : Finset V := Finset.univ.filter (fun w => w = v ∨ G.Adj v w)
  have hSset : (S : Set V) = {w | w = v ∨ G.Adj v w} := by
    ext w
    simp [S]
  have hSnon : S.Nonempty := by
    refine ⟨v, ?_⟩
    simp [S]
  have hScard : S.card ≤ 2 * r := by
    simpa [S] using horder
  have hSdegree : ∀ u : (S : Set V),
      r ≤ (G.induce (S : Set V)).degree u := by
    let e : G.induce (S : Set V) ≃g G.induce {w | w = v ∨ G.Adj v w} := {
      toEquiv := Equiv.setCongr hSset
      map_rel_iff' := by
        intro x y
        rfl
    }
    intro u
    rw [degree_eq_of_iso e u]
    exact hdegree (e u)
  obtain ⟨J, hJnon, hJsub, hJlo, hJrooted⟩ :=
    exists_ambient_rooted_core hk hcore G S hSnon hScard hSdegree
  let e : X ≃ Fin X.card := Fintype.equivFinOfCardEq (by simp)
  let root : Fin X.card → V := fun i => (e.symm i).1
  have hroot : Function.Injective root := by
    intro i j hij
    apply e.symm.injective
    exact Subtype.ext hij
  have hrootImage : Finset.univ.image root = X := by
    ext x
    constructor
    · intro hx
      obtain ⟨i, _, hi⟩ := Finset.mem_image.mp hx
      rw [← hi]
      exact (e.symm i).property
    · intro hx
      apply Finset.mem_image.mpr
      refine ⟨e ⟨x, hx⟩, Finset.mem_univ _, ?_⟩
      simp [root]
  have hJge : X.card ≤ J.card := by omega
  obtain hlinked | ⟨Q, hQroot, hQfar, hQsmall, hQlinked⟩ :=
    rootedLinked_or_rigid_shore_of_rooted_core G root hroot J hJge
      hXupper hJrooted
  · exact Or.inl (hrootImage ▸ hlinked)
  · right
    refine ⟨Q, ?_, hQfar, ?_, hQlinked⟩
    · intro x hx
      have hxR : x ∈ Finset.univ.image root := hrootImage.symm ▸ hx
      obtain ⟨i, _, rfl⟩ := Finset.mem_image.mp hxR
      exact hQroot i
    · exact hQsmall

/-- E4: generic copy of NS `rootedLinked_of_massed_extremal`. -/
theorem rootedLinked_of_massed_extremalR
    (G : SimpleGraph V) [DecidableRel G.Adj]
    (X : Finset V) (r k : ℕ) (hk : 0 < k) (hrk : 2 * k < r)
    (hcore : CoreStep.{u} r k)
    (hXupper : X.card ≤ 2 * k)
    (hm : MassedPair G (X : Set V) (r : ℝ))
    (hmissing : ∀ x ∈ X, (X.erase x \ G.neighborFinset x).card ≤ 1)
    (hno : NoRigidSeparation G (X : Set V))
    (hsmall : SmallerOrderMassedLinkedR.{u} r k V)
    (hsame : ∀ H : SimpleGraph V,
      edgeIncidenceSetCount H (X : Set V)ᶜ <
        edgeIncidenceSetCount G (X : Set V)ᶜ →
      MassedPair H (X : Set V) (r : ℝ) →
      RootedLinked H X) :
    RootedLinked G X := by
  classical
  by_contra hbad
  have hXlower : 2 ≤ X.card := root_card_ge_two_of_not_rootedLinked G X hbad
  have houtside : ∃ v : V, v ∉ X := by
    by_contra h
    push Not at h
    have hXu : X = Finset.univ := Finset.eq_univ_of_forall h
    have hg := hm.global
    simp [hXu, edgeIncidenceSetCount, edgeIncidenceSet] at hg
  have hneighbor : ∀ v ∉ X, ∃ u, G.Adj v u := by
    apply outside_has_neighbor_of_linked_vertex_deletions G X
      (r : ℝ) (by positivity) hm hbad
    intro z hz hmZ
    let S : Set V := {v : V | v ≠ z}
    let Y : Finset S := Finset.univ.filter (fun u => (u : V) ∈ X)
    have hYsub : Y.image Subtype.val ⊆ X := by
      intro v hv
      obtain ⟨u, hu, rfl⟩ := Finset.mem_image.mp hv
      simpa [Y] using hu
    have hYcard : Y.card ≤ X.card := by
      rw [← Finset.card_image_of_injective Y Subtype.val_injective]
      exact Finset.card_le_card hYsub
    exact hsmall (G.induce S) Y
      (by change Fintype.card {v : V // v ≠ z} < Fintype.card V
          exact vertexDeletion_order_lt z)
      (hYcard.trans hXupper) (by simpa [S, Y] using hmZ)
  have hcommon : ∀ u v, v ∉ X → G.Adj u v →
      r - 1 ≤ (G.neighborFinset u ∩ G.neighborFinset v).card := by
    intro a b hb hab
    have hquot : Fintype.card (EdgeContractionVertex a b) <
        Fintype.card V := edgeContraction_order_lt_linkedness G hab
    have hsmallQ : ∀ {W : Type u} [Fintype W] [DecidableEq W]
        (H : SimpleGraph W) (Y : Finset W),
        Fintype.card W < Fintype.card (EdgeContractionVertex a b) →
        Y.card ≤ 2 * k →
        MassedPair H (Y : Set W) (r : ℝ) →
        RootedLinked H Y := by
      intro W _ _ H Y hW hY hmY
      exact hsmall H Y (lt_trans hW hquot) hY hmY
    apply common_neighbors_ge_of_noRigid_minimality hab X hb r
      hm hbad hmissing hno
    · intro S horder hsep hmS
      have hYcard : Nat.card
          (partitionIndex (edgeContractionPartition G hab) '' (X : Set V)) ≤
          X.card := by
        simpa only [Nat.card_coe_set_eq, Set.ncard_coe_finset] using
          Set.ncard_image_le (Set.toFinite (X : Set V))
      exact rootedLinked_induced_shore_of_smaller_orderR
        (edgeContraction G hab) r k S horder (by omega) hmS hsmallQ
    · intro T horder hsep hmT
      exact rootedLinked_induced_shore_of_smaller_orderR
        G r k T horder (by omega) hmT hsmall
    · intro hmH
      let f := partitionIndex (edgeContractionPartition G hab)
      have hYcard : (X.image f).card ≤ 2 * k := by
        exact (Finset.card_image_le).trans hXupper
      have hYset : ((X.image f : Finset (EdgeContractionVertex a b)) :
          Set (EdgeContractionVertex a b)) = f '' (X : Set V) := by
        ext y
        simp [f]
      exact hsmall (edgeContraction G hab) (X.image f) hquot hYcard
        (by simpa [f, hYset] using hmH)
  obtain ⟨v, hv⟩ := houtside
  obtain ⟨w, hvw⟩ := hneighbor v hv
  have hcommonVW : X.card ≤
      (G.neighborFinset w ∩ G.neighborFinset v).card := by
    have hc := hcommon w v hv hvw.symm
    omega
  have htight' := massed_global_edge_tight_of_minimal_bad
    G X r hm hbad w v hvw.symm (Or.inr hv) hcommonVW (by
      intro hmDeleted
      apply hsame (G.deleteEdges {s(w, v)})
      · have hc := edgeIncidenceSetCount_delete_edge_add_one
          G X w v hvw.symm (Or.inr hv)
        omega
      · exact hmDeleted)
  have htight : edgeIncidenceSetCount G (X : Set V)ᶜ =
      r * (Xᶜ).card + 1 := by
    have hcompCard : ((X : Set V)ᶜ).ncard = (Xᶜ).card := by
      change Nat.card {v : V // v ∉ (X : Set V)} = (Xᶜ).card
      rw [Nat.card_eq_fintype_card]
      apply Fintype.card_of_finset' (p := {v : V | v ∉ (X : Set V)}) (Xᶜ)
      intro v
      simp
    rwa [hcompCard] at htight'
  obtain hlinked | ⟨S, hroot, hfar, hsep, hfarLinked⟩ :=
    rootedLinked_or_rigid_of_edge_tightR G X r k hk hrk hcore hXlower hXupper
      hm htight hneighbor hcommon
  · exact hbad hlinked
  · have hsep' : Nat.card S.separator ≤ Nat.card (X : Set V) := by
      have hc : Nat.card S.separator = S.separatorFinset.card := by
        simp [VertexSeparation.separatorFinset]
      simpa only [hc, Nat.card_coe_set_eq, Set.ncard_coe_finset] using
        (Nat.le_of_lt hsep)
    exact hno S hroot hfar hsep' hfarLinked

end Extremal

/-- **Step E**: the extremal step holds whenever `2k < r` and the core step is
available at degree `r`. -/
theorem extremalHolds : ExtremalHolds.{u} := by
  intro r k hk hrk hcore V _ _ G _ X hX hm hmissing hno hsmall hsame
  exact rootedLinked_of_massed_extremalR G X r k hk hrk hcore hX hm hmissing
    hno hsmall hsame

end TWD
end HadwigerConstant


==> anc/lean/HadwigerConstant/WVDefs.lean <==
import HadwigerConstant.NGUMain
import HadwigerConstant.TWDMain
import HadwigerLean.Woven.Basic
import HadwigerLean.Graph.CliqueDensity.Coloring
import Mathlib

/-!
# The weaving lemma (Lemma 6.2) and its final form (Lemma 9.9) — definitions

Paper: `LinearHadwigerConstant.tex`, Section 6 (Lemma 6.2 `lem:weave`, Theorem 6.3
`thm:sepexplicit`, Corollary 6.4 `cor:sep`) and Section 9.4 (Corollary 9.8 `cor:sepP`,
Lemma 9.9 `lem:weavefinal`).

## Conventions

* **Woven.**  We use Norin–Steiner's `HadwigerLean.Woven G a b`: `a` injective roots and
  *up to* `b` indexed terminal pairs with pairwise disjoint terminal sets (the two ends of
  one pair may coincide, roots may be terminals), with a rooted `K_a` model and a linkage
  meeting exactly in `roots ∩ terminals`.  This is the paper's `(a,b)`-woven (up to `b`
  pairs).
* **The extremal function `D`.**  Instead of the number `D(s)` we take any real `D0` with
  `DBound s D0` (every graph with no `K_s` minor has `χ ≤ D0`).  Since `D(s)` is the least
  such number, a statement for all such `D0` is equivalent to the paper's statement with
  `D(s)`.  The argument is `s₀ = ⌊46 a₀/3 + 4⌋` (paper: `D(y) := D(⌊y⌋)`).
* **Hadwiger number `< b`** for real `b` is expressed as "no `K_n` minor for every integer
  `n ≥ b`", which needs no `Fintype` instance.
* **Chromatic separability** is `P81.ChromSep` (real cost, induced pieces, possibly null).

## Contents

* Constants and schemes: `Scheme`, `ell`, `hS`, `childSize`, `Lam`, `LamE`, `LamU`, `s0`,
  `cS`, `xStar`, `sigmaB`, `PsiB`.
* Predicates: `DBound`, `HPhi` (hypothesis `(H_{Φ,a₀})`).
* External hypothesis: `AllScales` (Corollary 9.7, proved in `BSMain.lean`).
* Statements: `Lemma62`, `Thm63`, `Cor64`, `Cor98`, `Lemma99`.
* The common core: `WeaveCore s` (the induction of Lemma 6.2 with the Step 7 separation
  abstracted, used for both Lemma 6.2 and Lemma 9.9).
* Part interfaces: `KawaStep`, `HubStep` (Part A, Steps 1–6), `WeaveStep9` (Part A,
  Step 9); Part B proves the core from them.

Proved here: `cor98_of_allScales`, `dBound_top`, `weaveFinalTop_of_lemma99`, and the
assembly `weaveFinalTop_of_parts`.
-/

namespace HadwigerConstant.WV

open HadwigerLean

universe u

/-! ## Schemes and constants of Lemma 6.2 -/

/-- The two weaving schemes of Lemma 6.2: the even scheme of Delcourt–Postle
(`ℓ = 3a`) and the uneven scheme (`ℓ = ⌈10a/3⌉`). -/
inductive Scheme
  | even
  | uneven
  deriving DecidableEq

/-- The number of terminal pairs: `ℓ = 3a` (even) or `ℓ = ⌈10a/3⌉ = ⌊(10a+2)/3⌋`
(uneven). -/
def ell : Scheme → ℕ → ℕ
  | .even, a => 3 * a
  | .uneven, a => (10 * a + 2) / 3

/-- The clique-minor bound of Step 2: `h = 2a + 4ℓ` (`= 14a` for the even scheme).
(Since v2, Step 7 separates at `b = 2a` instead, after the case split of Step 7a/7b.) -/
def hS (s : Scheme) (a : ℕ) : ℕ := 2 * a + 4 * ell s a

/-- The sizes `a'_1, a'_2, a'_3` of the three children in Step 8:
`⌈3a/5⌉, ⌈3a/5⌉, ⌈4a/5⌉` (uneven) or `⌈2a/3⌉` each (even). -/
def childSize : Scheme → ℕ → Fin 3 → ℕ
  | .even, a, _ => (2 * a + 2) / 3
  | .uneven, a, k => if k = 2 then (4 * a + 4) / 5 else (3 * a + 4) / 5

/-- `Λ` of a scheme, with `x` in the role of `Φ`:
`Λ^E = (1+η)(517.5 + 12x)`, `Λ^U = (1+η)(897.5 + 10x)` (Step 7 separates at `b = 2a`). -/
noncomputable def Lam : Scheme → ℝ → ℝ → ℝ
  | .even, η, x => (1 + η) * (517.5 + 12 * x)
  | .uneven, η, x => (1 + η) * (897.5 + 10 * x)

/-- `Λ^E_{6.2} = (1+η)(517.5 + 12Φ)`. -/
noncomputable def LamE (η Φ : ℝ) : ℝ := Lam .even η Φ

/-- `Λ^U_{6.2} = (1+η)(897.5 + 10Φ)`. -/
noncomputable def LamU (η Φ : ℝ) : ℝ := Lam .uneven η Φ

/-- `s₀ = ⌊46 a₀/3 + 4⌋`, the argument of `D` in Lemma 6.2. -/
noncomputable def s0 (a0 : ℝ) : ℕ := ⌊46 / 3 * a0 + 4⌋₊

/-- `c_{6.4}(x) = 42 + min{517.5 + 12x, 897.5 + 10x}`. -/
noncomputable def cS (x : ℝ) : ℝ := 42 + min (517.5 + 12 * x) (897.5 + 10 * x)

/-- `x* = 78 + 2 c_{9.5}`. -/
noncomputable def xStar : ℝ := 78 + 2 * cStar

/-- `σ_b = (78 + 2 c_{9.5}) b` (Corollary 9.8). -/
noncomputable def sigmaB (b : ℝ) : ℝ := xStar * b

/-- `Ψ_b = (32 + 2 C_{8.1} + 2 c_{9.5}) b + 2` (Corollary 9.8). -/
noncomputable def PsiB (b : ℝ) : ℝ := (32 + 2 * Cdens + 2 * cStar) * b + 2

/-- Ceiling division: `⌊(n+d-1)/d⌋ = ⌈n/d⌉`. -/
theorem natDiv_eq_ceil (n d : ℕ) (hd : 0 < d) : (n + d - 1) / d = ⌈(n : ℝ) / d⌉₊ := by
  have hdR : (0 : ℝ) < d := by exact_mod_cast hd
  apply le_antisymm
  · by_contra h
    push Not at h
    have h1 := Nat.le_ceil ((n : ℝ) / d)
    have h2 : (⌈(n : ℝ) / d⌉₊ + 1) * d ≤ (n + d - 1) / d * d :=
      Nat.mul_le_mul_right d h
    have h3 := Nat.div_mul_le_self (n + d - 1) d
    have h4 : (n : ℝ) ≤ ⌈(n : ℝ) / d⌉₊ * d := by
      rwa [div_le_iff₀ hdR] at h1
    have h5 : ((⌈(n : ℝ) / d⌉₊ + 1) * d : ℕ) ≤ n + d - 1 := h2.trans h3
    have h6 : (⌈(n : ℝ) / d⌉₊ * d : ℕ) + d ≤ n + d - 1 := by
      simpa [Nat.add_mul] using h5
    have h7 : (⌈(n : ℝ) / d⌉₊ * d : ℕ) < n := by omega
    have : ((⌈(n : ℝ) / d⌉₊ * d : ℕ) : ℝ) < n := by exact_mod_cast h7
    push_cast at this
    linarith
  · apply Nat.ceil_le.mpr
    rw [div_le_iff₀ hdR]
    have h := Nat.lt_div_mul_add (a := n + d - 1) hd
    have : n ≤ (n + d - 1) / d * d := by omega
    exact_mod_cast this

/-- `ℓ = ⌈10a/3⌉` in the uneven scheme. -/
theorem ell_uneven_eq_ceil (a : ℕ) : ell .uneven a = ⌈(10 * a : ℝ) / 3⌉₊ := by
  have h := natDiv_eq_ceil (10 * a) 3 (by norm_num)
  rw [show 10 * a + 3 - 1 = 10 * a + 2 by omega] at h
  simpa [ell] using h

/-- The child sizes are the paper's ceilings. -/
theorem childSize_eq_ceil (a : ℕ) :
    childSize .even a 0 = ⌈(2 * a : ℝ) / 3⌉₊ ∧
    childSize .uneven a 0 = ⌈(3 * a : ℝ) / 5⌉₊ ∧
    childSize .uneven a 1 = ⌈(3 * a : ℝ) / 5⌉₊ ∧
    childSize .uneven a 2 = ⌈(4 * a : ℝ) / 5⌉₊ := by
  have h1 := natDiv_eq_ceil (2 * a) 3 (by norm_num)
  have h2 := natDiv_eq_ceil (3 * a) 5 (by norm_num)
  have h3 := natDiv_eq_ceil (4 * a) 5 (by norm_num)
  rw [show 2 * a + 3 - 1 = 2 * a + 2 by omega] at h1
  rw [show 3 * a + 5 - 1 = 3 * a + 4 by omega] at h2
  rw [show 4 * a + 5 - 1 = 4 * a + 4 by omega] at h3
  push_cast at h1 h2 h3
  refine ⟨?_, ?_, ?_, ?_⟩ <;> simp [childSize, h1, h2, h3]

/-! ## Graph predicates -/

/-- `D0` bounds the chromatic number of every graph with no `K_s` minor; the least such
`D0` is the paper's `D(s)`. -/
def DBound (s : ℕ) (D0 : ℝ) : Prop :=
  ∀ (W : Type u) [Fintype W] (J : SimpleGraph W),
    ¬ HasCliqueMinor J s → (chromatic J : ℝ) ≤ D0

/-- **Hypothesis `(H_{Φ,a₀})`.**  For every induced subgraph `H = G[S]`: if `H` is
`s`-chromatic-inseparable and `had(H) < b` for some real `b ≥ a₀`, then `s ≤ Φ b`.
(`had(H) < b` is written as: no `K_n` minor for every integer `n ≥ b`.) -/
def HPhi {V : Type u} (G : SimpleGraph V) (Φ a0 : ℝ) : Prop :=
  ∀ (S : Set V) (s b : ℝ), a0 ≤ b →
    (∀ n : ℕ, b ≤ n → ¬ HasCliqueMinor (G.induce S) n) →
    ¬ P81.ChromSep (G.induce S) s → s ≤ Φ * b

/-! ## The external hypothesis: Corollary 9.7 -/

/-- **Corollary 9.7** (`cor:allscales`, output of the bootstrap, proved in `BSMain.lean`):
for every integer `a ≥ 3`, every graph `J` with no `K_a` minor and `v(J) ≤ N_a` has
`χ(J) ≤ c_{9.5} a`, where `c_{9.5} = c* = 45024.9873` and `N_a = 24 τ M² a log² a`. -/
def AllScales : Prop :=
  ∀ a : ℕ, 3 ≤ a → ∀ (V : Type u) [Fintype V] (J : SimpleGraph V),
    ¬ HasCliqueMinor J a → (Fintype.card V : ℝ) ≤ P81.Nt a →
    (chromatic J : ℝ) ≤ cStar * a

/-! ## Statements -/

/-- **Lemma 6.2** (`lem:weave`).  Let `η ∈ (0,1]`, `a₀ ≥ 4 + 5/η`, `Φ ≥ 0`, and
`Λ = min{Λ^E, Λ^U}`.  Let `a ≥ 1` and `G` be `21a`-connected, satisfying `(H_{Φ,a₀})`
and `χ(G) ≥ D(46a₀/3+4) + 1 + Λa`.  Then `G` is `(a,3a)`-woven if `Λ = Λ^E`, and
`(a,⌈10a/3⌉)`-woven otherwise. -/
def Lemma62 : Prop :=
  ∀ (η a0 Φ : ℝ), 0 < η → η ≤ 1 → 4 + 5 / η ≤ a0 → 0 ≤ Φ →
    ∀ D0 : ℝ, DBound.{u} (s0 a0) D0 →
    ∀ a : ℕ, 1 ≤ a → ∀ (V : Type u) [Fintype V] (G : SimpleGraph V),
      VertexConnected G (21 * a) → HPhi G Φ a0 →
      D0 + 1 + min (LamE η Φ) (LamU η Φ) * a ≤ (chromatic G : ℝ) →
      (LamE η Φ ≤ LamU η Φ → Woven G a (3 * a)) ∧
      (LamU η Φ < LamE η Φ → Woven G a (ell .uneven a))

/-- **Theorem 6.3** (`thm:sepexplicit`).  If `had(G) < t` and `G` satisfies
`(H_{Φ,a₀})`, then `χ(G) < D(46a₀/3+4) + 1 + 42t + (1+η) min{…} t`. -/
def Thm63 : Prop :=
  ∀ t : ℕ, 2 ≤ t → ∀ (η a0 Φ : ℝ), 0 < η → η ≤ 1 → 4 + 5 / η ≤ a0 → 0 ≤ Φ →
    ∀ D0 : ℝ, DBound.{u} (s0 a0) D0 →
    ∀ (V : Type u) [Fintype V] (G : SimpleGraph V),
      ¬ HasCliqueMinor G t → HPhi G Φ a0 →
      (chromatic G : ℝ) < D0 + 1 + 42 * t + min (LamE η Φ) (LamU η Φ) * t

/-- **Corollary 6.4** (`cor:sep`).  For `Φ ≥ 0`, `ξ > 0` there is `t₀ ≥ 40` such that for
every integer `t ≥ t₀`, every graph with `had(G) < t` satisfying `(H_{Φ, t/log t})` has
`χ(G) ≤ (c_{6.4}(Φ) + ξ) t`. -/
def Cor64 : Prop :=
  ∀ (Φ ξ : ℝ), 0 ≤ Φ → 0 < ξ → ∃ t0 : ℕ, 40 ≤ t0 ∧ ∀ t : ℕ, t0 ≤ t →
    ∀ (V : Type u) [Fintype V] (G : SimpleGraph V),
      ¬ HasCliqueMinor G t → HPhi G Φ ((t : ℝ) / Real.log t) →
      (chromatic G : ℝ) ≤ (cS Φ + ξ) * t

/-- **Corollary 9.8** (`cor:sepP`).  Let `b` be an integer with `log b ≥ 1.6·10^6`.
Every graph with no `K_b` minor and `χ ≥ Ψ_b` is `σ_b`-chromatic-separable. -/
def Cor98 : Prop :=
  ∀ b : ℕ, (1600000 : ℝ) ≤ Real.log b →
    ∀ (V : Type u) [Fintype V] (F : SimpleGraph V),
      ¬ HasCliqueMinor F b → PsiB b ≤ (chromatic F : ℝ) → P81.ChromSep F (sigmaB b)

/-- **Lemma 9.9** (`lem:weavefinal`).  Let `t` be an integer with `log log t ≥ 18.4`,
`a₀ = t/log t`, `η = 5/(a₀-4)`.  Let `a ≥ 1` and `G` be `21a`-connected with no `K_t`
minor and `χ(G) ≥ D(46a₀/3+4) + 1 + Λ_{9.9} a + Λ'_{9.9} t`.  Then `G` is
`(a,⌈10a/3⌉)`-woven.  (`Λ_{9.9} = LambdaStar t`, `Λ'_{9.9} = Kconst t`, Skeleton.lean.) -/
def Lemma99 : Prop :=
  ∀ t : ℕ, (18.4 : ℝ) ≤ Real.log (Real.log t) →
    ∀ D0 : ℝ, DBound.{u} (s0 (a0 t)) D0 →
    ∀ a : ℕ, 1 ≤ a → ∀ (V : Type u) [Fintype V] (G : SimpleGraph V),
      VertexConnected G (21 * a) → ¬ HasCliqueMinor G t →
      D0 + 1 + LambdaStar t * a + Kconst t * t ≤ (chromatic G : ℝ) →
      Woven G a (ell .uneven a)

/-! ## The common core (the induction of Lemma 6.2 with Step 7 abstracted) -/

/-- **The weaving core** for a scheme `s`.  Fix `η ∈ (0,1]`, `a₀ ≥ 4 + 5/η`, `x ≥ 0`
(the role of `Φ`), an additive term `Kadd ≥ 0` carried through the induction, and a
class `P` of graphs closed under induced subgraphs, such that

* (Step 2) every graph of `P` with no `K_{s₀}` minor has `χ ≤ D0`;
* (Step 7b) for every `a > a₀` there is a cost `0 ≤ m ≤ x·2a` such that every graph of
  `P` with no `K_{2a}` minor and `χ ≥ Kadd - m` is `m`-chromatic-separable.  (Step 7a:
  if `G₃` has a `K_{2a}` minor, Kawarabayashi's lemma makes it `(a,0)`-woven.)

Then every `21a`-connected graph of `P` with `χ ≥ D0 + 1 + Λ a + Kadd` is
`(a, ℓ(a))`-woven.  For Lemma 6.2: `P = (H_{Φ,a₀})`, `x = Φ`, `Kadd = 0`, `m = 2x a`.
For Lemma 9.9: `P` = no `K_t` minor, `x = x*`, `Kadd = Λ'_{9.9} t`,
`m = σ_{min(2a,t)}` from Corollary 9.8. -/
def WeaveCore (s : Scheme) : Prop :=
  ∀ (η a0 x Kadd D0 : ℝ), 0 < η → η ≤ 1 → 4 + 5 / η ≤ a0 → 0 ≤ x → 0 ≤ Kadd →
  ∀ (P : ∀ {W : Type u}, SimpleGraph W → Prop),
    (∀ (W : Type u) (J : SimpleGraph W) (S : Set W), P J → P (J.induce S)) →
    (∀ (W : Type u) [Fintype W] (J : SimpleGraph W),
      P J → ¬ HasCliqueMinor J (s0 a0) → (chromatic J : ℝ) ≤ D0) →
    (∀ a : ℕ, a0 < a → ∃ m : ℝ, 0 ≤ m ∧ m ≤ x * (2 * a : ℕ) ∧
      ∀ (W : Type u) [Fintype W] (J : SimpleGraph W), P J →
        ¬ HasCliqueMinor J (2 * a) → Kadd - m ≤ (chromatic J : ℝ) →
        P81.ChromSep J m) →
    ∀ a : ℕ, 1 ≤ a → ∀ (V : Type u) [Fintype V] (G : SimpleGraph V), P G →
      VertexConnected G (21 * a) → D0 + 1 + Lam s η x * a + Kadd ≤ (chromatic G : ℝ) →
      Woven G a (ell s a)

/-! ## Part A interfaces (Steps 1–6 and Step 9) -/

/-- **Steps 1–2 (large minor case)**: a `21a`-connected graph with a `K_{2a+4ℓ}` minor is
`(a,ℓ)`-woven (Step 1 reduction to disjoint terminals, then Lemma 3.9 / Kawarabayashi,
formalised as `rootedCliqueMinor_of_connected_cliqueMinor`). -/
def KawaStep : Prop :=
  ∀ (a ℓ : ℕ), 1 ≤ a → 2 * a + 4 * ℓ ≤ 21 * a →
    ∀ (V : Type u) [Fintype V] [DecidableEq V] (G : SimpleGraph V),
      VertexConnected G (21 * a) → HasCliqueMinor G (2 * a + 4 * ℓ) → Woven G a ℓ

/-- The chromatic loss of Steps 3–5: `5|Z| + (12.5(a+ℓ)+2) + 42a` with `|Z| ≤ a + 2ℓ`. -/
noncomputable def lossA (a ℓ : ℕ) : ℝ := 5 * (a + 2 * ℓ) + (12.5 * (a + ℓ) + 2) + 42 * a

/-- **Steps 1, 3–6.**  For a `21a`-connected `G` with enough colours and a given root map
and at most `ℓ` disjoint-terminal pairs, there is a `21a`-connected induced subgraph
`G₃ = G[U]` losing at most `lossA a ℓ` colours such that, if `G₃` is `(a,0)`-woven
(rooted `K_a` models at all root maps), then the given roots and pairs have a woven
solution in `G`. -/
def HubStep : Prop :=
  ∀ (a ℓ : ℕ), 1 ≤ a → 2 * a + 4 * ℓ ≤ 21 * a →
    ∀ (V : Type u) [Fintype V] [DecidableEq V] (G : SimpleGraph V),
      VertexConnected G (21 * a) → lossA a ℓ + 3.0625 * (21 * a) ≤ (chromatic G : ℝ) →
      ∀ (root : Fin a → V), Function.Injective root →
      ∀ (j : ℕ), j ≤ ℓ → ∀ (P : IndexedPairs (Fin j) V), P.DisjointTerminals →
        ∃ U : Finset V, VertexConnected (G.induce (U : Set V)) (21 * a) ∧
          (chromatic G : ℝ) ≤ chromatic (G.induce (U : Set V)) + lossA a ℓ ∧
          ((∀ r : Fin a → (U : Set V), Function.Injective r →
              HasRootedCliqueMinor (G.induce (U : Set V)) r) →
            Nonempty (WovenSolution G root P))

/-- **Step 9 (weaving).**  Let `G` be `21a`-connected, and suppose that, after deleting any
set `X` of at most `3a` vertices, there are three pairwise disjoint vertex sets `J_k`
avoiding `X`, with `c_k + 4a ≤ |J_k|` and `G[J_k]` `(c_k, 2a)`-woven.  If the numbers
`n₁₂ + n₁₃ + n₂₃ = a` fit (`n₁₂+n₁₃ ≤ c₀`, `n₁₂+n₂₃ ≤ c₁`, `n₁₃+n₂₃ ≤ c₂`), then `G` is
`(a,0)`-woven.  (Step 7 chooses `R'`, `S'` with `X = R' ∪ S'`; Lemma 3.8 = DP 5.15 is
`Woven.reroute_linkage_through_child`; `G - R'` is `2a`-linked by Thomas–Wollan.) -/
def WeaveStep9 : Prop :=
  ∀ (a : ℕ) (c : Fin 3 → ℕ) (n12 n13 n23 : ℕ), 1 ≤ a → n12 + n13 + n23 = a →
    n12 + n13 ≤ c 0 → n12 + n23 ≤ c 1 → n13 + n23 ≤ c 2 →
    ∀ (V : Type u) [Fintype V] [DecidableEq V] (G : SimpleGraph V),
      VertexConnected G (21 * a) →
      (∀ X : Finset V, X.card ≤ 3 * a →
        ∃ J : Fin 3 → Finset V, (Pairwise fun k l => Disjoint (J k) (J l)) ∧
          (∀ k, Disjoint (J k) X) ∧ (∀ k, c k + 4 * a ≤ (J k).card) ∧
          ∀ k, Woven (G.induce (J k : Set V)) (c k) (2 * a)) →
      ∀ r : Fin a → V, Function.Injective r → HasRootedCliqueMinor G r


/-! ## Consistency of the constants -/

/-- The even scheme separates at `h = 14a`. -/
theorem hS_even (a : ℕ) : hS .even a = 14 * a := by simp only [hS, ell]; ring

/-- `Λ_{9.9} = Λ^U` with `Φ` replaced by `x* = 78 + 2c_{9.5}` and `η = 5/(a₀-4)`
(`LambdaStar` of `Skeleton.lean`). -/
theorem lam_uneven_xStar (t : ℝ) : Lam .uneven (eta t) xStar = LambdaStar t := by
  unfold Lam LambdaStar Lam0 xStar; ring

/-- `Ψ_b + σ_b = (110 + 2C_{8.1} + 4c_{9.5}) b + 2`, which is at most `Λ'_{9.9} t`
for `b ≤ t` (`Kconst` of `Skeleton.lean`). -/
theorem psi_add_sigma (b : ℝ) :
    PsiB b + sigmaB b = (110 + 2 * Cdens + 4 * cStar) * b + 2 := by
  unfold PsiB sigmaB xStar; ring

/-! ## Proved reductions -/

/-- `log b ≥ 1.6·10^6` forces `b ≥ 3`. -/
theorem three_le_of_log {b : ℕ} (hb : (1600000 : ℝ) ≤ Real.log b) : 3 ≤ b := by
  by_contra h
  push Not at h
  have hb2 : (b : ℝ) ≤ 2 := by exact_mod_cast (by omega : b ≤ 2)
  have hpos : (0 : ℝ) ≤ b := by positivity
  rcases eq_or_lt_of_le hpos with h0 | h0
  · rw [← h0, Real.log_zero] at hb; linarith
  · have : Real.log b ≤ Real.log 2 := Real.log_le_log h0 hb2
    have h2 : Real.log 2 < 1 := by have := Real.log_two_lt_d9; linarith
    linarith

/-- Induced subgraphs inherit the absence of a `K_n` minor. -/
theorem not_hasCliqueMinor_induce {V : Type u} {G : SimpleGraph V} {n : ℕ}
    (h : ¬ HasCliqueMinor G n) (S : Set V) : ¬ HasCliqueMinor (G.induce S) n := by
  intro hm
  exact h (hasCliqueMinor_map (SimpleGraph.Embedding.induce (G := G) S).toHom
    (SimpleGraph.Embedding.induce (G := G) S).injective hm)

/-- **Corollary 9.8 from Corollary 9.7** (via Proposition 8.1, `NGU.prop81_holds`, with
`Γ = c_{9.5} b`). -/
theorem cor98_of_allScales (hA : AllScales.{u}) : Cor98.{u} := by
  classical
  intro b hb V _ F hF hΨ
  have hb3 : 3 ≤ b := three_le_of_log hb
  set Γ : ℝ := cStar * b with hΓdef
  have hΓ : 0 ≤ Γ := by rw [hΓdef]; unfold cStar; positivity
  have hsmall : P81.SmallChromBound F (P81.Nt b) Γ := by
    intro U hU
    have hcard : (Fintype.card (U : Set V) : ℝ) ≤ P81.Nt b := by
      simpa using hU
    exact hA b hb3 (U : Set V) (F.induce (U : Set V))
      (not_hasCliqueMinor_induce hF _) hcard
  have hΨ' : P81.PsiR b Γ ≤ (chromatic F : ℝ) := by
    have : P81.PsiR b Γ = PsiB b := by
      unfold P81.PsiR PsiB; rw [hΓdef]; ring
    rw [this]; exact hΨ
  have hsep := (NGU.prop81_holds.{u} b hb V F hF Γ hΓ hsmall).1 hΨ'
  have : P81.sigmaR b Γ = sigmaB b := by
    unfold P81.sigmaR sigmaB xStar; rw [hΓdef]; ring
  rwa [this] at hsep

/-- A natural number with `log log t ≥ 18.4` exceeds `1`. -/
theorem one_lt_of_loglog {t : ℕ} (hx : (18.4 : ℝ) ≤ Real.log (Real.log t)) : (1 : ℝ) < t := by
  by_contra h
  push Not at h
  have ht : t ≤ 1 := by exact_mod_cast h
  interval_cases t <;> simp at hx <;> linarith

/-- **The `t/10` bound** (paper, proof of Theorem 1.3 and Lemma 9.4 (iii)): if
`log log t ≥ 18.4` then `D(46a₀/3+4) + 1 ≤ t/10`, i.e. `t/10 - 1` bounds `D(s₀)`, using
Theorem 3.11 in the form `D(s) ≤ 60 s √(log s) + 1` (Norin–Steiner,
`chromatic_lt_kt_color_threshold`), `s₀ ≤ 16 a₀` and `log s₀ ≤ log t + log 16`. -/
theorem dBound_top {t : ℕ} (hx : (18.4 : ℝ) ≤ Real.log (Real.log t)) :
    DBound.{u} (s0 (a0 t)) ((t : ℝ) / 10 - 1) := by
  classical
  have ht1 := one_lt_of_loglog hx
  obtain ⟨hL5, hA⟩ := a0_large ht1 hx
  set L := Real.log t with hLdef
  set A := a0 t with hAdef
  have hLpos : 0 < L := by linarith
  have hAL : A * L = t := by
    rw [hAdef]; unfold a0; rw [← hLdef]; field_simp
  have hAt : A ≤ t := by
    rw [← hAL]; nlinarith
  have htpos : (0 : ℝ) < t := by linarith
  -- bounds on `s₀`
  have hs0le : ((s0 A : ℕ) : ℝ) ≤ 16 * A := by
    have h1 : ((s0 A : ℕ) : ℝ) ≤ 46 / 3 * A + 4 := Nat.floor_le (by linarith)
    linarith
  have hs02 : 2 ≤ s0 A := by
    unfold s0; apply Nat.le_floor; push_cast; linarith
  have hs0pos : (0 : ℝ) < (s0 A : ℕ) := by exact_mod_cast (by omega : 0 < s0 A)
  have hlog16 : Real.log 16 < 3 := by
    have h16 : Real.log 16 = 4 * Real.log 2 := by
      rw [show (16 : ℝ) = 2 ^ 4 by norm_num, Real.log_pow]; norm_num
    have := Real.log_two_lt_d9; rw [h16]; linarith
  have hlogs0 : Real.log ((s0 A : ℕ) : ℝ) ≤ L + 3 := by
    have h1 : Real.log ((s0 A : ℕ) : ℝ) ≤ Real.log (16 * t) :=
      Real.log_le_log hs0pos (by linarith)
    have h2 : Real.log (16 * (t : ℝ)) = Real.log 16 + L := by
      rw [Real.log_mul (by norm_num) htpos.ne']
    linarith
  have hsqrt : Real.sqrt (Real.log ((s0 A : ℕ) : ℝ)) ≤ L / 9650 := by
    have h1 : Real.sqrt (Real.log ((s0 A : ℕ) : ℝ)) ≤ Real.sqrt (L + 3) :=
      Real.sqrt_le_sqrt hlogs0
    have h2 : Real.sqrt (L + 3) ≤ L / 9650 := by
      rw [Real.sqrt_le_left (by positivity)]
      nlinarith
    linarith
  have hprod : ((s0 A : ℕ) : ℝ) * Real.sqrt (Real.log ((s0 A : ℕ) : ℝ)) ≤
      16 * A * (L / 9650) :=
    mul_le_mul hs0le hsqrt (Real.sqrt_nonneg _) (by linarith)
  have hbig : (60 : ℝ) * ((s0 A : ℕ) : ℝ) * Real.sqrt (Real.log ((s0 A : ℕ) : ℝ)) + 1 ≤
      (t : ℝ) / 10 - 1 := by
    have hA' : (25 : ℝ) * 10 ^ 8 ≤ t := hA.trans hAt
    have h16 : 16 * A * (L / 9650) = 16 / 9650 * (A * L) := by ring
    rw [h16, hAL] at hprod
    nlinarith
  intro W _ J hJ
  have hk := chromatic_lt_kt_color_threshold J (s0 A) hs02 hJ
  linarith

/-- **Reduction**: Lemma 9.9 at `a = t`, together with the `t/10` bound, gives
`WeaveFinalTop` (the input of `Skeleton.lean`). -/
theorem weaveFinalTop_of_lemma99 (h99 : Lemma99.{u}) : WeaveFinalTop.{u} := by
  classical
  intro t hx V _ G hminor hconn
  by_contra hχ
  push Not at hχ
  have ht1 := one_lt_of_loglog hx
  have ht : 1 ≤ t := by exact_mod_cast ht1.le
  have hχ' : ((t : ℝ) / 10 - 1) + 1 + LambdaStar t * t + Kconst t * t ≤
      (chromatic G : ℝ) := by linarith
  have hW := h99 t hx _ (dBound_top hx) t ht V G hconn hminor hχ'
  have hcard : t ≤ Fintype.card V := by
    have := hconn.order_gt; omega
  let e : Fin t ↪ V := (Fin.castLEEmb hcard).trans (Fintype.equivFin V).symm.toEmbedding
  exact hminor (hW.clique_minor e e.injective)

/-- **Assembly.**  `WeaveFinalTop` from Corollary 9.7 (`AllScales`), the Part A
interfaces, and the two Part B reductions. -/
theorem weaveFinalTop_of_parts (hAll : AllScales.{u})
    (hK : KawaStep.{u}) (hH : HubStep.{u}) (h9 : WeaveStep9.{u})
    (hcore : KawaStep.{u} → HubStep.{u} → WeaveStep9.{u} → ∀ s, WeaveCore.{u} s)
    (h99 : WeaveCore.{u} .uneven → Cor98.{u} → Lemma99.{u}) : WeaveFinalTop.{u} :=
  weaveFinalTop_of_lemma99 (h99 (hcore hK hH h9 .uneven) (cor98_of_allScales hAll))

#print axioms cor98_of_allScales
#print axioms weaveFinalTop_of_lemma99
#print axioms weaveFinalTop_of_parts

end HadwigerConstant.WV


==> anc/lean/HadwigerConstant/WVMain.lean <==
import HadwigerConstant.WVDefs
import HadwigerConstant.WVPartA
import HadwigerConstant.WVStep9
import HadwigerConstant.WVPartB
import HadwigerConstant.NGUMain

/-!
# The weaving lemma: final assembly

Paper: `LinearHadwigerConstant.tex`, Section 6 (Lemma 6.2, Theorem 6.3, Corollary 6.4)
and Section 9.4 (Corollary 9.8, Lemma 9.9).

* Part A (`WVPartA.lean`, `WVStep9.lean`): `kawaStep_holds`, `hubStep_holds`,
  `weaveStep9_holds` (= `Step9.weaveStep9_holds'`).
* Part B (`WVPartB.lean`): the induction `weaveCore_holds` and the reductions to
  Lemma 6.2, Theorem 6.3, Corollary 6.4 and Lemma 9.9.

Unconditional here: `lemma62_holds`, `thm63_holds`, `cor64_holds`.
Conditional on `AllScales` (Corollary 9.7, proved in `BSMain.lean`): `cor98_holds`,
`lemma99_holds`, `weaveFinalTop_of_allScales` and the main theorem
`chromatic_le_mul_hadwiger_of_allScales`.
-/

namespace HadwigerConstant.WV

open HadwigerLean

universe u

/-- **Lemma 6.2** (`lem:weave`), unconditionally. -/
theorem lemma62_holds : Lemma62.{u} :=
  lemma62_of_parts PartA.kawaStep_holds PartA.hubStep_holds Step9.weaveStep9_holds'

/-- **Theorem 6.3** (`thm:sepexplicit`), unconditionally. -/
theorem thm63_holds : Thm63.{u} :=
  thm63_of_parts PartA.kawaStep_holds PartA.hubStep_holds Step9.weaveStep9_holds'

/-- **Corollary 6.4** (`cor:sep`), unconditionally. -/
theorem cor64_holds : Cor64.{u} :=
  cor64_of_parts PartA.kawaStep_holds PartA.hubStep_holds Step9.weaveStep9_holds'

/-- **Corollary 9.8** (`cor:sepP`), from Corollary 9.7. -/
theorem cor98_holds (hA : AllScales.{u}) : Cor98.{u} := cor98_of_allScales hA

/-- **Lemma 9.9** (`lem:weavefinal`), from Corollary 9.7. -/
theorem lemma99_holds (hA : AllScales.{u}) : Lemma99.{u} :=
  lemma99_of_parts PartA.kawaStep_holds PartA.hubStep_holds Step9.weaveStep9_holds'
    (cor98_of_allScales hA)

/-- Lemma 9.9 at `a = t` (the input of `Skeleton.lean`), from Corollary 9.7. -/
theorem weaveFinalTop_of_allScales (hA : AllScales.{u}) : WeaveFinalTop.{u} :=
  weaveFinalTop_of_parts hA PartA.kawaStep_holds PartA.hubStep_holds
    Step9.weaveStep9_holds' weaveCore_holds lemma99_of_core

/-- **Main theorem** (`χ(G) ≤ 1118430 · had(G)`), assuming only Corollary 9.7. -/
theorem chromatic_le_mul_hadwiger_of_allScales (hA : AllScales.{u})
    (V : Type u) [Fintype V] (G : SimpleGraph V) :
    chromatic G ≤ 1118430 * cliqueMinorNumber G :=
  NGU.chromatic_le_mul_hadwiger_of_weave (weaveFinalTop_of_allScales hA) V G

end HadwigerConstant.WV

#print axioms HadwigerConstant.WV.PartA.kawaStep_holds
#print axioms HadwigerConstant.WV.PartA.hubStep_holds
#print axioms HadwigerConstant.WV.PartA.weaveStep9_holds
#print axioms HadwigerConstant.WV.lemma62_holds
#print axioms HadwigerConstant.WV.thm63_holds
#print axioms HadwigerConstant.WV.cor64_holds
#print axioms HadwigerConstant.WV.cor98_holds
#print axioms HadwigerConstant.WV.lemma99_holds
#print axioms HadwigerConstant.WV.weaveFinalTop_of_allScales
#print axioms HadwigerConstant.WV.chromatic_le_mul_hadwiger_of_allScales


==> anc/lean/HadwigerConstant/WVPartA.lean <==
import HadwigerConstant.WVDefs
import HadwigerConstant.WVStep9
import HadwigerConstant.DoubleFanTwo
import HadwigerLean.Woven.MixedFanWoven
import HadwigerLean.Woven.OuterProxyLift
import HadwigerLean.Graph.Linkedness.InducedTransport
import HadwigerLean.Woven.DoubleFanCost
import HadwigerLean.Woven.DoubleFanMenger
import HadwigerLean.Woven.OuterConnector
import HadwigerLean.Woven.ThreeChildResidualTransport
import HadwigerLean.Woven.ThreeChildAssembly
import HadwigerLean.Woven.ThreeChildLinkage
import HadwigerLean.Woven.OuterDeletion
import HadwigerLean.Woven.NormalizedConstruction
import HadwigerLean.Woven.DistinctRoles
import HadwigerLean.Graph.RootedCliqueMinor.Dichotomy
import HadwigerLean.Graph.CliqueMinorOrder
import Mathlib

/-!
# Part A of the weaving lemma (Lemma 6.2 / 9.9): Steps 1–6 and Step 9

Proves the three Part A interfaces of `WVDefs.lean`:
* `kawaStep_holds : KawaStep` (Steps 1–2: Step 1 reduction to disjoint roles, then
  Kawarabayashi's rooted-minor lemma `rootedCliqueMinor_of_connected_cliqueMinor`);
* `hubStep_holds : HubStep` (Steps 1, 3–6);
* `weaveStep9_holds : WeaveStep9` (Step 9).
Helpers are prefixed `parta_`.
-/

namespace HadwigerConstant.WV.PartA

open HadwigerLean

universe u

set_option linter.unusedSectionVars false

section Step1

variable {V : Type*} [Fintype V] [DecidableEq V]

/-- A path between equal endpoints (the one-vertex path). -/
def parta_pathOfEq {G : SimpleGraph V} {s t : V} (h : s = t) : G.Path s t :=
  h ▸ SimpleGraph.Path.nil

theorem parta_pathOfEq_vertices {G : SimpleGraph V} {s t : V} (h : s = t) :
    pathVertexSet (parta_pathOfEq (G := G) h) = {s} :=
  pathVertexSet.eq_singleton_of_eq _ h

/-- Transport a path along an equality of its end. -/
def parta_castPath {G : SimpleGraph V} {s t t' : V} (p : G.Path s t) (h : t = t') :
    G.Path s t' := h ▸ p

theorem parta_castPath_vertices {G : SimpleGraph V} {s t t' : V} (p : G.Path s t)
    (h : t = t') : pathVertexSet (parta_castPath p h) = pathVertexSet p := by
  subst h; rfl

/-- Adding a vertex equal or adjacent to a vertex of a connected set keeps it connected. -/
theorem parta_insert_connected {G : SimpleGraph V} {B : Set V}
    (hB : (G.induce B).Connected) {v w : V} (hw : w ∈ B) (h : v = w ∨ G.Adj v w) :
    (G.induce (insert v B)).Connected := by
  rcases h with rfl | hadj
  · rw [Set.insert_eq_of_mem hw]; exact hB
  · have hs : (G.induce ({v} : Set V)).Preconnected := by simp
    have hc := G.connected_induce_union hs hB.preconnected
      (by simp : v ∈ ({v} : Set V)) hw hadj
    simpa only [Set.singleton_union] using hc

/-- Disjoint roles: all root and terminal slots carry distinct vertices. -/
def parta_DisjointRoles {a j : ℕ} (root : Fin a → V) (P : IndexedPairs (Fin j) V) : Prop :=
  Function.Injective (Woven.originalRole root P)

/-- With disjoint roles a woven solution has disjoint model and linkage. -/
theorem parta_model_linkage_disjoint {G : SimpleGraph V} {a j : ℕ}
    {root : Fin a → V} {P : IndexedPairs (Fin j) V}
    (hdr : parta_DisjointRoles root P) (S : WovenSolution G root P) :
    Disjoint S.model.toMinorModel.vertices S.linkage.vertices := by
  rw [Set.disjoint_iff_inter_eq_empty, S.exact_intersection]
  ext x
  simp only [Set.mem_inter_iff, Set.mem_empty_iff_false, iff_false, not_and]
  rintro ⟨i, rfl⟩ hx
  rcases Set.mem_iUnion.mp hx with ⟨k, hk⟩
  rcases hk with hs | ht
  · have := hdr (show Woven.originalRole root P (Sum.inl i) =
        Woven.originalRole root P (Sum.inr (Sum.inl k)) from hs)
    cases this
  · have := hdr (show Woven.originalRole root P (Sum.inl i) =
        Woven.originalRole root P (Sum.inr (Sum.inr k)) from ht)
    cases this

/-- The slots kept unchanged by Step 1. -/
def parta_kept {a j : ℕ} (root : Fin a → V) (P : IndexedPairs (Fin j) V) :
    Woven.DistinctRoleIndex a j → Prop
  | Sum.inl i => root i ∉ P.allTerminals
  | Sum.inr (Sum.inl _) => True
  | Sum.inr (Sum.inr k) => P.start k ≠ P.finish k

theorem parta_orig_inj_kept {a j : ℕ} {root : Fin a → V} (hroot : Function.Injective root)
    {P : IndexedPairs (Fin j) V} (hP : P.DisjointTerminals)
    {x y : Woven.DistinctRoleIndex a j} (hx : parta_kept root P x) (hy : parta_kept root P y)
    (hxy : Woven.originalRole root P x = Woven.originalRole root P y) : x = y := by
  have hst : ∀ k, P.start k ∈ P.allTerminals := fun k =>
    Set.mem_iUnion.mpr ⟨k, Or.inl rfl⟩
  have hfi : ∀ k, P.finish k ∈ P.allTerminals := fun k =>
    Set.mem_iUnion.mpr ⟨k, Or.inr rfl⟩
  rcases x with i | k | k <;> rcases y with i' | k' | k' <;>
    simp only [parta_kept, Woven.originalRole] at hx hy hxy
  · rw [hroot hxy]
  · exact absurd (hxy ▸ hst k') hx
  · exact absurd (hxy ▸ hfi k') hx
  · exact absurd (hxy ▸ hst k) hy
  · rw [IndexedPairs.start_injective hP hxy]
  · by_cases hkk : k = k'
    · subst hkk; exact absurd hxy hy
    · exact absurd (show P.start k ∈ P.terminals k' by
        rw [hxy]; exact Or.inr rfl) (Set.disjoint_left.mp (hP hkk) (Or.inl rfl))
  · exact absurd (hxy ▸ hfi k) hy
  · by_cases hkk : k = k'
    · subst hkk; exact absurd hxy.symm hx
    · exact absurd (show P.finish k ∈ P.terminals k' by
        rw [hxy]; exact Or.inl rfl) (Set.disjoint_left.mp (hP hkk) (Or.inr rfl))
  · rw [IndexedPairs.finish_injective hP hxy]

/-- **Step 1** (reduction to disjoint roles).  With minimum degree at least `2(a+2j)`,
every instance can be replaced by a disjoint-role instance whose woven solutions lift. -/
theorem parta_step1 (G : SimpleGraph V) [DecidableRel G.Adj]
    {a j : ℕ} (root : Fin a → V) (hroot : Function.Injective root)
    (P : IndexedPairs (Fin j) V) (hP : P.DisjointTerminals)
    (hdeg : ∀ v, 2 * (a + 2 * j) ≤ G.degree v) :
    ∃ (root' : Fin a → V) (P' : IndexedPairs (Fin j) V),
      parta_DisjointRoles root' P' ∧
      (WovenSolution G root' P' → Nonempty (WovenSolution G root P)) := by
  classical
  obtain ⟨proxy, hinj, hadj, hout⟩ := exists_distinct_neighbor_proxies G (a + 2 * j)
    (Woven.originalRoleFin root P) (Woven.occupiedRoles root P)
    (Woven.occupiedRoles_card_le root P) (fun i => hdeg _)
  let px : Woven.DistinctRoleIndex a j → V := fun x => proxy (Woven.distinctRoleEquiv a j x)
  have hpxinj : Function.Injective px := hinj.comp (Woven.distinctRoleEquiv a j).injective
  have hpxadj : ∀ x, G.Adj (Woven.originalRole root P x) (px x) := by
    intro x
    have := hadj (Woven.distinctRoleEquiv a j x)
    simpa [Woven.originalRoleFin] using this
  have hpxout : ∀ x y, px x ≠ Woven.originalRole root P y := by
    intro x y h
    exact hout _ (h ▸ Woven.originalRole_mem_occupied root P y)
  let nr : Woven.DistinctRoleIndex a j → V := fun x =>
    if parta_kept root P x then Woven.originalRole root P x else px x
  let root' : Fin a → V := fun i => nr (Sum.inl i)
  let P' : IndexedPairs (Fin j) V := ⟨P.start, fun k => nr (Sum.inr (Sum.inr k))⟩
  have hnr : Woven.originalRole root' P' = nr := by
    funext x
    rcases x with i | k | k
    · rfl
    · simp [nr, Woven.originalRole, parta_kept, P']
    · rfl
  have hdr : parta_DisjointRoles root' P' := by
    unfold parta_DisjointRoles; rw [hnr]
    intro x y hxy
    by_cases hx : parta_kept root P x <;> by_cases hy : parta_kept root P y <;>
      simp only [nr, hx, hy, if_true, if_false] at hxy
    · exact parta_orig_inj_kept hroot hP hx hy hxy
    · exact absurd hxy.symm (hpxout y x)
    · exact absurd hxy (hpxout x y)
    · exact hpxinj hxy
  refine ⟨root', P', hdr, ?_⟩
  intro S
  have hdis := parta_model_linkage_disjoint hdr S
  -- facts about the modified roles
  have hrootcase : ∀ i, root i = root' i ∨ G.Adj (root i) (root' i) := by
    intro i
    by_cases hk : parta_kept root P (Sum.inl i)
    · left; simp only [root', nr, hk, if_true]; rfl
    · right; simp only [root', nr, hk, if_false]; exact hpxadj (Sum.inl i)
  have hfin : ∀ k, P.start k ≠ P.finish k → P'.finish k = P.finish k := by
    intro k hk
    have hk' : parta_kept root P (Sum.inr (Sum.inr k)) := hk
    simp only [P', nr, hk', if_true]; rfl
  have hstartL : ∀ k, P.start k ∈ S.linkage.vertices := fun k =>
    S.linkage.start_mem_vertices k
  have hfinL : ∀ k, P.finish k ∈ S.linkage.vertices := by
    intro k
    by_cases hk : P.start k = P.finish k
    · rw [← hk]; exact hstartL k
    · rw [← hfin k hk]; exact S.linkage.finish_mem_vertices k
  have htermL : ∀ x ∈ P.allTerminals, x ∈ S.linkage.vertices := by
    intro x hx
    rcases Set.mem_iUnion.mp hx with ⟨k, hk⟩
    rcases hk with rfl | rfl
    · exact hstartL k
    · exact hfinL k
  have hrootB : ∀ i i', root i ∈ S.model.branch i' → i = i' := by
    intro i i' hmem
    by_cases hk : parta_kept root P (Sum.inl i)
    · have heq : root' i = root i := by simp only [root', nr, hk, if_true]; rfl
      by_contra hne
      exact Set.disjoint_left.mp (S.model.disjoint hne)
        (heq ▸ S.model.root_mem i) hmem
    · have hT : root i ∈ P.allTerminals := by
        simpa [parta_kept] using hk
      exact absurd (htermL _ hT) (Set.disjoint_left.mp hdis
        (Set.mem_iUnion.mpr ⟨i', hmem⟩))
  let M : RootedMinorModel (SimpleGraph.completeGraph (Fin a)) G root := {
    branch := fun i => insert (root i) (S.model.branch i)
    connected := fun i =>
      parta_insert_connected (S.model.connected i) (S.model.root_mem i) (hrootcase i)
    disjoint := by
      intro i i' hii
      apply Set.disjoint_left.mpr
      intro x hx hx'
      rcases Set.mem_insert_iff.mp hx with rfl | hx <;>
        rcases Set.mem_insert_iff.mp hx' with hx'' | hx''
      · exact hii (hroot hx'')
      · exact hii (hrootB _ _ hx'')
      · exact hii (hrootB _ _ (hx'' ▸ hx)).symm
      · exact Set.disjoint_left.mp (S.model.disjoint hii) hx hx''
    adjacent := by
      intro i i' hii
      obtain ⟨x, hx, y, hy, hxy⟩ := S.model.adjacent hii
      exact ⟨x, Set.mem_insert_of_mem _ hx, y, Set.mem_insert_of_mem _ hy, hxy⟩
    root_mem := fun i => Set.mem_insert _ _ }
  let path : ∀ k, G.Path (P.start k) (P.finish k) := fun k =>
    if h : P.start k = P.finish k then parta_pathOfEq h
    else parta_castPath (S.linkage.path k) (hfin k h)
  have hpsub : ∀ k, pathVertexSet (path k) ⊆ pathVertexSet (S.linkage.path k) := by
    intro k
    by_cases h : P.start k = P.finish k
    · simp only [path, h, dite_true, parta_pathOfEq_vertices, Set.singleton_subset_iff]
      rw [← h]; exact pathVertexSet.start_mem _
    · simp only [path, h, dite_false, parta_castPath_vertices, subset_refl]
  let L : IndexedLinkage G P := {
    path := path
    disjoint := by
      intro k k' hkk
      exact (S.linkage.disjoint hkk).mono (hpsub k) (hpsub k') }
  have hLsub : L.vertices ⊆ S.linkage.vertices := by
    intro x hx
    rcases Set.mem_iUnion.mp hx with ⟨k, hk⟩
    exact S.linkage.path_subset_vertices k (hpsub k hk)
  refine ⟨{ model := M, linkage := L, exact_intersection := ?_ }⟩
  apply Set.Subset.antisymm
  · rintro x ⟨hxM, hxL⟩
    rcases Set.mem_iUnion.mp hxM with ⟨i, hi⟩
    rcases Set.mem_insert_iff.mp hi with rfl | hi
    · refine ⟨⟨i, rfl⟩, ?_⟩
      by_contra hT
      have hk : parta_kept root P (Sum.inl i) := hT
      have heq : root' i = root i := by simp only [root', nr, hk, if_true]; rfl
      exact Set.disjoint_left.mp hdis (Set.mem_iUnion.mpr ⟨i, heq ▸ S.model.root_mem i⟩)
        (hLsub hxL)
    · exact absurd (hLsub hxL) (Set.disjoint_left.mp hdis (Set.mem_iUnion.mpr ⟨i, hi⟩))
  · rintro x ⟨⟨i, rfl⟩, hT⟩
    refine ⟨Set.mem_iUnion.mpr ⟨i, Set.mem_insert _ _⟩, ?_⟩
    rcases Set.mem_iUnion.mp hT with ⟨k, hk⟩
    rcases hk with hk | hk
    · rw [hk]; exact L.start_mem_vertices k
    · rw [hk]; exact L.finish_mem_vertices k

end Step1


/-- A rooted clique model at distinct roles gives a woven solution at those roles. -/
theorem parta_solution_of_rooted_roles {V : Type*} [Fintype V] [DecidableEq V]
    {G : SimpleGraph V} {a j : ℕ} {root : Fin a → V} {P : IndexedPairs (Fin j) V}
    (h : HasRootedCliqueMinor G (Woven.originalRoleFin root P)) :
    Nonempty (WovenSolution G root P) := by
  obtain ⟨M⟩ := h
  obtain ⟨T⟩ := Woven.exists_solution_of_distinct_roles M
    (Woven.distinctRoleEquiv a j).toEmbedding
  have h1 : Woven.selectedRoots (Woven.distinctRoleEquiv a j).toEmbedding
      (Woven.originalRoleFin root P) = root := by
    funext i
    simp [Woven.selectedRoots, Woven.originalRoleFin, Woven.originalRole]
  have h2 : Woven.selectedPairs (Woven.distinctRoleEquiv a j).toEmbedding
      (Woven.originalRoleFin root P) = P := by
    cases P
    simp [Woven.selectedPairs, Woven.originalRoleFin, Woven.originalRole]
  rw [h1, h2] at T
  exact ⟨T⟩

/-- **Steps 1–2** (large minor case, Lemma 3.9 / Kawarabayashi). -/
theorem kawaStep_holds : KawaStep.{u} := by
  intro a ℓ ha hℓ V _ _ G hconn hminor root hroot j hj P hP
  classical
  have hdeg : ∀ v, 2 * (a + 2 * j) ≤ G.degree v := fun v =>
    le_trans (by omega) (Linkedness.degree_ge_of_vertexConnected hconn v)
  obtain ⟨root', P', hdr, hlift⟩ := parta_step1 G root hroot P hP hdeg
  have hrole : Function.Injective (Woven.originalRoleFin root' P') :=
    hdr.comp (Woven.distinctRoleEquiv a j).symm.injective
  have hc : VertexConnected G (a + 2 * j) := hconn.of_le (by omega)
  have hm : HasCliqueMinor G (2 * (a + 2 * j)) := hasCliqueMinor_of_le hminor (by omega)
  obtain ⟨T⟩ := parta_solution_of_rooted_roles
    (rootedCliqueMinor_of_connected_cliqueMinor hc hm _ hrole)
  exact hlift T

/-- The hub of Step 3 placed inside `V ∖ Z`: a `Finset` `H` disjoint from `Z`, with
`G[H]` `m`-linked, `10m < |H|` and `χ(G[H]) ≤ ⌈12.5m⌉ + 1`. -/
theorem parta_hub_finset {V : Type u} [Fintype V] [DecidableEq V]
    (G : SimpleGraph V) (Z : Finset V) (m : ℕ) (hm : 1 ≤ m)
    (hχ : ⌈(25 * m : ℝ) / 2⌉₊ + 1 ≤ chromatic (G.induce ((Z : Set V)ᶜ))) :
    ∃ H : Finset V, Disjoint Z H ∧ Linkedness.KLinked (G.induce (H : Set V)) m ∧
      10 * m < H.card ∧ chromatic (G.induce (H : Set V)) ≤ ⌈(25 * m : ℝ) / 2⌉₊ + 1 := by
  classical
  obtain ⟨X, _, _, g, hlink, hXcard, hXχ⟩ :=
    hub_unconditional (G.induce ((Z : Set V)ᶜ)) m hm hχ
  let g' : X ↪ V := g.trans (Function.Embedding.subtype _)
  let H : Finset V := Finset.univ.map g'
  have hHcoe : (H : Set V) = Set.range g' := by ext; simp [H]
  let e : (G.induce ((Z : Set V)ᶜ)).comap g ≃g G.induce (Set.range g') :=
    { toEquiv := Equiv.ofInjective g' g'.injective
      map_rel_iff' := by intro x y; rfl }
  refine ⟨H, ?_, ?_, ?_, ?_⟩
  · apply Finset.disjoint_left.mpr
    intro v hvZ hvH
    obtain ⟨x, -, rfl⟩ := Finset.mem_map.mp hvH
    exact (g x).2 hvZ
  · rw [hHcoe]; exact Linkedness.kLinked_of_iso e m hlink
  · simpa [H] using hXcard
  · have hc : chromatic ((G.induce ((Z : Set V)ᶜ)).comap g) =
        chromatic (G.induce (Set.range g')) := by
      unfold chromatic
      exact congrArg ENat.toNat (SimpleGraph.chromaticNumber_congr e)
    have hc' : chromatic (G.induce (H : Set V)) = chromatic (G.induce (Set.range g')) := by
      unfold chromatic
      let e2 : G.induce (H : Set V) ≃g G.induce (Set.range g') :=
        { toEquiv := Equiv.setCongr hHcoe
          map_rel_iff' := by intro x y; rfl }
      exact congrArg ENat.toNat (SimpleGraph.chromaticNumber_congr e2)
    omega

theorem hubStep_holds : HubStep.{u} := by
  intro a ℓ ha hℓ V _ _ G hconn hχ root hroot j hj P hP
  classical
  have hdeg : ∀ v, 2 * (a + 2 * j) ≤ G.degree v := fun v =>
    le_trans (by omega) (Linkedness.degree_ge_of_vertexConnected hconn v)
  obtain ⟨root', P', hdr, hlift⟩ := parta_step1 G root hroot P hP hdeg
  let role : Fin (a + 2 * j) → V := Woven.originalRoleFin root' P'
  have hrole : Function.Injective role :=
    hdr.comp (Woven.distinctRoleEquiv a j).symm.injective
  let Z : Finset V := Finset.univ.image (Woven.hubRoleFin role)
  have hZcard : Z.card = a + 2 * j := by
    simp [Z, Finset.card_image_of_injective _ (Woven.hubRoleFin_injective role hrole),
      Woven.HubProxyRole, Fintype.card_sum, Fintype.card_prod, Nat.mul_comm]
  -- real-valued bookkeeping
  have hjR : (j : ℝ) ≤ ℓ := by exact_mod_cast hj
  have haR : (1 : ℝ) ≤ a := by exact_mod_cast ha
  have hχR : lossA a ℓ + 3.0625 * (21 * a) ≤ (chromatic G : ℝ) := hχ
  unfold lossA at hχR
  set c := ⌈(25 * (a + j : ℕ) : ℝ) / 2⌉₊ with hcdef
  have hc : (c : ℝ) < 25 * ((a + j : ℕ) : ℝ) / 2 + 1 :=
    Nat.ceil_lt_add_one (by positivity)
  push_cast at hc
  -- Step 3: the hub
  have hχZ := Woven.chromatic_le_card_add_complement G Z
  have hhubχ : c + 1 ≤ chromatic (G.induce ((Z : Set V)ᶜ)) := by
    have h1 : ((c + 1 : ℕ) : ℝ) ≤ (chromatic (G.induce ((Z : Set V)ᶜ)) : ℝ) := by
      have h2 : (chromatic G : ℝ) ≤ Z.card + chromatic (G.induce ((Z : Set V)ᶜ)) := by
        exact_mod_cast hχZ
      rw [hZcard] at h2
      push_cast at h2 ⊢
      linarith
    exact_mod_cast h1
  obtain ⟨H, hZH, hHlinked, hHcard, hHχ⟩ :=
    parta_hub_finset G Z (a + j) (by omega) hhubχ
  rw [← hcdef] at hHχ
  -- Step 4: the double fan
  obtain ⟨F, hFχ⟩ := parta_exists_double_fan_chromatic (G := G) (Z := Z) (H := H)
    (21 * a) hconn (by omega) (by omega) hZH
  have hres := F.chromatic_le_source_hub_fan_residual hFχ
  let R : Finset V := (Z ∪ H ∪ F.vertexFinset)ᶜ
  have hRset : (R : Set V) = ((Z ∪ H ∪ F.vertexFinset : Finset V) : Set V)ᶜ := by
    ext v; simp [R]
  rw [← hRset] at hres
  have hresR : (chromatic G : ℝ) ≤ Z.card + chromatic (G.induce (H : Set V)) +
      4 * Z.card + chromatic (G.induce (R : Set V)) := by exact_mod_cast hres
  have hHχR : (chromatic (G.induce (H : Set V)) : ℝ) ≤ c + 1 := by exact_mod_cast hHχ
  rw [hZcard] at hresR
  push_cast at hresR
  -- Step 5: Nguyen in the residual graph
  have hnguyen : ⌈(3.0625 : ℝ) * (((21 * a : ℕ) : ℝ) - 1)⌉₊ ≤
      chromatic (G.induce (R : Set V)) := by
    apply Nat.ceil_le.mpr
    push_cast
    linarith
  obtain ⟨U, hUR, hUconn, hUχ⟩ := P81.nguyenInduced_of_cor NGU.nguyenCor_holds
    V G R (21 * a) (by omega) hnguyen
  have hUχR : (chromatic (G.induce (R : Set V)) : ℝ) ≤
      chromatic (G.induce (U : Set V)) + 2 * (21 * a) := by exact_mod_cast hUχ
  refine ⟨U, hUconn, ?_, ?_⟩
  · unfold lossA
    linarith
  intro hrooted
  -- Step 6: connectors, and the proxy woven solution
  have hUsub : ∀ v ∈ U, v ∉ Z ∧ v ∉ H ∧ v ∉ F.vertexFinset := by
    intro v hv
    have := hUR hv
    simp only [R, Finset.mem_compl, Finset.mem_union, not_or] at this
    exact ⟨this.1.1, this.1.2, this.2⟩
  have hZU : Disjoint Z U :=
    Finset.disjoint_left.mpr fun v hvZ hvU => (hUsub v hvU).1 hvZ
  have hHU : Disjoint H U :=
    Finset.disjoint_left.mpr fun v hvH hvU => (hUsub v hvU).2.1 hvH
  have hfanU : ∀ slot v, v ∈ pathVertexSet (F.path slot) → v ∉ U := by
    intro slot v hv hvU
    have hvF : v ∈ F.vertexFinset := by
      apply Finset.mem_biUnion.mpr
      exact ⟨slot, Finset.mem_univ _, List.mem_toFinset.mpr hv⟩
    exact (hUsub v hvU).2.2 hvF
  have hUcard : 21 * a < U.card := by
    have hu := hUconn.order_gt
    simpa using hu
  obtain ⟨Q, C, hQU, hQH, hCZ⟩ := Woven.exists_paired_connectors_avoiding G Z U H a
    (21 * a) hconn (by omega) hZU.symm hZH.symm (by omega) (by omega)
  let proxy : Woven.HubProxyRole a j ≃ Z := Woven.hubProxyEquiv role hrole
  have hresidual : ∀ (r : Fin a → V), Function.Injective r → (∀ i, r i ∈ U) →
      ∃ M : RootedMinorModel (SimpleGraph.completeGraph (Fin a)) G r,
        ∀ i, M.branch i ⊆ (U : Set V) := by
    intro r hr hrU
    let r' : Fin a → (U : Set V) := fun i => ⟨r i, hrU i⟩
    have hr'inj : Function.Injective r' := fun i k h => hr (congrArg Subtype.val h)
    obtain ⟨M⟩ := hrooted r' hr'inj
    let em : (G.induce (U : Set V)) ↪g G := SimpleGraph.Embedding.induce (U : Set V)
    let N := M.map em.toHom em.injective
    have hN : ∀ i, N.branch i ⊆ (U : Set V) := by
      intro i x hx
      rcases hx with ⟨y, _, rfl⟩
      exact y.property
    have hrr : (em.toHom ∘ r') = r := by funext i; rfl
    exact ⟨hrr ▸ N, by cases hrr; exact hN⟩
  have horder : 2 * (a + j) ≤ Fintype.card (↥(H : Set V)) := by
    simp only [Finset.coe_sort_coe, Fintype.card_coe]; omega
  obtain ⟨T⟩ := Woven.exists_proxy_woven_of_mixed_fan F C hQU hQH hCZ hfanU hZU hHU hZH
    proxy hresidual hHlinked horder
  rw [Woven.hubProxyRoots_eq_selectedRoots, Woven.hubProxyPairs_eq_selectedPairs] at T
  have h1 : Woven.selectedRoots (Woven.distinctRoleEquiv a j).toEmbedding role = root' := by
    funext i
    simp [role, Woven.selectedRoots, Woven.originalRoleFin, Woven.originalRole]
  have h2 : Woven.selectedPairs (Woven.distinctRoleEquiv a j).toEmbedding role = P' := by
    cases P'
    simp [role, Woven.selectedPairs, Woven.originalRoleFin, Woven.originalRole]
  rw [h1, h2] at T
  exact hlift T

/-- Step 9, proved in `WVStep9.lean`. -/
theorem weaveStep9_holds : WeaveStep9.{u} := HadwigerConstant.WV.Step9.weaveStep9_holds'

#print axioms kawaStep_holds
#print axioms hubStep_holds
#print axioms weaveStep9_holds

end HadwigerConstant.WV.PartA


==> anc/lean/HadwigerConstant/WVPartB.lean <==
import HadwigerConstant.WVDefs
import HadwigerLean.Woven.OuterDeletion

/-!
# Part B of the weaving lemma: the induction, the accounting and the top-level statements

Paper: `LinearHadwigerConstant.tex`, Lemma 6.2 (Steps 2, 7, 8 and the induction),
Theorem 6.3, Corollary 6.4, Lemma 9.9.

The Part A interfaces `KawaStep`, `HubStep`, `WeaveStep9` (WVDefs) are taken as explicit
hypotheses.

* `weaveCore_holds : KawaStep → HubStep → WeaveStep9 → ∀ s, WeaveCore s`
* `lemma62_of_core : (∀ s, WeaveCore s) → Lemma62`
* `lemma99_of_core : WeaveCore .uneven → Cor98 → Lemma99`
* `thm63_of_lemma62 : Lemma62 → Thm63`
* `cor64_of_thm63 : Thm63 → Cor64`
* `lemma99_of_parts`, `lemma62_of_parts`, `thm63_of_parts`, `cor64_of_parts` (combined)

All proved without `sorry` (modulo the Part A interfaces taken as hypotheses).
-/

namespace HadwigerConstant.WV

open HadwigerLean

universe u

/-! ## Isomorphism and transport helpers -/

section Transport

variable {V W : Type u}

/-- Chromatic number is invariant under isomorphism. -/
theorem partb_chromatic_iso {G : SimpleGraph V} {H : SimpleGraph W} (e : G ≃g H) :
    chromatic G = chromatic H :=
  congrArg ENat.toNat (SimpleGraph.chromaticNumber_congr e)

/-- An isomorphism restricts to the induced subgraphs on a set and its image. -/
noncomputable def partb_imageIso {G : SimpleGraph V} {H : SimpleGraph W} (e : G ≃g H)
    (A : Set V) : G.induce A ≃g H.induce (e '' A) where
  toEquiv := Equiv.Set.image e A e.injective
  map_rel_iff' := by
    intro x y
    change H.Adj (e x) (e y) ↔ G.Adj x y
    exact e.map_rel_iff

/-- Chromatic separability is invariant under isomorphism. -/
theorem partb_chromSep_iso {G : SimpleGraph V} {H : SimpleGraph W} (e : G ≃g H) {s : ℝ}
    (h : P81.ChromSep G s) : P81.ChromSep H s := by
  obtain ⟨A, B, hAB, hA, hB⟩ := h
  refine ⟨e '' A, e '' B, ?_, ?_, ?_⟩
  · exact (Set.disjoint_image_iff e.injective).mpr hAB
  · rw [← partb_chromatic_iso (partb_imageIso e A), ← partb_chromatic_iso e]; exact hA
  · rw [← partb_chromatic_iso (partb_imageIso e B), ← partb_chromatic_iso e]; exact hB

/-- Clique minors transfer along isomorphisms. -/
theorem partb_cliqueMinor_iso {G : SimpleGraph V} {H : SimpleGraph W} (e : G ≃g H) {n : ℕ}
    (h : HasCliqueMinor G n) : HasCliqueMinor H n :=
  hasCliqueMinor_map e.toEmbedding.toHom e.injective h

/-- A nested induced subgraph is the induced subgraph on the image. -/
noncomputable def partb_nestedIso (G : SimpleGraph V) (S : Set V) (T : Set S) :
    (G.induce S).induce T ≃g G.induce (Subtype.val '' T) where
  toEquiv := Equiv.Set.image (fun r : S => (r : V)) T Subtype.val_injective
  map_rel_iff' := by
    intro x y
    rfl

/-- The induced subgraph on `univ` is the graph itself. -/
noncomputable def partb_univIso (G : SimpleGraph V) : G.induce (Set.univ : Set V) ≃g G where
  toEquiv := Equiv.Set.univ V
  map_rel_iff' := by
    intro x y
    rfl

/-- Induced subgraphs (on a nested set) inherit the absence of clique minors. -/
theorem partb_noMinor_nested {G : SimpleGraph V} {n : ℕ} {S : Set V}
    (h : ¬ HasCliqueMinor (G.induce S) n) (T : Set V) (hT : T ⊆ S) :
    ¬ HasCliqueMinor (G.induce T) n := by
  intro hm
  apply h
  have e := partb_nestedIso G S {x : S | (x : V) ∈ T}
  have himg : Subtype.val '' {x : S | (x : V) ∈ T} = T := by
    ext y; constructor
    · rintro ⟨x, hx, rfl⟩; exact hx
    · intro hy; exact ⟨⟨y, hT hy⟩, hy, rfl⟩
  rw [himg] at e
  exact hasCliqueMinor_map
    (SimpleGraph.Embedding.induce (G := G.induce S) {x : S | (x : V) ∈ T}).toHom
    (SimpleGraph.Embedding.induce (G := G.induce S) {x : S | (x : V) ∈ T}).injective
    (partb_cliqueMinor_iso e.symm hm)

/-- A graph on an empty vertex set has no clique minor of positive order. -/
theorem partb_noMinor_empty (G : SimpleGraph V) {n : ℕ} (hn : 1 ≤ n) :
    ¬ HasCliqueMinor (G.induce (∅ : Set V)) n := by
  rintro ⟨M⟩
  obtain ⟨x⟩ := (M.connected ⟨0, by omega⟩).nonempty
  exact x.1.2

end Transport

/-! ## Set-level Nguyen and separation -/

section SetLevel

variable {X : Type u} [Fintype X]

/-- **Corollary 3.3 on an induced subgraph** `G[S]` of `G` (any set `S`). -/
theorem partb_nguyen_set (G : SimpleGraph X) (S : Set X) (k : ℕ) (hk : 2 ≤ k)
    (hχ : (3.0625 : ℝ) * ((k : ℝ) - 1) ≤ (chromatic (G.induce S) : ℝ)) :
    ∃ T : Finset X, (T : Set X) ⊆ S ∧ VertexConnected (G.induce (T : Set X)) k ∧
      (chromatic (G.induce S) : ℝ) ≤ chromatic (G.induce (T : Set X)) + 2 * k := by
  classical
  have hR : ((S.toFinset : Finset X) : Set X) = S := Set.coe_toFinset S
  have hχ' : ⌈(3.0625 : ℝ) * ((k : ℝ) - 1)⌉₊ ≤ chromatic (G.induce (S.toFinset : Set X)) := by
    rw [hR]; exact Nat.ceil_le.mpr hχ
  obtain ⟨T, hTR, hconn, hcol⟩ :=
    P81.nguyenInduced_of_cor NGU.nguyenCor_holds X G S.toFinset k hk hχ'
  refine ⟨T, ?_, hconn, ?_⟩
  · intro y hy; rw [← hR]; exact_mod_cast hTR hy
  · rw [hR] at hcol; exact_mod_cast hcol

omit [Fintype X] in
/-- A separation of `G[S]` gives two disjoint subsets of `S`. -/
theorem partb_sep_set (G : SimpleGraph X) (S : Set X) (m : ℝ)
    (h : P81.ChromSep (G.induce S) m) :
    ∃ A B : Set X, A ⊆ S ∧ B ⊆ S ∧ Disjoint A B ∧
      (chromatic (G.induce S) : ℝ) - m ≤ chromatic (G.induce A) ∧
      (chromatic (G.induce S) : ℝ) - m ≤ chromatic (G.induce B) := by
  obtain ⟨A, B, hAB, hA, hB⟩ := h
  refine ⟨Subtype.val '' A, Subtype.val '' B, ?_, ?_, ?_, ?_, ?_⟩
  · rintro _ ⟨x, _, rfl⟩; exact x.2
  · rintro _ ⟨x, _, rfl⟩; exact x.2
  · exact (Set.disjoint_image_iff Subtype.val_injective).mpr hAB
  · rw [← partb_chromatic_iso (partb_nestedIso G S A)]; exact hA
  · rw [← partb_chromatic_iso (partb_nestedIso G S B)]; exact hB

end SetLevel


/-! ## Step 8 numerics -/

theorem partb_cs_u (a : ℕ) : childSize .uneven a 0 = (3 * a + 4) / 5 ∧
    childSize .uneven a 1 = (3 * a + 4) / 5 ∧ childSize .uneven a 2 = (4 * a + 4) / 5 := by
  refine ⟨?_, ?_, ?_⟩ <;> simp [childSize]

/-- Real core of the uneven Step 8 accounting (Step 7 separates at `b = 2a`, so
`m ≤ 2xa`; `Λ^U = 5(1+η)(179.5 + 2x)`). -/
theorem partb_uneven_real {η x A D0 K m χ L ℓ : ℝ}
    (hη0 : 0 ≤ η) (hA : 10 ≤ A) (hηa : A + 1 ≤ (1 + η) * (A - 4)) (hx : 0 ≤ x)
    (hD : 0 ≤ D0) (hK : 0 ≤ K) (hm : m ≤ x * (2 * A))
    (hℓ : 3 * ℓ ≤ 10 * A + 2)
    (hL : L = 5 * (A + 2 * ℓ) + (12.5 * (A + ℓ) + 2) + 42 * A)
    (hχ : D0 + 1 + (1 + η) * (897.5 + 10 * x) * A + K ≤ χ) :
    L + 3.0625 * (21 * A) ≤ χ ∧ K ≤ χ - L - 3 * A ∧
    ∀ c mk : ℝ, 0 ≤ mk →
      ((5 * c ≤ 3 * A + 4 ∧ 3 * A ≤ 5 * c ∧ mk ≤ 2 * m) ∨
        (5 * c ≤ 4 * A + 4 ∧ 4 * A ≤ 5 * c ∧ mk ≤ m)) →
      3.0625 * (21 * A - 1) ≤ χ - L - 3 * A - mk ∧
      D0 + 1 + (1 + η) * (897.5 + 10 * x) * c + K ≤ χ - L - 3 * A - mk - 2 * (21 * A) := by
  set B : ℝ := 179.5 + 2 * x with hB
  set Λ : ℝ := (1 + η) * (897.5 + 10 * x) with hΛdef
  have hBpos : 0 < B := by rw [hB]; linarith
  have hΛ : Λ = 5 * ((1 + η) * B) := by rw [hΛdef, hB]; ring
  have hηB : B ≤ (1 + η) * B := by
    have := mul_le_mul_of_nonneg_right (by linarith : (1 : ℝ) ≤ 1 + η) hBpos.le
    linarith
  have hΛ0 : 0 ≤ Λ := by rw [hΛ]; linarith
  have hΛge : 5 * B ≤ Λ := by rw [hΛ]; linarith
  have hloss : L ≤ 134.5 * A + 17 := by rw [hL]; linarith
  have hm' : m ≤ 2 * (x * A) := by linarith
  have hΛA : 5 * B * A ≤ Λ * A := mul_le_mul_of_nonneg_right hΛge (by linarith)
  have hxA : 0 ≤ x * A := mul_nonneg (by linarith) (by linarith)
  have hBA : 5 * B * A = 897.5 * A + 10 * (x * A) := by rw [hB]; ring
  have hη2 : A + 3 ≤ (1 + η) * (A - 2) := by
    have : 0 ≤ η * 2 := by linarith
    linarith [show (1 + η) * (A - 2) = (1 + η) * (A - 4) + 2 + η * 2 by ring]
  refine ⟨?_, ?_, ?_⟩
  · linarith only [hBA, hΛA, hxA, hloss, hχ, hD, hK, hA]
  · linarith only [hBA, hΛA, hxA, hloss, hχ, hD, hK, hA]
  · intro c mk hmk0 hc
    have hcpos : 0 ≤ c := by rcases hc with h | h <;> linarith
    have hΛc : 5 * B * c ≤ Λ * c := mul_le_mul_of_nonneg_right hΛge hcpos
    have hxc : 0 ≤ x * c := mul_nonneg (by linarith) hcpos
    have hBc : 5 * B * c = 897.5 * c + 10 * (x * c) := by rw [hB]; ring
    have hsplit : Λ * (A - c) = Λ * A - Λ * c := by ring
    rcases hc with ⟨hcu, hcl, hmk⟩ | ⟨hcu, hcl, hmk⟩
    · have hac : (2 * A - 4) / 5 ≤ A - c := by linarith
      have h1 : Λ * ((2 * A - 4) / 5) ≤ Λ * (A - c) := mul_le_mul_of_nonneg_left hac hΛ0
      have h2 : Λ * ((2 * A - 4) / 5) = 2 * (((1 + η) * (A - 2)) * B) := by rw [hΛ]; ring
      have h3 : (A + 3) * B ≤ ((1 + η) * (A - 2)) * B :=
        mul_le_mul_of_nonneg_right hη2 hBpos.le
      have h4 : 179.5 * A + 17 + 2 * (2 * (x * A)) ≤ 2 * ((A + 3) * B) := by
        rw [hB]; ring_nf; linarith
      have hsec : (1 : ℝ) + D0 + Λ * c + K ≤ χ - L - 3 * A - mk - 2 * (21 * A) := by
        linarith only [h1, h2, h3, h4, hsplit, hχ, hloss, hm', hmk]
      refine ⟨?_, by linarith only [hsec]⟩
      linarith only [hsec, hΛc, hBc, hxc, hcl, hD, hK, hA]
    · have hac : (A - 4) / 5 ≤ A - c := by linarith
      have h1 : Λ * ((A - 4) / 5) ≤ Λ * (A - c) := mul_le_mul_of_nonneg_left hac hΛ0
      have h2 : Λ * ((A - 4) / 5) = ((1 + η) * (A - 4)) * B := by rw [hΛ]; ring
      have h3 : (A + 1) * B ≤ ((1 + η) * (A - 4)) * B :=
        mul_le_mul_of_nonneg_right hηa hBpos.le
      have h4 : 179.5 * A + 17 + 2 * (x * A) ≤ (A + 1) * B := by
        rw [hB]; ring_nf; linarith
      have hsec : (1 : ℝ) + D0 + Λ * c + K ≤ χ - L - 3 * A - mk - 2 * (21 * A) := by
        linarith only [h1, h2, h3, h4, hsplit, hχ, hloss, hm', hmk]
      refine ⟨?_, by linarith only [hsec]⟩
      linarith only [hsec, hΛc, hBc, hxc, hcl, hD, hK, hA]

/-- Real core of the even Step 8 accounting (`m ≤ 2xa`; `Λ^E = 3(1+η)(172.5 + 4x)`). -/
theorem partb_even_real {η x A D0 K m χ L : ℝ}
    (hη0 : 0 ≤ η) (hA : 10 ≤ A) (hηa : A + 1 ≤ (1 + η) * (A - 4)) (hx : 0 ≤ x)
    (hD : 0 ≤ D0) (hK : 0 ≤ K) (hm : m ≤ x * (2 * A))
    (hL : L = 5 * (A + 2 * (3 * A)) + (12.5 * (A + 3 * A) + 2) + 42 * A)
    (hχ : D0 + 1 + (1 + η) * (517.5 + 12 * x) * A + K ≤ χ) :
    L + 3.0625 * (21 * A) ≤ χ ∧ K ≤ χ - L - 3 * A ∧
    ∀ c mk : ℝ, 0 ≤ mk → 3 * c ≤ 2 * A + 2 → 2 * A ≤ 3 * c → mk ≤ 2 * m →
      3.0625 * (21 * A - 1) ≤ χ - L - 3 * A - mk ∧
      D0 + 1 + (1 + η) * (517.5 + 12 * x) * c + K ≤ χ - L - 3 * A - mk - 2 * (21 * A) := by
  set B : ℝ := 172.5 + 4 * x with hB
  set Λ : ℝ := (1 + η) * (517.5 + 12 * x) with hΛdef
  have hBpos : 0 < B := by rw [hB]; linarith
  have hΛ : Λ = 3 * ((1 + η) * B) := by rw [hΛdef, hB]; ring
  have hηB : B ≤ (1 + η) * B := by
    have := mul_le_mul_of_nonneg_right (by linarith : (1 : ℝ) ≤ 1 + η) hBpos.le
    linarith
  have hΛ0 : 0 ≤ Λ := by rw [hΛ]; linarith
  have hΛge : 3 * B ≤ Λ := by rw [hΛ]; linarith
  have hloss : L = 127 * A + 2 := by rw [hL]; ring
  have hm' : m ≤ 2 * (x * A) := by linarith
  have hΛA : 3 * B * A ≤ Λ * A := mul_le_mul_of_nonneg_right hΛge (by linarith)
  have hxA : 0 ≤ x * A := mul_nonneg (by linarith) (by linarith)
  have hBA : 3 * B * A = 517.5 * A + 12 * (x * A) := by rw [hB]; ring
  have hη2 : A + 3 ≤ (1 + η) * (A - 2) := by
    have : 0 ≤ η * 2 := by linarith
    linarith [show (1 + η) * (A - 2) = (1 + η) * (A - 4) + 2 + η * 2 by ring]
  refine ⟨?_, ?_, ?_⟩
  · linarith only [hBA, hΛA, hxA, hloss, hχ, hD, hK, hA]
  · linarith only [hBA, hΛA, hxA, hloss, hχ, hD, hK, hA]
  · intro c mk hmk0 hcu hcl hmk
    have hcpos : 0 ≤ c := by linarith
    have hΛc : 3 * B * c ≤ Λ * c := mul_le_mul_of_nonneg_right hΛge hcpos
    have hxc : 0 ≤ x * c := mul_nonneg (by linarith) hcpos
    have hBc : 3 * B * c = 517.5 * c + 12 * (x * c) := by rw [hB]; ring
    have hsplit : Λ * (A - c) = Λ * A - Λ * c := by ring
    have hac : (A - 2) / 3 ≤ A - c := by linarith
    have h1 : Λ * ((A - 2) / 3) ≤ Λ * (A - c) := mul_le_mul_of_nonneg_left hac hΛ0
    have h2 : Λ * ((A - 2) / 3) = ((1 + η) * (A - 2)) * B := by rw [hΛ]; ring
    have h3 : (A + 3) * B ≤ ((1 + η) * (A - 2)) * B :=
      mul_le_mul_of_nonneg_right hη2 hBpos.le
    have h4 : 172 * A + 2 + 2 * (2 * (x * A)) ≤ (A + 3) * B := by
      rw [hB]; ring_nf; linarith
    have hsec : (1 : ℝ) + D0 + Λ * c + K ≤ χ - L - 3 * A - mk - 2 * (21 * A) := by
      linarith only [h1, h2, h3, h4, hsplit, hχ, hloss, hm', hmk]
    refine ⟨?_, by linarith only [hsec]⟩
    linarith only [hsec, hΛc, hBc, hxc, hcl, hD, hK, hA]


/-- The loss for child `k`: two separations for `J₁, J₂`, one for `J₃`. -/
noncomputable def partb_mk (m : ℝ) (k : Fin 3) : ℝ := if k = 2 then m else 2 * m

/-- **Step 8 accounting** (both schemes), with `χ = χ(G)`:
(0) the threshold of `HubStep`; (1) `χ(G₄) ≥ Kadd`; and for each child `k`,
(2) Nguyen's threshold for `J_k` and (3) the induction threshold for `J'_k`. -/
theorem partb_numerics (s : Scheme) {η x D0 Kadd m χ : ℝ} {a : ℕ}
    (hη0 : 0 ≤ η) (ha : 10 ≤ a) (hηa : (a : ℝ) + 1 ≤ (1 + η) * ((a : ℝ) - 4))
    (hx : 0 ≤ x) (hD : 0 ≤ D0) (hK : 0 ≤ Kadd) (hm0 : 0 ≤ m) (hm : m ≤ x * ((2 * a : ℕ) : ℝ))
    (hχ : D0 + 1 + Lam s η x * a + Kadd ≤ χ) :
    lossA a (ell s a) + 3.0625 * (21 * a) ≤ χ ∧
    Kadd ≤ χ - lossA a (ell s a) - 3 * a ∧
    ∀ k : Fin 3,
      (3.0625 : ℝ) * (((21 * a : ℕ) : ℝ) - 1) ≤
        χ - lossA a (ell s a) - 3 * a - partb_mk m k ∧
      D0 + 1 + Lam s η x * (childSize s a k) + Kadd ≤
        χ - lossA a (ell s a) - 3 * a - partb_mk m k - 2 * ((21 * a : ℕ) : ℝ) := by
  have haR : (10 : ℝ) ≤ a := by exact_mod_cast ha
  cases s with
  | uneven =>
    have h1 : 3 * ell .uneven a ≤ 10 * a + 2 := by simp only [ell]; omega
    have hℓR : 3 * ((ell .uneven a : ℕ) : ℝ) ≤ 10 * a + 2 := by exact_mod_cast h1
    push_cast at hm
    have hL : lossA a (ell .uneven a) = 5 * (a + 2 * ((ell .uneven a : ℕ) : ℝ)) +
        (12.5 * (a + ((ell .uneven a : ℕ) : ℝ)) + 2) + 42 * a := rfl
    obtain ⟨r1, r2, r3⟩ := partb_uneven_real hη0 haR hηa hx hD hK hm hℓR hL
      (by simpa only [Lam] using hχ)
    refine ⟨r1, r2, ?_⟩
    intro k
    obtain ⟨c0, c1, c2⟩ := partb_cs_u a
    have hmk0 : 0 ≤ partb_mk m k := by unfold partb_mk; split_ifs <;> linarith
    have hcase : (5 * ((childSize .uneven a k : ℕ) : ℝ) ≤ 3 * a + 4 ∧
          3 * (a : ℝ) ≤ 5 * ((childSize .uneven a k : ℕ) : ℝ) ∧ partb_mk m k ≤ 2 * m) ∨
        (5 * ((childSize .uneven a k : ℕ) : ℝ) ≤ 4 * a + 4 ∧
          4 * (a : ℝ) ≤ 5 * ((childSize .uneven a k : ℕ) : ℝ) ∧ partb_mk m k ≤ m) := by
      fin_cases k
      · left
        refine ⟨?_, ?_, by simp [partb_mk]⟩
        · have : 5 * childSize .uneven a 0 ≤ 3 * a + 4 := by rw [c0]; omega
          exact_mod_cast this
        · have : 3 * a ≤ 5 * childSize .uneven a 0 := by rw [c0]; omega
          exact_mod_cast this
      · left
        refine ⟨?_, ?_, by simp [partb_mk]⟩
        · have : 5 * childSize .uneven a 1 ≤ 3 * a + 4 := by rw [c1]; omega
          exact_mod_cast this
        · have : 3 * a ≤ 5 * childSize .uneven a 1 := by rw [c1]; omega
          exact_mod_cast this
      · right
        refine ⟨?_, ?_, by simp [partb_mk]⟩
        · have : 5 * childSize .uneven a 2 ≤ 4 * a + 4 := by rw [c2]; omega
          exact_mod_cast this
        · have : 4 * a ≤ 5 * childSize .uneven a 2 := by rw [c2]; omega
          exact_mod_cast this
    obtain ⟨q1, q2⟩ := r3 _ _ hmk0 hcase
    push_cast
    exact ⟨q1, by simpa only [Lam] using q2⟩
  | even =>
    push_cast at hm
    have hL : lossA a (ell .even a) = 5 * (a + 2 * (3 * (a : ℝ))) +
        (12.5 * (a + 3 * (a : ℝ)) + 2) + 42 * a := by
      simp only [lossA, ell]; push_cast; ring
    obtain ⟨r1, r2, r3⟩ := partb_even_real hη0 haR hηa hx hD hK hm hL
      (by simpa only [Lam] using hχ)
    refine ⟨r1, r2, ?_⟩
    intro k
    have hmk0 : 0 ≤ partb_mk m k := by unfold partb_mk; split_ifs <;> linarith
    have hmk2 : partb_mk m k ≤ 2 * m := by unfold partb_mk; split_ifs <;> linarith
    have hcu : 3 * childSize .even a k ≤ 2 * a + 2 := by simp only [childSize]; omega
    have hcl : 2 * a ≤ 3 * childSize .even a k := by simp only [childSize]; omega
    have hcu' : 3 * ((childSize .even a k : ℕ) : ℝ) ≤ 2 * a + 2 := by exact_mod_cast hcu
    have hcl' : 2 * (a : ℝ) ≤ 3 * ((childSize .even a k : ℕ) : ℝ) := by exact_mod_cast hcl
    obtain ⟨q1, q2⟩ := r3 _ _ hmk0 hcu' hcl' hmk2
    push_cast
    exact ⟨q1, by simpa only [Lam] using q2⟩

/-! ## Scheme arithmetic -/

theorem partb_hS_le_21 (s : Scheme) (a : ℕ) (ha : 1 ≤ a) : 2 * a + 4 * ell s a ≤ 21 * a := by
  cases s <;> simp only [ell] <;> omega

theorem partb_le_hS (s : Scheme) (a : ℕ) : a ≤ hS s a := by
  simp only [hS]; omega

theorem partb_hS_real (s : Scheme) (a : ℕ) : (hS s a : ℝ) ≤ 46 / 3 * a + 4 := by
  have h : 3 * hS s a ≤ 46 * a + 12 := by
    cases s <;> simp only [hS, ell] <;> omega
  have h' : (3 : ℝ) * (hS s a : ℝ) ≤ 46 * a + 12 := by exact_mod_cast h
  linarith

theorem partb_hS_le_s0 (s : Scheme) {a : ℕ} {a0 : ℝ} (ha : (a : ℝ) ≤ a0) :
    hS s a ≤ s0 a0 := by
  unfold s0
  apply Nat.le_floor
  have := partb_hS_real s a
  linarith

theorem partb_s0_pos {a0 : ℝ} (h : 0 ≤ a0) : 1 ≤ s0 a0 := by
  unfold s0
  apply Nat.le_floor
  push_cast
  linarith

theorem partb_child (s : Scheme) (a : ℕ) (k : Fin 3) (ha : 10 ≤ a) :
    1 ≤ childSize s a k ∧ childSize s a k < a ∧ 2 * a ≤ ell s (childSize s a k) := by
  cases s <;> fin_cases k <;> simp [childSize, ell] <;> omega

theorem partb_ns (s : Scheme) (a : ℕ) :
    ∃ n12 n13 n23 : ℕ, n12 + n13 + n23 = a ∧ n12 + n13 ≤ childSize s a 0 ∧
      n12 + n23 ≤ childSize s a 1 ∧ n13 + n23 ≤ childSize s a 2 := by
  cases s
  · obtain ⟨q, hq⟩ : ∃ q, a = 3 * q ∨ a = 3 * q + 1 ∨ a = 3 * q + 2 := ⟨a / 3, by omega⟩
    refine ⟨(a + 2) / 3, (a + 1) / 3, a / 3, ?_, ?_, ?_, ?_⟩ <;> (try simp [childSize]) <;>
      rcases hq with rfl | rfl | rfl <;> omega
  · refine ⟨a - 2 * (2 * a / 5), 2 * a / 5, 2 * a / 5, ?_, ?_, ?_, ?_⟩ <;>
      (try simp [childSize]) <;> omega

theorem partb_lam_nonneg (s : Scheme) {η x : ℝ} (hη : 0 ≤ η) (hx : 0 ≤ x) :
    0 ≤ Lam s η x := by
  cases s <;> simp only [Lam] <;> positivity

/-! ## Steps 7–8: the supply of woven children -/

/-- **Steps 7b–8.**  In a graph `H` of the class (no `K_{2a}` minor, `χ(H) ≥ χ - lossA`),
after deleting any `X` with `|X| ≤ 3a`, two separations of cost `m` and Nguyen give three
disjoint `21a`-connected pieces, which are `(c_k, 2a)`-woven by the induction hypothesis. -/
theorem partb_supply (s : Scheme) {η x Kadd D0 m χ : ℝ} {a : ℕ}
    (P : ∀ {W : Type u}, SimpleGraph W → Prop)
    (hP : ∀ (W : Type u) (J : SimpleGraph W) (S : Set W), P J → P (J.induce S))
    (hsepm : ∀ (W : Type u) [Fintype W] (J : SimpleGraph W), P J →
        ¬ HasCliqueMinor J (2 * a) → Kadd - m ≤ (chromatic J : ℝ) → P81.ChromSep J m)
    (ih : ∀ c, c < a → 1 ≤ c → ∀ (W : Type u) [Fintype W] (J : SimpleGraph W), P J →
      VertexConnected J (21 * c) → D0 + 1 + Lam s η x * c + Kadd ≤ (chromatic J : ℝ) →
      Woven J c (ell s c))
    (ha : 10 ≤ a) (hm0 : 0 ≤ m)
    (r2 : Kadd ≤ χ - lossA a (ell s a) - 3 * a)
    (r3 : ∀ k : Fin 3,
      (3.0625 : ℝ) * (((21 * a : ℕ) : ℝ) - 1) ≤
        χ - lossA a (ell s a) - 3 * a - partb_mk m k ∧
      D0 + 1 + Lam s η x * (childSize s a k) + Kadd ≤
        χ - lossA a (ell s a) - 3 * a - partb_mk m k - 2 * ((21 * a : ℕ) : ℝ))
    {W : Type u} [Fintype W] (H : SimpleGraph W) (hPH : P H)
    (hHm : ¬ HasCliqueMinor H (2 * a))
    (hHχ : χ ≤ chromatic H + lossA a (ell s a))
    (X : Finset W) (hX : X.card ≤ 3 * a) :
    ∃ J : Fin 3 → Finset W, (Pairwise fun k l => Disjoint (J k) (J l)) ∧
      (∀ k, Disjoint (J k) X) ∧ (∀ k, childSize s a k + 4 * a ≤ (J k).card) ∧
      ∀ k, Woven (H.induce (J k : Set W)) (childSize s a k) (2 * a) := by
  classical
  set L := lossA a (ell s a) with hLdef
  set S4 : Set W := ((X : Set W))ᶜ with hS4
  have hc4 := Woven.chromatic_le_card_add_complement H X
  have hχ4 : χ - L - 3 * a ≤ (chromatic (H.induce S4) : ℝ) := by
    have h1 : (chromatic H : ℝ) ≤ X.card + chromatic (H.induce S4) := by exact_mod_cast hc4
    have h2 : (X.card : ℝ) ≤ 3 * a := by exact_mod_cast hX
    linarith
  have hsep4 := hsepm _ (H.induce S4) (hP _ H S4 hPH) (not_hasCliqueMinor_induce hHm S4)
    (by linarith)
  obtain ⟨A, B, hA4, hB4, hAB, hAχ, hBχ⟩ := partb_sep_set H S4 m hsep4
  have hsepA := hsepm _ (H.induce A) (hP _ H A hPH) (not_hasCliqueMinor_induce hHm A)
    (by linarith)
  obtain ⟨A1, A2, h1A, h2A, h12, h1χ, h2χ⟩ := partb_sep_set H A m hsepA
  let T : Fin 3 → Set W := ![A1, A2, B]
  have hmk0 : partb_mk m 0 = 2 * m := by simp [partb_mk]
  have hmk1 : partb_mk m 1 = 2 * m := by simp [partb_mk]
  have hmk2 : partb_mk m 2 = m := by simp [partb_mk]
  have hTχ : ∀ k, χ - L - 3 * a - partb_mk m k ≤ (chromatic (H.induce (T k)) : ℝ) := by
    intro k
    fin_cases k
    · show χ - L - 3 * a - partb_mk m 0 ≤ (chromatic (H.induce A1) : ℝ)
      rw [hmk0]; linarith
    · show χ - L - 3 * a - partb_mk m 1 ≤ (chromatic (H.induce A2) : ℝ)
      rw [hmk1]; linarith
    · show χ - L - 3 * a - partb_mk m 2 ≤ (chromatic (H.induce B) : ℝ)
      rw [hmk2]; linarith
  have hTX : ∀ k, T k ⊆ S4 := by
    intro k
    fin_cases k
    · exact h1A.trans hA4
    · exact h2A.trans hA4
    · exact hB4
  have d02 : Disjoint A1 B := Set.disjoint_of_subset_left h1A hAB
  have d12 : Disjoint A2 B := Set.disjoint_of_subset_left h2A hAB
  have hTdisj : Pairwise fun k l => Disjoint (T k) (T l) := by
    intro k l hkl
    fin_cases k <;> fin_cases l
    all_goals first
      | exact absurd rfl hkl
      | exact h12 | exact h12.symm | exact d02 | exact d02.symm | exact d12 | exact d12.symm
  have h21 : 2 ≤ 21 * a := by omega
  choose T' hT'sub hT'conn hT'χ using
    fun k => partb_nguyen_set H (T k) (21 * a) h21 ((r3 k).1.trans (hTχ k))
  refine ⟨T', ?_, ?_, ?_, ?_⟩
  · intro k l hkl
    exact Finset.disjoint_left.mpr fun y hk hl =>
      Set.disjoint_left.mp (hTdisj hkl) (hT'sub k hk) (hT'sub l hl)
  · intro k
    exact Finset.disjoint_left.mpr fun y hk hyX => hTX k (hT'sub k hk) hyX
  · intro k
    have hc := partb_child s a k ha
    have := (hT'conn k).order_gt
    have hcard : Fintype.card ((T' k : Set W)) = (T' k).card := by simp
    rw [hcard] at this
    omega
  · intro k
    have hc := partb_child s a k ha
    have hW := ih (childSize s a k) hc.2.1 hc.1 _ (H.induce (T' k : Set W))
      (hP _ H _ hPH) ((hT'conn k).of_le (by omega))
      (by have := (r3 k).2; have := hT'χ k; have := hTχ k; linarith)
    exact hW.of_le hc.2.2

/-! ## The core induction -/

/-- **Lemma 6.2 core** (both schemes) from the Part A interfaces. -/
theorem weaveCore_holds (hK : KawaStep.{u}) (hH : HubStep.{u}) (h9 : WeaveStep9.{u}) :
    ∀ s, WeaveCore.{u} s := by
  intro s η a0 x Kadd D0 hη hη1 ha0 hx hK0 P hP hD hsep a
  induction a using Nat.strong_induction_on with
  | _ a ih =>
  intro ha V _ G hPG hconn hχ
  classical
  have hΛ0 : 0 ≤ Lam s η x := partb_lam_nonneg s hη.le (by linarith)
  have h5η : 5 ≤ 5 / η := by rw [le_div_iff₀ hη]; linarith
  have ha0pos : 0 ≤ a0 := by linarith
  -- `D0 ≥ 0`
  have hD0 : 0 ≤ D0 := by
    have h := hD _ (G.induce (∅ : Set V)) (hP _ G ∅ hPG)
      (partb_noMinor_empty G (partb_s0_pos ha0pos))
    exact le_trans (by positivity) h
  by_cases hmin : HasCliqueMinor G (hS s a)
  · -- Step 2a: a large clique minor
    exact hK a (ell s a) ha (partb_hS_le_21 s a ha) V G hconn hmin
  by_cases hsmall : (a : ℝ) ≤ a0
  · -- Step 2b: `a ≤ a₀`
    exfalso
    have hno : ¬ HasCliqueMinor G (s0 a0) := fun h =>
      hmin (hasCliqueMinor_order_mono (partb_hS_le_s0 s hsmall) h)
    have h1 := hD V G hPG hno
    have h2 : 0 ≤ Lam s η x * a := mul_nonneg hΛ0 (by positivity)
    linarith
  push Not at hsmall
  obtain ⟨m, hm0, hm, hsepm⟩ := hsep a hsmall
  have ha10 : 10 ≤ a := by
    have : (9 : ℝ) < a := by linarith
    have : 9 < a := by exact_mod_cast this
    omega
  have hηa : (a : ℝ) + 1 ≤ (1 + η) * ((a : ℝ) - 4) := by
    have h1 : 5 / η ≤ (a : ℝ) - 4 := by linarith
    have h2 : 5 ≤ η * ((a : ℝ) - 4) := by
      rw [div_le_iff₀ hη] at h1; linarith
    nlinarith
  obtain ⟨r1, r2, r3⟩ := partb_numerics s hη.le ha10 hηa hx hD0 hK0 hm0 hm hχ
  intro root hroot j hj Pr hPr
  obtain ⟨U, hUconn, hUχ, hsol⟩ :=
    hH a (ell s a) ha (partb_hS_le_21 s a ha) V G hconn r1 root hroot j hj Pr hPr
  apply hsol
  intro r hr
  -- Step 7a: if `G₃ = G[U]` has a `K_{2a}` minor, Kawarabayashi's lemma (`KawaStep` with
  -- `ℓ = 0`) makes `G₃` `(a,0)`-woven.
  by_cases hmin3 : HasCliqueMinor (G.induce (U : Set V)) (2 * a)
  · have hW3 := hK a 0 ha (by omega) _ (G.induce (U : Set V)) hUconn (by simpa using hmin3)
    exact hW3.rooted_minor r hr
  -- Step 7b: otherwise separate at `b = 2a`.
  obtain ⟨n12, n13, n23, hsum, h1, h2, h3⟩ := partb_ns s a
  refine h9 a (childSize s a) n12 n13 n23 ha hsum h1 h2 h3 _ (G.induce (U : Set V)) hUconn
    ?_ r hr
  intro X hX
  exact partb_supply s P hP hsepm
    (fun c hc hc1 W _ J hJ hJc hJχ => ih c hc hc1 W J hJ hJc hJχ) ha10 hm0 r2 r3
    (G.induce (U : Set V)) (hP _ G _ hPG) hmin3 hUχ X hX


/-! ## Lemma 9.9 from the core and Corollary 9.8 -/

/-- `log a₀ ≥ 1.6·10⁶` when `log log t ≥ 18.4` (`log a₀ = L - log L ≥ L/2`). -/
theorem partb_log_a0 {t : ℝ} (ht : 1 < t) (hx : 18.4 ≤ Real.log (Real.log t)) :
    (1600000 : ℝ) ≤ Real.log (a0 t) := by
  obtain ⟨hL5, _⟩ := a0_large ht hx
  set L := Real.log t with hLdef
  have hLpos : 0 < L := by linarith
  have hexp : (L / 2) ^ 2 / 2 ≤ Real.exp (L / 2) := by
    have := Real.pow_div_factorial_le_exp (x := L / 2) (by linarith) 2
    simpa [Nat.factorial] using this
  have hLe : L ≤ Real.exp (L / 2) := by nlinarith
  have hlogL : Real.log L ≤ L / 2 := by
    rw [← Real.log_exp (L / 2)]
    exact Real.log_le_log hLpos hLe
  have ha0 : Real.log (a0 t) = L - Real.log L := by
    unfold a0
    rw [Real.log_div (by linarith) hLpos.ne']
  rw [ha0]
  linarith

/-- **Lemma 9.9** from the uneven core and Corollary 9.8. -/
theorem lemma99_of_core (hcore : WeaveCore.{u} .uneven) (h98 : Cor98.{u}) : Lemma99.{u} := by
  intro t hx D0 hDB a ha V _ G hconn hminor hχ
  have ht1 : (1 : ℝ) < t := one_lt_of_loglog hx
  obtain ⟨hL5, hA⟩ := a0_large ht1 hx
  have hlogA := partb_log_a0 ht1 hx
  have htpos : (0 : ℝ) < t := by linarith
  have hLpos : 0 < Real.log (t : ℝ) := by linarith
  have hAt : a0 (t : ℝ) ≤ t := by
    unfold a0; rw [div_le_iff₀ hLpos]; nlinarith
  have hApos : 0 < a0 (t : ℝ) := by linarith
  have hη : 0 < eta (t : ℝ) := by unfold eta; apply div_pos <;> linarith
  have hη1 : eta (t : ℝ) ≤ 1 := by unfold eta; rw [div_le_iff₀ (by linarith)]; linarith
  have hηa : 4 + 5 / eta (t : ℝ) ≤ a0 t := by
    unfold eta
    have : (5 : ℝ) / (5 / (a0 (t : ℝ) - 4)) = a0 t - 4 := by
      field_simp
    rw [this]; linarith
  have hxs0 : (0 : ℝ) ≤ xStar := by unfold xStar cStar; norm_num
  have hK0 : (0 : ℝ) ≤ Kconst t * t := by
    unfold Kconst Cdens cStar; positivity
  have hKexp : Kconst (t : ℝ) * t = (110 + 2 * Cdens + 4 * cStar) * t + 2 := by
    unfold Kconst; field_simp
  have hcoef : (0 : ℝ) ≤ 110 + 2 * Cdens + 4 * cStar := by unfold Cdens cStar; norm_num
  have hχ' : D0 + 1 + Lam .uneven (eta t) xStar * a + Kconst t * t ≤ (chromatic G : ℝ) := by
    rw [lam_uneven_xStar]; exact hχ
  refine hcore (eta t) (a0 t) xStar (Kconst t * t) D0 hη hη1 hηa hxs0 hK0
    (fun {W} J => ¬ HasCliqueMinor J t)
    (fun W J S hJ => not_hasCliqueMinor_induce hJ S)
    (fun W _ J _ hJ => hDB W J hJ) ?_ a ha V G hminor hconn hχ'
  intro b hb
  set h' : ℕ := min (2 * b) t with hh'
  have hbh : b ≤ 2 * b := by omega
  have hh'R : a0 (t : ℝ) ≤ (h' : ℝ) := by
    rw [hh', Nat.cast_min]
    refine le_min ?_ hAt
    have : (b : ℝ) ≤ ((2 * b : ℕ) : ℝ) := by exact_mod_cast hbh
    linarith
  have hh'le : h' ≤ 2 * b := min_le_left _ _
  have hh't : h' ≤ t := min_le_right _ _
  have hlogh : (1600000 : ℝ) ≤ Real.log (h' : ℝ) :=
    hlogA.trans (Real.log_le_log hApos hh'R)
  refine ⟨sigmaB h', ?_, ?_, ?_⟩
  · unfold sigmaB; positivity
  · unfold sigmaB
    exact mul_le_mul_of_nonneg_left (by exact_mod_cast hh'le) hxs0
  · intro W _ J hJt hJh hJχ
    have hJ' : ¬ HasCliqueMinor J h' := by
      rcases le_total (2 * b) t with hle | hle
      · rw [hh', min_eq_left hle]; exact hJh
      · rw [hh', min_eq_right hle]; exact hJt
    apply h98 h' hlogh W J hJ'
    have hsum := psi_add_sigma (h' : ℝ)
    have hh'tR : (h' : ℝ) ≤ t := by exact_mod_cast hh't
    have : (110 + 2 * Cdens + 4 * cStar) * (h' : ℝ) ≤ (110 + 2 * Cdens + 4 * cStar) * t :=
      mul_le_mul_of_nonneg_left hh'tR hcoef
    linarith


/-! ## Lemma 6.2 from the core -/

/-- `(H_{Φ,a₀})` is inherited by induced subgraphs. -/
theorem partb_hPhi_induce {W : Type u} {J : SimpleGraph W} {Φ a0 : ℝ} (h : HPhi J Φ a0)
    (S : Set W) : HPhi (J.induce S) Φ a0 := by
  intro S' s b hb hno hsep
  have e := partb_nestedIso J S S'
  apply h (Subtype.val '' S') s b hb
  · intro n hn hm
    exact hno n hn (partb_cliqueMinor_iso e.symm hm)
  · intro hs
    exact hsep (partb_chromSep_iso e.symm hs)

/-- Integrality: if `q - s ≤ p` for naturals `p, q` and `s < ⌊r⌋ + 1`, then `q - r ≤ p`. -/
theorem partb_int_step {q p : ℕ} {r s : ℝ} (hs : s < (⌊r⌋ : ℝ) + 1)
    (h : (q : ℝ) - s ≤ p) : (q : ℝ) - r ≤ p := by
  have hfl : (⌊r⌋ : ℝ) ≤ r := Int.floor_le r
  have h1 : (q : ℤ) - ⌊r⌋ - 1 < (p : ℤ) := by
    have : (((q : ℤ) - ⌊r⌋ - 1 : ℤ) : ℝ) < ((p : ℤ) : ℝ) := by push_cast; linarith
    exact_mod_cast this
  have h2 : (q : ℤ) - ⌊r⌋ ≤ (p : ℤ) := by omega
  have h3 : (((q : ℤ) - ⌊r⌋ : ℤ) : ℝ) ≤ ((p : ℤ) : ℝ) := by exact_mod_cast h2
  push_cast at h3
  linarith

/-- The separation input of the core for `(H_{Φ,a₀})`, with cost `Φ h`.  Apply `(H_{Φ,a₀})`
with `s = (Φh + ⌊Φh⌋ + 1)/2 > Φh`; since chromatic numbers are integers, the parts then
lose at most `Φ h` colours. -/
theorem partb_hPhi_sep {W : Type u} [Fintype W] {J : SimpleGraph W} {Φ a0 : ℝ} {h : ℕ}
    (hJ : HPhi J Φ a0) (hh : a0 ≤ h) (hno : ¬ HasCliqueMinor J h) :
    P81.ChromSep J (Φ * h) := by
  set r : ℝ := Φ * h with hr
  set s : ℝ := (r + ⌊r⌋ + 1) / 2 with hs
  have hlt : r < (⌊r⌋ : ℝ) + 1 := Int.lt_floor_add_one r
  have hrs : r < s := by rw [hs]; linarith
  have hs1 : s < (⌊r⌋ : ℝ) + 1 := by rw [hs]; linarith
  have hsep : P81.ChromSep J s := by
    by_contra hns
    have e := partb_univIso J
    have := hJ Set.univ s h hh
      (fun n hn hm => hno (hasCliqueMinor_order_mono (by exact_mod_cast hn)
        (partb_cliqueMinor_iso e hm)))
      (fun hs' => hns (partb_chromSep_iso e hs'))
    linarith
  obtain ⟨A, B, hAB, hA, hB⟩ := hsep
  exact ⟨A, B, hAB, partb_int_step hs1 hA, partb_int_step hs1 hB⟩

/-- **Lemma 6.2** from the cores of both schemes. -/
theorem lemma62_of_core (hcore : ∀ s, WeaveCore.{u} s) : Lemma62.{u} := by
  intro η a0 Φ hη hη1 ha0 hΦ D0 hDB a ha V _ G hconn hG hχ
  have h5η : 5 ≤ 5 / η := by rw [le_div_iff₀ hη]; linarith
  have run : ∀ s : Scheme, D0 + 1 + Lam s η Φ * a ≤ (chromatic G : ℝ) →
      Woven G a (ell s a) := by
    intro s hχs
    refine hcore s η a0 Φ 0 D0 hη hη1 ha0 hΦ le_rfl
      (fun {W} J => HPhi J Φ a0)
      (fun W J S hJ => partb_hPhi_induce hJ S)
      (fun W _ J _ hJ => hDB W J hJ) ?_ a ha V G hG hconn (by linarith)
    intro b hb
    refine ⟨Φ * ((2 * b : ℕ) : ℝ), mul_nonneg hΦ (by positivity), le_rfl, ?_⟩
    intro W _ J hJ hJno _
    have hbh : b ≤ 2 * b := by omega
    have hbR : (b : ℝ) ≤ ((2 * b : ℕ) : ℝ) := by exact_mod_cast hbh
    exact partb_hPhi_sep hJ (by linarith) hJno
  refine ⟨fun hle => ?_, fun hlt => ?_⟩
  · have := run .even (by
      have : min (LamE η Φ) (LamU η Φ) = Lam .even η Φ := min_eq_left hle
      rw [this] at hχ; exact hχ)
    simpa [ell] using this
  · exact run .uneven (by
      have : min (LamE η Φ) (LamU η Φ) = Lam .uneven η Φ := min_eq_right hlt.le
      rw [this] at hχ; exact hχ)


/-! ## Theorem 6.3 -/

/-- A woven graph with at least `a` vertices has a `K_a` minor. -/
theorem partb_woven_minor {W : Type u} [Fintype W] {J : SimpleGraph W} {a b : ℕ}
    (hW : Woven J a b) (hcard : a ≤ Fintype.card W) : HasCliqueMinor J a := by
  let e : Fin a ↪ W := (Fin.castLEEmb hcard).trans (Fintype.equivFin W).symm.toEmbedding
  exact hW.clique_minor e e.injective

/-- `D0 ≥ 0` for any `DBound`. -/
theorem partb_dBound_nonneg {s : ℕ} {D0 : ℝ} (h : DBound.{u} s D0) (hs : 1 ≤ s) :
    0 ≤ D0 := by
  have := h PEmpty (⊥ : SimpleGraph PEmpty) (by
    rintro ⟨M⟩
    obtain ⟨x⟩ := (M.connected ⟨0, by omega⟩).nonempty
    exact x.1.elim)
  exact le_trans (by positivity) this

/-- **Theorem 6.3** from Lemma 6.2 (Nguyen with `k = 21t`, then Lemma 6.2 at `a = t`). -/
theorem thm63_of_lemma62 (h62 : Lemma62.{u}) : Thm63.{u} := by
  intro t ht η a0 Φ hη hη1 ha0 hΦ D0 hDB V _ G hminor hG
  classical
  by_contra hcon
  push Not at hcon
  have hD0 : 0 ≤ D0 := partb_dBound_nonneg hDB (partb_s0_pos (by
    have : 5 ≤ 5 / η := by rw [le_div_iff₀ hη]; linarith
    linarith))
  have hmin : (517.5 : ℝ) ≤ min (LamE η Φ) (LamU η Φ) := by
    unfold LamE LamU Lam
    apply le_min <;> nlinarith
  have htR : (2 : ℝ) ≤ t := by exact_mod_cast ht
  have hmt : 517.5 * (t : ℝ) ≤ min (LamE η Φ) (LamU η Φ) * t :=
    mul_le_mul_of_nonneg_right hmin (by linarith)
  have huniv : chromatic (G.induce (Set.univ : Set V)) = chromatic G :=
    partb_chromatic_iso (partb_univIso G)
  obtain ⟨T, -, hTconn, hTχ⟩ := partb_nguyen_set G Set.univ (21 * t) (by omega) (by
    rw [huniv]; push_cast; linarith)
  rw [huniv] at hTχ
  push_cast at hTχ
  have hT1 : 1 ≤ t := by omega
  have h := h62 η a0 Φ hη hη1 ha0 hΦ D0 hDB t hT1 _ (G.induce (T : Set V)) hTconn
    (partb_hPhi_induce hG _) (by linarith)
  have hcard : t ≤ Fintype.card (T : Set V) := by have := hTconn.order_gt; omega
  apply not_hasCliqueMinor_induce hminor (T : Set V)
  rcases le_or_gt (LamE η Φ) (LamU η Φ) with hle | hlt
  · exact partb_woven_minor (h.1 hle) hcard
  · exact partb_woven_minor (h.2 hlt) hcard


/-! ## Corollary 6.4 -/

/-- `t / log t ≥ √t / 2` for `t > 1`. -/
theorem partb_a0_ge_sqrt {t : ℝ} (ht : 1 < t) : Real.sqrt t / 2 ≤ t / Real.log t := by
  have hL : 0 < Real.log t := Real.log_pos ht
  have hsq : 0 < Real.sqrt t := Real.sqrt_pos.mpr (by linarith)
  have h1 : Real.log (Real.sqrt t) ≤ Real.sqrt t - 1 := Real.log_le_sub_one_of_pos hsq
  rw [Real.log_sqrt (by linarith)] at h1
  have h2 : Real.sqrt t * Real.sqrt t = t := Real.mul_self_sqrt (by linarith)
  rw [le_div_iff₀ hL]
  nlinarith

/-- `√(2L) ≤ ξ L / 3840` for `L ≥ 2·3840²/ξ²`. -/
theorem partb_sqrt_bound {ξ L : ℝ} (hξ : 0 < ξ) (hL : 0 ≤ L) (hk : 2 * 3840 ^ 2 / ξ ^ 2 ≤ L) :
    Real.sqrt (2 * L) ≤ ξ * L / 3840 := by
  rw [Real.sqrt_le_left (by positivity)]
  have hk' : 2 * 3840 ^ 2 ≤ L * ξ ^ 2 := (div_le_iff₀ (by positivity)).mp hk
  nlinarith [mul_le_mul_of_nonneg_left hk' hL]

/-- `log s ≤ 2 log t` for `0 < s ≤ 16 t` and `log t ≥ 3`. -/
theorem partb_log_s_bound {s t : ℝ} (hs : 0 < s) (hst : s ≤ 16 * t) (hL : 3 ≤ Real.log t) :
    Real.log s ≤ 2 * Real.log t := by
  have ht : 0 < t := by linarith
  have h1 : Real.log s ≤ Real.log (16 * t) := Real.log_le_log hs hst
  have h2 : Real.log (16 * t) = Real.log 16 + Real.log t := by
    rw [Real.log_mul (by norm_num) ht.ne']
  have h16 : Real.log 16 < 3 := by
    have h16' : Real.log 16 = 4 * Real.log 2 := by
      rw [show (16 : ℝ) = 2 ^ 4 by norm_num, Real.log_pow]; norm_num
    have := Real.log_two_lt_d9; rw [h16']; linarith
  linarith

/-- `η c ≤ ξ/2` for `η = 5/(A-4)`, `A ≥ 8`, `ξ A ≥ 20 c`. -/
theorem partb_eta_c {A c ξ : ℝ} (hA : 8 ≤ A) (hc : 0 ≤ c) (h : 20 * c ≤ ξ * A) :
    5 / (A - 4) * c ≤ ξ / 2 := by
  rw [div_mul_eq_mul_div, div_le_iff₀ (by linarith)]
  nlinarith

/-- The numerics of Corollary 6.4 for one `t`. -/
theorem partb_cor64_real {ξ c t L A s : ℝ} (hξ : 0 < ξ) (hc : 0 ≤ c)
    (hAL : A * L = t) (hA : 12 ≤ A) (hAc : 20 * c ≤ ξ * A) (hL3 : 3 ≤ L)
    (hk : 2 * 3840 ^ 2 / ξ ^ 2 ≤ L) (hξt : 8 ≤ ξ * t) (_hs : 0 < s) (hsle : s ≤ 16 * A)
    (hlogs : Real.log s ≤ 2 * L) :
    60 * s * Real.sqrt (Real.log s) + 1 + 1 + 5 / (A - 4) * c * t ≤ ξ * t := by
  have ht : 0 ≤ t := by rw [← hAL]; positivity
  have hsqrt : Real.sqrt (Real.log s) ≤ ξ * L / 3840 :=
    (Real.sqrt_le_sqrt hlogs).trans (partb_sqrt_bound hξ (by linarith) hk)
  have hprod : s * Real.sqrt (Real.log s) ≤ 16 * A * (ξ * L / 3840) :=
    mul_le_mul hsle hsqrt (Real.sqrt_nonneg _) (by linarith)
  have h1 : 16 * A * (ξ * L / 3840) = ξ / 240 * (A * L) := by ring
  rw [h1, hAL] at hprod
  have hηc := mul_le_mul_of_nonneg_right (partb_eta_c (by linarith) hc hAc) ht
  nlinarith

/-- **Corollary 6.4** from Theorem 6.3 (with `a₀ = t/log t`, `η = 5/(a₀-4)` and Kostochka's
bound for `D(s₀)`). -/
theorem cor64_of_thm63 (h63 : Thm63.{u}) : Cor64.{u} := by
  intro Φ ξ hΦ hξ
  obtain ⟨c, hcdef⟩ : ∃ c : ℝ, c = min (517.5 + 12 * Φ) (897.5 + 10 * Φ) :=
    ⟨_, rfl⟩
  have hc0 : 0 ≤ c := by rw [hcdef]; exact le_min (by linarith) (by linarith)
  obtain ⟨B, hBdef⟩ : ∃ B : ℝ, B = 12 + 20 * c / ξ := ⟨_, rfl⟩
  have hB12 : 12 ≤ B := by
    have : 0 ≤ 20 * c / ξ := by positivity
    linarith
  have hBc : 20 * c ≤ ξ * B := by
    have : 20 * c / ξ ≤ B := by linarith
    have := (div_le_iff₀ hξ).mp this; linarith
  obtain ⟨K, hKdef⟩ : ∃ K : ℝ, K = 2 * 3840 ^ 2 / ξ ^ 2 + 3 := ⟨_, rfl⟩
  obtain ⟨T, hTdef⟩ : ∃ T : ℝ, T = max (Real.exp K) (max (4 * B ^ 2) (max (8 / ξ) 40)) :=
    ⟨_, rfl⟩
  have hT1 : Real.exp K ≤ T := by rw [hTdef]; exact le_max_left _ _
  have hT2 : 4 * B ^ 2 ≤ T := by rw [hTdef]; exact (le_max_left _ _).trans (le_max_right _ _)
  have hT3 : 8 / ξ ≤ T := by
    rw [hTdef]; exact ((le_max_left _ _).trans (le_max_right _ _)).trans (le_max_right _ _)
  have hT4 : 40 ≤ T := by
    rw [hTdef]; exact ((le_max_right _ _).trans (le_max_right _ _)).trans (le_max_right _ _)
  refine ⟨⌈T⌉₊, ?_, ?_⟩
  · have : (40 : ℝ) ≤ ⌈T⌉₊ := hT4.trans (Nat.le_ceil T)
    exact_mod_cast this
  intro t ht V _ G hminor hG
  have htT : T ≤ t := (Nat.le_ceil T).trans (by exact_mod_cast ht)
  have ht40 : (40 : ℝ) ≤ t := hT4.trans htT
  have ht2 : 2 ≤ t := by exact_mod_cast (by linarith : (2 : ℝ) ≤ t)
  have hξt : 8 ≤ ξ * t := by
    have := (div_le_iff₀ hξ).mp (hT3.trans htT); linarith
  obtain ⟨L, hLdef⟩ : ∃ L : ℝ, L = Real.log t := ⟨_, rfl⟩
  have hKL : K ≤ L := by
    have := Real.log_le_log (Real.exp_pos K) (hT1.trans htT)
    rwa [Real.log_exp, ← hLdef] at this
  have hk : 2 * 3840 ^ 2 / ξ ^ 2 ≤ L := by linarith
  have hL3 : 3 ≤ L := by
    have : 0 ≤ 2 * 3840 ^ 2 / ξ ^ 2 := by positivity
    linarith
  have hLpos : 0 < L := by linarith
  have hAsq := partb_a0_ge_sqrt (by linarith : (1 : ℝ) < t)
  rw [← hLdef] at hAsq
  obtain ⟨A, hAdef⟩ : ∃ A : ℝ, A = (t : ℝ) / L := ⟨_, rfl⟩
  rw [← hAdef] at hAsq
  have hAL : A * L = t := by rw [hAdef]; field_simp
  have hsqB : 2 * B ≤ Real.sqrt t := by
    rw [Real.le_sqrt (by linarith) (by linarith)]; nlinarith
  have hAB : B ≤ A := by linarith
  have hA12 : 12 ≤ A := by linarith
  have hAc : 20 * c ≤ ξ * A := hBc.trans (mul_le_mul_of_nonneg_left hAB hξ.le)
  have hAt : A ≤ t := by
    rw [hAdef, div_le_iff₀ hLpos]; nlinarith
  -- parameters of Theorem 6.3
  obtain ⟨η, hηdef⟩ : ∃ η : ℝ, η = 5 / (A - 4) := ⟨_, rfl⟩
  have hη : 0 < η := by rw [hηdef]; apply div_pos <;> linarith
  have hη1 : η ≤ 1 := by rw [hηdef, div_le_iff₀ (by linarith)]; linarith
  have hηa : 4 + 5 / η ≤ A := by
    have : (5 : ℝ) / η = A - 4 := by
      rw [hηdef]; field_simp
    rw [this]; linarith
  obtain ⟨s, hsdef⟩ : ∃ s : ℕ, s = s0 A := ⟨_, rfl⟩
  have hs2 : 2 ≤ s := by
    rw [hsdef]; unfold s0; apply Nat.le_floor; push_cast; linarith
  have hsle : (s : ℝ) ≤ 16 * A := by
    have : (s : ℝ) ≤ 46 / 3 * A + 4 := by rw [hsdef]; exact Nat.floor_le (by linarith)
    linarith
  have hspos : (0 : ℝ) < s := by exact_mod_cast (by omega : 0 < s)
  have hlogs : Real.log (s : ℝ) ≤ 2 * L := by
    rw [hLdef]; exact partb_log_s_bound hspos (by nlinarith) (by rw [← hLdef]; exact hL3)
  have hDB : DBound.{u} s (60 * (s : ℝ) * Real.sqrt (Real.log (s : ℝ)) + 1) := by
    intro W _ J hJ
    classical
    exact (chromatic_lt_kt_color_threshold J s hs2 hJ).le
  have hAa0 : A = (t : ℝ) / Real.log t := by rw [hAdef, hLdef]
  rw [hsdef] at hDB
  have h := h63 t ht2 η A Φ hη hη1 hηa hΦ _ hDB V G hminor (by rw [hAa0]; exact hG)
  rw [← hsdef] at h
  -- the minimum of the two `Λ`
  have hmin : min (LamE η Φ) (LamU η Φ) ≤ (1 + η) * c := by
    unfold LamE LamU Lam
    rcases min_choice (517.5 + 12 * Φ) (897.5 + 10 * Φ) with hc | hc
    · rw [hcdef, hc]; exact min_le_left _ _
    · rw [hcdef, hc]; exact min_le_right _ _
  have htpos : (0 : ℝ) ≤ t := by linarith
  have hmint : min (LamE η Φ) (LamU η Φ) * t ≤ (1 + η) * c * t :=
    mul_le_mul_of_nonneg_right hmin htpos
  have hnum := partb_cor64_real hξ hc0 hAL hA12 hAc hL3 hk hξt hspos hsle hlogs
  rw [← hηdef] at hnum
  have hcS : cS Φ = 42 + c := by unfold cS; rw [hcdef]
  rw [hcS]
  have hexp : (1 + η) * c * t = c * t + η * c * t := by ring
  have hexp2 : (42 + c + ξ) * (t : ℝ) = 42 * t + c * t + ξ * t := by ring
  rw [hexp2]
  linarith

/-! ## Combined statements -/

/-- Lemma 9.9 from the Part A interfaces and Corollary 9.8. -/
theorem lemma99_of_parts (hK : KawaStep.{u}) (hH : HubStep.{u}) (h9 : WeaveStep9.{u})
    (h98 : Cor98.{u}) : Lemma99.{u} :=
  lemma99_of_core (weaveCore_holds hK hH h9 .uneven) h98

/-- Lemma 6.2 from the Part A interfaces. -/
theorem lemma62_of_parts (hK : KawaStep.{u}) (hH : HubStep.{u}) (h9 : WeaveStep9.{u}) :
    Lemma62.{u} :=
  lemma62_of_core (weaveCore_holds hK hH h9)

/-- Theorem 6.3 from the Part A interfaces. -/
theorem thm63_of_parts (hK : KawaStep.{u}) (hH : HubStep.{u}) (h9 : WeaveStep9.{u}) :
    Thm63.{u} :=
  thm63_of_lemma62 (lemma62_of_parts hK hH h9)

/-- Corollary 6.4 from the Part A interfaces. -/
theorem cor64_of_parts (hK : KawaStep.{u}) (hH : HubStep.{u}) (h9 : WeaveStep9.{u}) :
    Cor64.{u} :=
  cor64_of_thm63 (thm63_of_parts hK hH h9)

#print axioms weaveCore_holds
#print axioms lemma99_of_core
#print axioms lemma62_of_core
#print axioms thm63_of_lemma62
#print axioms cor64_of_thm63

end HadwigerConstant.WV


==> anc/lean/HadwigerConstant/WVStep9.lean <==
import HadwigerConstant.WVDefs
import HadwigerLean.Woven.ThreeChildRootedBridge
import HadwigerLean.Woven.ThreeChildStartConnected

/-!
# Step 9 of Lemma 6.2 (weaving three woven children)

Paper: `LinearHadwigerConstant.tex`, Lemma 6.2, Step 9.  We prove
`weaveStep9_holds' : WeaveStep9` (statement in `WVDefs.lean`).

This generalises Norin–Steiner's three-child assembly
(`HadwigerLean/Woven/ThreeChildAssembly.lean`) to

* unequal child sizes `c : Fin 3 → ℕ`;
* an injective (not bijective) assignment of the `2a` connectors to child slots
  `Fin (2a) → Σ k, Fin (c k)` (the unassigned child roots are the padding roots);
* the intersection condition `M_k ∩ L ⊆ range (childRoot k)` (instead of equality),
  delivered by the non-exact rerouting `Woven.reroute_linkage_through_child`.

The connector linkage `P⁽⁰⁾` lives in `G - R'`, which is `20a`-connected and hence
`2a`-linked by Thomas–Wollan (`twDensity_holds`).
-/

namespace HadwigerConstant.WV.Step9

open HadwigerLean HadwigerLean.Woven

universe u

/-! ## The generalised three-child frame -/

/-- Input contract for the generalised three-child assembly: unequal child sizes,
injective assignment of connectors to child slots, and the one-sided intersection
condition. -/
structure step9_Frame {V : Type*} (G : SimpleGraph V) (a : ℕ) (c : Fin 3 → ℕ) where
  root : Fin a → V
  root_injective : Function.Injective root
  childRoot : ∀ k : Fin 3, Fin (c k) → V
  childModel : ∀ k, RootedMinorModel
    (SimpleGraph.completeGraph (Fin (c k))) G (childRoot k)
  assignment : Fin (2 * a) → (k : Fin 3) × Fin (c k)
  assignment_injective : Function.Injective assignment
  start : Fin (2 * a) → V
  linkage : IndexedLinkage G
    ⟨start, fun q => childRoot (assignment q).1 (assignment q).2⟩
  adjacent_first : ∀ j, G.Adj (root j) (start (firstConnector j))
  adjacent_second : ∀ j, G.Adj (root j) (start (secondConnector j))
  root_outside_linkage : ∀ j, root j ∉ linkage.vertices
  root_outside_child : ∀ j k, root j ∉ (childModel k).toMinorModel.vertices
  children_disjoint : Pairwise fun k l =>
    Disjoint (childModel k).toMinorModel.vertices
      (childModel l).toMinorModel.vertices
  child_intersection : ∀ k,
    (childModel k).toMinorModel.vertices ∩ linkage.vertices ⊆
      Set.range (childRoot k)
  different_children : ∀ j,
    (assignment (firstConnector j)).1 ≠ (assignment (secondConnector j)).1

namespace step9_Frame

variable {V : Type*} {G : SimpleGraph V} {a : ℕ} {c : Fin 3 → ℕ}
  (F : step9_Frame G a c)

/-- The child branch set at a slot. -/
def branchOf (s : (k : Fin 3) × Fin (c k)) : Set V :=
  (F.childModel s.1).branch s.2

/-- The target vertex of a connector. -/
def target (q : Fin (2 * a)) : V :=
  F.childRoot (F.assignment q).1 (F.assignment q).2

theorem branchOf_subset (s : (k : Fin 3) × Fin (c k)) :
    F.branchOf s ⊆ (F.childModel s.1).toMinorModel.vertices := by
  intro x hx
  exact Set.mem_iUnion.mpr ⟨s.2, hx⟩

/-- Branch sets at distinct slots are disjoint. -/
theorem branchOf_disjoint {s t : (k : Fin 3) × Fin (c k)} (hst : s ≠ t) :
    Disjoint (F.branchOf s) (F.branchOf t) := by
  obtain ⟨k, u⟩ := s
  obtain ⟨l, w⟩ := t
  by_cases hkl : k = l
  · subst hkl
    have huw : u ≠ w := fun h => hst (by rw [h])
    exact (F.childModel k).disjoint huw
  · apply Set.disjoint_left.mpr
    intro x hx hy
    exact Set.disjoint_left.mp (F.children_disjoint hkl)
      (Set.mem_iUnion.mpr ⟨u, hx⟩) (Set.mem_iUnion.mpr ⟨w, hy⟩)

/-- Branch sets at distinct slots of one child are adjacent. -/
theorem branchOf_adjacent {s t : (k : Fin 3) × Fin (c k)} (hst : s ≠ t)
    (h1 : s.1 = t.1) :
    ∃ x ∈ F.branchOf s, ∃ y ∈ F.branchOf t, G.Adj x y := by
  obtain ⟨k, u⟩ := s
  obtain ⟨l, w⟩ := t
  simp only at h1
  subst h1
  have huw : u ≠ w := fun h => hst (by rw [h])
  exact (F.childModel k).adjacent (by simpa using huw)

theorem target_mem_path (q : Fin (2 * a)) :
    F.target q ∈ pathVertexSet (F.linkage.path q) :=
  pathVertexSet.finish_mem _

theorem target_mem_branch (q : Fin (2 * a)) :
    F.target q ∈ F.branchOf (F.assignment q) :=
  (F.childModel (F.assignment q).1).root_mem (F.assignment q).2

/-- A connector path cannot use another connector's child branch
(the "third reason" of the paper; only branches containing a terminal matter). -/
theorem path_disjoint_other_branch {q r : Fin (2 * a)} (hqr : q ≠ r) :
    Disjoint (pathVertexSet (F.linkage.path q)) (F.branchOf (F.assignment r)) := by
  apply Set.disjoint_left.mpr
  intro x hxp hxb
  set s := F.assignment r with hs
  have hxm : x ∈ (F.childModel s.1).toMinorModel.vertices := F.branchOf_subset s hxb
  have hxL : x ∈ F.linkage.vertices := F.linkage.path_subset_vertices q hxp
  obtain ⟨u, hxu⟩ := F.child_intersection s.1 ⟨hxm, hxL⟩
  have hxu' : x ∈ (F.childModel s.1).branch u := by
    rw [← hxu]; exact (F.childModel s.1).root_mem u
  have hus : u = s.2 := by
    by_contra hne
    exact (Set.disjoint_left.mp ((F.childModel s.1).disjoint hne)) hxu' hxb
  have hxt : x = F.target r := by
    rw [← hxu, hus]; rfl
  have hxp' : x ∈ pathVertexSet (F.linkage.path r) := by
    rw [hxt]; exact F.target_mem_path r
  exact (Set.disjoint_left.mp (F.linkage.disjoint hqr)) hxp hxp'

/-- The connector path together with its target branch. -/
def piece (q : Fin (2 * a)) : Set V :=
  pathVertexSet (F.linkage.path q) ∪ F.branchOf (F.assignment q)

/-- The parent branch built from the two connectors and their child branches. -/
def parentBranch (j : Fin a) : Set V :=
  insert (F.root j) (F.piece (firstConnector j) ∪ F.piece (secondConnector j))

/-- Distinct connector pieces are vertex-disjoint. -/
theorem piece_disjoint {q r : Fin (2 * a)} (hqr : q ≠ r) :
    Disjoint (F.piece q) (F.piece r) := by
  apply Set.disjoint_left.mpr
  intro x hxq hxr
  rcases hxq with hxPq | hxBq
  · rcases hxr with hxPr | hxBr
    · exact (Set.disjoint_left.mp (F.linkage.disjoint hqr)) hxPq hxPr
    · exact (Set.disjoint_left.mp (F.path_disjoint_other_branch hqr)) hxPq hxBr
  · rcases hxr with hxPr | hxBr
    · exact (Set.disjoint_left.mp (F.path_disjoint_other_branch hqr.symm)) hxPr hxBq
    · exact (Set.disjoint_left.mp
        (F.branchOf_disjoint (F.assignment_injective.ne hqr))) hxBq hxBr

/-- Each connector piece is connected through its common target. -/
theorem piece_connected (q : Fin (2 * a)) :
    (G.induce (F.piece q)).Connected := by
  have hP : (G.induce (pathVertexSet (F.linkage.path q))).Connected :=
    (F.linkage.path q :
      G.Walk (F.start q)
        (F.childRoot (F.assignment q).1 (F.assignment q).2)).connected_induce_support
  have hB : (G.induce (F.branchOf (F.assignment q))).Connected :=
    (F.childModel (F.assignment q).1).connected (F.assignment q).2
  exact connected_induce_union_of_common hP hB (F.target_mem_path q) (F.target_mem_branch q)

theorem root_piece_connected (j : Fin a) (q : Fin (2 * a))
    (hadj : G.Adj (F.root j) (F.start q)) :
    (G.induce (insert (F.root j) (F.piece q))).Connected := by
  have hsing : (G.induce ({F.root j} : Set V)).Preconnected := by simp
  have hpiece : (G.induce (F.piece q)).Preconnected :=
    (F.piece_connected q).preconnected
  have hconn := G.connected_induce_union hsing hpiece
    (by simp : F.root j ∈ ({F.root j} : Set V))
    (Or.inl (pathVertexSet.start_mem (F.linkage.path q))) hadj
  simpa only [Set.singleton_union] using hconn

theorem parentBranch_connected (j : Fin a) :
    (G.induce (F.parentBranch j)).Connected := by
  let q := firstConnector j
  let r := secondConnector j
  have hq := F.root_piece_connected j q (F.adjacent_first j)
  have hr := F.root_piece_connected j r (F.adjacent_second j)
  have hunion := connected_induce_union_of_common hq hr
    (Set.mem_insert _ _) (Set.mem_insert _ _)
  have hsets :
      insert (F.root j) (F.piece q) ∪ insert (F.root j) (F.piece r) =
        F.parentBranch j := by
    ext x
    simp [parentBranch, q, r, or_assoc, or_left_comm, or_comm]
  rw [hsets] at hunion
  exact hunion

theorem root_not_mem_piece (j : Fin a) (q : Fin (2 * a)) :
    F.root j ∉ F.piece q := by
  rintro (hxP | hxB)
  · exact F.root_outside_linkage j (F.linkage.path_subset_vertices q hxP)
  · exact F.root_outside_child j _ (F.branchOf_subset _ hxB)

theorem parentBranch_disjoint {j k : Fin a} (hjk : j ≠ k) :
    Disjoint (F.parentBranch j) (F.parentBranch k) := by
  have hpd : ∀ {q r : Fin (2 * a)},
      (q = firstConnector j ∨ q = secondConnector j) →
      (r = firstConnector k ∨ r = secondConnector k) →
      Disjoint (F.piece q) (F.piece r) := fun hq hr =>
    F.piece_disjoint (connector_ne_of_parent_ne hjk hq hr)
  apply Set.disjoint_left.mpr
  intro x hxj hxk
  have hxj' : x = F.root j ∨ x ∈ F.piece (firstConnector j) ∨
      x ∈ F.piece (secondConnector j) := by simpa [parentBranch] using hxj
  have hxk' : x = F.root k ∨ x ∈ F.piece (firstConnector k) ∨
      x ∈ F.piece (secondConnector k) := by simpa [parentBranch] using hxk
  rcases hxj' with hrootj | hfirstj | hsecondj
  · rcases hxk' with hrootk | hfirstk | hsecondk
    · exact hjk (F.root_injective (hrootj.symm.trans hrootk))
    · exact F.root_not_mem_piece j _ (hrootj ▸ hfirstk)
    · exact F.root_not_mem_piece j _ (hrootj ▸ hsecondk)
  · rcases hxk' with hrootk | hfirstk | hsecondk
    · exact F.root_not_mem_piece k _ (hrootk ▸ hfirstj)
    · exact (Set.disjoint_left.mp (hpd (Or.inl rfl) (Or.inl rfl))) hfirstj hfirstk
    · exact (Set.disjoint_left.mp (hpd (Or.inl rfl) (Or.inr rfl))) hfirstj hsecondk
  · rcases hxk' with hrootk | hfirstk | hsecondk
    · exact F.root_not_mem_piece k _ (hrootk ▸ hsecondj)
    · exact (Set.disjoint_left.mp (hpd (Or.inr rfl) (Or.inl rfl))) hsecondj hfirstk
    · exact (Set.disjoint_left.mp (hpd (Or.inr rfl) (Or.inr rfl))) hsecondj hsecondk

/-- Any two parent branches use a common child. -/
theorem common_child (j k : Fin a) :
    ∃ q r : Fin (2 * a),
      (q = firstConnector j ∨ q = secondConnector j) ∧
      (r = firstConnector k ∨ r = secondConnector k) ∧
      (F.assignment q).1 = (F.assignment r).1 := by
  classical
  let S : Fin a → Finset (Fin 3) := fun i =>
    {(F.assignment (firstConnector i)).1, (F.assignment (secondConnector i)).1}
  have hS : ∀ i, 2 ≤ (S i).card := by
    intro i
    simp [S, F.different_children i]
  obtain ⟨h, hhj, hhk⟩ := two_children_intersect (S j) (S k) (hS j) (hS k)
  have hj : h = (F.assignment (firstConnector j)).1 ∨
      h = (F.assignment (secondConnector j)).1 := by simpa [S] using hhj
  have hk : h = (F.assignment (firstConnector k)).1 ∨
      h = (F.assignment (secondConnector k)).1 := by simpa [S] using hhk
  rcases hj with hj | hj <;> rcases hk with hk | hk
  · exact ⟨_, _, Or.inl rfl, Or.inl rfl, hj.symm.trans hk⟩
  · exact ⟨_, _, Or.inl rfl, Or.inr rfl, hj.symm.trans hk⟩
  · exact ⟨_, _, Or.inr rfl, Or.inl rfl, hj.symm.trans hk⟩
  · exact ⟨_, _, Or.inr rfl, Or.inr rfl, hj.symm.trans hk⟩

theorem branch_subset_parent (j : Fin a) (q : Fin (2 * a))
    (hq : q = firstConnector j ∨ q = secondConnector j) :
    F.branchOf (F.assignment q) ⊆ F.parentBranch j := by
  intro x hx
  have hxPiece : x ∈ F.piece q := Or.inr hx
  rcases hq with rfl | rfl
  · exact Set.mem_insert_of_mem _ (Or.inl hxPiece)
  · exact Set.mem_insert_of_mem _ (Or.inr hxPiece)

theorem parentBranch_adjacent {j k : Fin a} (hjk : j ≠ k) :
    ∃ x ∈ F.parentBranch j, ∃ y ∈ F.parentBranch k, G.Adj x y := by
  obtain ⟨q, r, hq, hr, hchild⟩ := F.common_child j k
  have hqr : q ≠ r := connector_ne_of_parent_ne hjk hq hr
  obtain ⟨x, hx, y, hy, hxy⟩ :=
    F.branchOf_adjacent (F.assignment_injective.ne hqr) hchild
  exact ⟨x, F.branch_subset_parent j q hq hx, y, F.branch_subset_parent k r hr hy, hxy⟩

/-- The assembled branch family is a rooted clique minor. -/
def toRootedMinorModel :
    RootedMinorModel (SimpleGraph.completeGraph (Fin a)) G F.root where
  branch := F.parentBranch
  connected := F.parentBranch_connected
  disjoint := by
    intro j k hjk
    exact F.parentBranch_disjoint hjk
  adjacent := by
    intro j k hjk
    exact F.parentBranch_adjacent (by simpa using hjk)
  root_mem := by
    intro j
    exact Set.mem_insert _ _

end step9_Frame

/-! ## Iterated rerouting through the children -/

/-- The one-sided intersection is preserved by rerouting through a disjoint set. -/
theorem step9_intersection_preserved {V : Type*} {G : SimpleGraph V} {n j : ℕ}
    {P : IndexedPairs (Fin j) V} {root : Fin n → V}
    (M : RootedMinorModel (SimpleGraph.completeGraph (Fin n)) G root)
    (L L' : IndexedLinkage G P) (A B : Set V)
    (hM : M.toMinorModel.vertices ⊆ A) (hAB : Disjoint A B)
    (hOld : M.toMinorModel.vertices ∩ L.vertices ⊆ Set.range root)
    (hNew : L'.vertices ⊆ L.vertices ∪ B) :
    M.toMinorModel.vertices ∩ L'.vertices ⊆ Set.range root := by
  rintro x ⟨hxM, hxL'⟩
  rcases hNew hxL' with hxL | hxB
  · exact hOld ⟨hxM, hxL⟩
  · exact absurd hxB (Set.disjoint_left.mp hAB (hM hxM))

/-- Successive (non-exact) rerouting through any finite family of pairwise disjoint
woven children (Lemma 3.8 applied once per child): one final linkage and, for each
child, a rooted model inside it meeting the linkage only in child roots. -/
theorem step9_reroute_children {V : Type*} [DecidableEq V] {G : SimpleGraph V}
    {ι : Type*} [DecidableEq ι] {c : ι → ℕ} {b j : ℕ} (H : ι → Finset V)
    (hH : Pairwise fun k l => Disjoint (H k : Set V) (H l : Set V))
    (hW : ∀ k, Woven (G.induce (H k : Set V)) (c k) b)
    (childRoot : ∀ k, Fin (c k) → V)
    (hroot : ∀ k, Function.Injective (childRoot k))
    (hrootH : ∀ k u, childRoot k u ∈ H k)
    {P : IndexedPairs (Fin j) V} (L : IndexedLinkage G P) (hj : j ≤ b)
    (K : Finset ι) :
    ∃ L' : IndexedLinkage G P,
      L'.vertices ⊆ L.vertices ∪ ⋃ k ∈ K, (H k : Set V) ∧
      ∀ k ∈ K, ∃ M : RootedMinorModel
          (SimpleGraph.completeGraph (Fin (c k))) G (childRoot k),
        M.toMinorModel.vertices ⊆ (H k : Set V) ∧
        M.toMinorModel.vertices ∩ L'.vertices ⊆ Set.range (childRoot k) := by
  induction K using Finset.induction_on with
  | empty => exact ⟨L, by simp, by simp⟩
  | insert k K hk ih =>
    obtain ⟨L1, hL1, hM1⟩ := ih
    obtain ⟨M, L2, hM, hL2, -, hMI⟩ :=
      reroute_linkage_through_child (H k) (hW k) (childRoot k) (hroot k)
        (hrootH k) L1 hj
    refine ⟨L2, ?_, ?_⟩
    · intro x hx
      rcases hL2 hx with hx1 | hxk
      · rcases hL1 hx1 with hx0 | hxK
        · exact Or.inl hx0
        · right
          simp only [Set.mem_iUnion] at hxK ⊢
          obtain ⟨l, hl, hxl⟩ := hxK
          exact ⟨l, Finset.mem_insert_of_mem hl, hxl⟩
      · right
        simp only [Set.mem_iUnion]
        exact ⟨k, Finset.mem_insert_self _ _, hxk⟩
    · intro l hl
      rcases Finset.mem_insert.mp hl with rfl | hlK
      · exact ⟨M, hM, fun x hx => (hMI hx).1⟩
      · obtain ⟨M', hM', hI'⟩ := hM1 l hlK
        have hlk : l ≠ k := fun h => hk (h ▸ hlK)
        exact ⟨M', hM', step9_intersection_preserved M' L1 L2 _ _ hM' (hH hlk) hI' hL2⟩

/-! ## The generalised three-child theorem -/

/-- Child roots at distinct slots are distinct (the children are disjoint). -/
theorem step9_childRoot_injective {V : Type*} {c : Fin 3 → ℕ} (H : Fin 3 → Finset V)
    (hH : Pairwise fun k l => Disjoint (H k : Set V) (H l : Set V))
    (childRoot : ∀ k, Fin (c k) → V)
    (hchildRoot : ∀ k, Function.Injective (childRoot k))
    (hchildRootH : ∀ k u, childRoot k u ∈ H k)
    {s t : (k : Fin 3) × Fin (c k)} (h : childRoot s.1 s.2 = childRoot t.1 t.2) :
    s = t := by
  obtain ⟨k, u⟩ := s
  obtain ⟨l, w⟩ := t
  by_cases hkl : k = l
  · subst hkl
    have : u = w := hchildRoot k h
    rw [this]
  · exfalso
    have hu := hchildRootH k u
    have hw := hchildRootH l w
    simp only at h
    rw [h] at hu
    exact Set.disjoint_left.mp (hH hkl) hu hw

/-- **Generalised three-child assembly.**  Three pairwise disjoint woven children of
sizes `c k`, child roots inside them, an injective assignment of the `2a` connector
starts (two neighbours of each parent root) to child slots with different children
for the two connectors of each parent root, and `2a`-linkedness of `G - R'` give a
rooted `K_a` model at the parent roots. -/
theorem step9_rooted_minor_of_children {V : Type*} [Fintype V] [DecidableEq V]
    (G : SimpleGraph V) {a b : ℕ} {c : Fin 3 → ℕ} (H : Fin 3 → Finset V)
    (hH : Pairwise fun k l => Disjoint (H k : Set V) (H l : Set V))
    (hW : ∀ k, Woven (G.induce (H k : Set V)) (c k) b)
    (root : Fin a → V) (hroot : Function.Injective root)
    (childRoot : ∀ k, Fin (c k) → V)
    (hchildRoot : ∀ k, Function.Injective (childRoot k))
    (hchildRootH : ∀ k u, childRoot k u ∈ H k)
    (assignment : Fin (2 * a) → (k : Fin 3) × Fin (c k))
    (hassign : Function.Injective assignment)
    (start : Fin (2 * a) → V) (hstartinj : Function.Injective start)
    (hstartOutsideRoots : ∀ q i, start q ≠ root i)
    (hstartOutsideH : ∀ q k, start q ∉ H k)
    (hrootOutsideH : ∀ i k, root i ∉ H k)
    (hlinked : Linkedness.KLinked
      (G.induce ((Finset.univ.image root : Finset V) : Set V)ᶜ) (2 * a))
    (hbudget : 2 * a ≤ b)
    (hfirst : ∀ i, G.Adj (root i) (start (firstConnector i)))
    (hsecond : ∀ i, G.Adj (root i) (start (secondConnector i)))
    (hdifferent : ∀ i,
      (assignment (firstConnector i)).1 ≠ (assignment (secondConnector i)).1) :
    HasRootedCliqueMinor G root := by
  classical
  let Rset : Set V := ((Finset.univ.image root : Finset V) : Set V)ᶜ
  let target (q : Fin (2 * a)) : V := childRoot (assignment q).1 (assignment q).2
  have htargetinj : Function.Injective target := by
    intro q r hqr
    exact hassign (step9_childRoot_injective H hH childRoot hchildRoot hchildRootH hqr)
  have hstartR (q : Fin (2 * a)) : start q ∈ Rset := by
    intro hmem
    obtain ⟨i, _, hi⟩ := Finset.mem_image.mp hmem
    exact hstartOutsideRoots q i hi.symm
  have htargetR (q : Fin (2 * a)) : target q ∈ Rset := by
    intro hmem
    obtain ⟨i, _, hi⟩ := Finset.mem_image.mp hmem
    apply hrootOutsideH i (assignment q).1
    rw [hi]
    exact hchildRootH _ _
  have hstartTarget : Disjoint (Set.range start) (Set.range target) := by
    apply Set.disjoint_left.mpr
    intro v hvS hvT
    obtain ⟨q, rfl⟩ := hvS
    obtain ⟨r, hr⟩ := hvT
    apply hstartOutsideH q (assignment r).1
    rw [← hr]
    exact hchildRootH _ _
  let P' : IndexedPairs (Fin (2 * a)) Rset :=
    ⟨fun q => ⟨start q, hstartR q⟩, fun q => ⟨target q, htargetR q⟩⟩
  have hP'start : Function.Injective P'.start := by
    intro q r h
    exact hstartinj (congrArg Subtype.val h)
  have hP'finish : Function.Injective P'.finish := by
    intro q r h
    exact htargetinj (congrArg Subtype.val h)
  have hP'st : Disjoint (Set.range P'.start) (Set.range P'.finish) := by
    apply Set.disjoint_left.mpr
    intro v hvS hvT
    obtain ⟨q, hq⟩ := hvS
    obtain ⟨r, hr⟩ := hvT
    have heq : start q = target r := congrArg Subtype.val (hq.trans hr.symm)
    exact (Set.disjoint_left.mp hstartTarget) ⟨q, rfl⟩ ⟨r, heq.symm⟩
  have hP'dis : P'.DisjointTerminals :=
    disjointTerminals_of_injective_ends P' hP'start hP'finish hP'st
  have hP'ne (q : Fin (2 * a)) : P'.start q ≠ P'.finish q := by
    intro h
    exact (Set.disjoint_left.mp hP'st) ⟨q, rfl⟩ ⟨q, h.symm⟩
  obtain ⟨L0'⟩ := hlinked P' hP'dis hP'ne
  let L0 : IndexedLinkage G
      ⟨start, fun q => childRoot (assignment q).1 (assignment q).2⟩ := by
    change IndexedLinkage G
      ⟨fun q => (P'.start q : V), fun q => (P'.finish q : V)⟩
    exact L0'.mapInduce
  have hrootOutsideL0 (i : Fin a) : root i ∉ L0.vertices := by
    intro hi
    have hmem : root i ∈ Rset := IndexedLinkage.mapInduce_vertices_subset L0' hi
    exact hmem (Finset.mem_image.mpr ⟨i, Finset.mem_univ _, rfl⟩)
  obtain ⟨L, hLsupp, hMex⟩ := step9_reroute_children H hH hW childRoot hchildRoot
    hchildRootH L0 hbudget Finset.univ
  choose M hMsupp hMI using fun k => hMex k (Finset.mem_univ k)
  have hrootOutsideL (i : Fin a) : root i ∉ L.vertices := by
    intro hi
    rcases hLsupp hi with hiL | hiH
    · exact hrootOutsideL0 i hiL
    · simp only [Set.mem_iUnion] at hiH
      obtain ⟨k, _, hik⟩ := hiH
      exact hrootOutsideH i k hik
  have hMdis : Pairwise fun k l : Fin 3 =>
      Disjoint (M k).toMinorModel.vertices (M l).toMinorModel.vertices := by
    intro k l hkl
    apply Set.disjoint_left.mpr
    intro x hxk hxl
    exact (Set.disjoint_left.mp (hH hkl)) (hMsupp k hxk) (hMsupp l hxl)
  let F : step9_Frame G a c := {
    root := root
    root_injective := hroot
    childRoot := childRoot
    childModel := M
    assignment := assignment
    assignment_injective := hassign
    start := start
    linkage := L
    adjacent_first := hfirst
    adjacent_second := hsecond
    root_outside_linkage := hrootOutsideL
    root_outside_child := fun i k hi => hrootOutsideH i k (hMsupp k hi)
    children_disjoint := hMdis
    child_intersection := hMI
    different_children := hdifferent }
  exact ⟨F.toRootedMinorModel⟩

/-! ## The connector assignment from `n₁₂ + n₁₃ + n₂₃ = a` -/

/-- The child (as a natural number) receiving connector `q`.  Parent roots
`j < n₁₂` use children `0,1`; `n₁₂ ≤ j < n₁₂+n₁₃` use `0,2`; the rest use `1,2`.
Connector `j < a` is the first connector of `j`, `a + j` the second. -/
def step9_childN (a n12 n13 q : ℕ) : ℕ :=
  if q < a then (if q < n12 + n13 then 0 else 1) else (if q - a < n12 then 1 else 2)

/-- The slot (as a natural number) of connector `q` in its child. -/
def step9_slotN (a n12 n13 q : ℕ) : ℕ :=
  if q < a then (if q < n12 + n13 then q else q - n13)
  else (if q - a < n12 then q - a else q - a - n12)

theorem step9_childN_lt (a n12 n13 q : ℕ) : step9_childN a n12 n13 q < 3 := by
  unfold step9_childN; split_ifs <;> omega

theorem step9_slotN_lt {a n12 n13 n23 : ℕ} {c : Fin 3 → ℕ} (hsum : n12 + n13 + n23 = a)
    (h0 : n12 + n13 ≤ c 0) (h1 : n12 + n23 ≤ c 1) (h2 : n13 + n23 ≤ c 2)
    {q : ℕ} (hq : q < 2 * a) (k : Fin 3) (hk : (k : ℕ) = step9_childN a n12 n13 q) :
    step9_slotN a n12 n13 q < c k := by
  unfold step9_childN at hk
  unfold step9_slotN
  split_ifs at hk ⊢ with ha hb hb
  · have : k = 0 := Fin.ext hk
    subst this; omega
  · have : k = 1 := Fin.ext hk
    subst this; omega
  · have : k = 1 := Fin.ext hk
    subst this; omega
  · have : k = 2 := Fin.ext hk
    subst this; omega

theorem step9_code_injective {a n12 n13 n23 : ℕ} (hsum : n12 + n13 + n23 = a)
    {q r : ℕ}
    (hc : step9_childN a n12 n13 q = step9_childN a n12 n13 r)
    (hs : step9_slotN a n12 n13 q = step9_slotN a n12 n13 r) : q = r := by
  unfold step9_childN at hc
  unfold step9_slotN at hs
  split_ifs at hc hs <;> omega

theorem step9_childN_first_ne_second {a n12 n13 : ℕ} {i : ℕ} (hi : i < a) :
    step9_childN a n12 n13 i ≠ step9_childN a n12 n13 (a + i) := by
  unfold step9_childN
  split_ifs <;> omega

/-- The connector assignment. -/
def step9_assignment {a n12 n13 n23 : ℕ} {c : Fin 3 → ℕ} (hsum : n12 + n13 + n23 = a)
    (h0 : n12 + n13 ≤ c 0) (h1 : n12 + n23 ≤ c 1) (h2 : n13 + n23 ≤ c 2)
    (q : Fin (2 * a)) : (k : Fin 3) × Fin (c k) :=
  ⟨⟨step9_childN a n12 n13 q, step9_childN_lt _ _ _ _⟩,
    ⟨step9_slotN a n12 n13 q, step9_slotN_lt hsum h0 h1 h2 q.isLt _ rfl⟩⟩

theorem step9_assignment_injective {a n12 n13 n23 : ℕ} {c : Fin 3 → ℕ}
    (hsum : n12 + n13 + n23 = a)
    (h0 : n12 + n13 ≤ c 0) (h1 : n12 + n23 ≤ c 1) (h2 : n13 + n23 ≤ c 2) :
    Function.Injective (step9_assignment hsum h0 h1 h2) := by
  intro q r h
  have hv := congrArg (fun s : (k : Fin 3) × Fin (c k) => ((s.1 : ℕ), (s.2 : ℕ))) h
  simp only [step9_assignment, Prod.mk.injEq] at hv
  exact Fin.ext (step9_code_injective hsum hv.1 hv.2)

theorem step9_assignment_different {a n12 n13 n23 : ℕ} {c : Fin 3 → ℕ}
    (hsum : n12 + n13 + n23 = a)
    (h0 : n12 + n13 ≤ c 0) (h1 : n12 + n23 ≤ c 1) (h2 : n13 + n23 ≤ c 2) (i : Fin a) :
    (step9_assignment hsum h0 h1 h2 (firstConnector i)).1 ≠
      (step9_assignment hsum h0 h1 h2 (secondConnector i)).1 := by
  intro h
  have hv := congrArg Fin.val h
  simp only [step9_assignment, firstConnector, secondConnector] at hv
  exact step9_childN_first_ne_second i.isLt hv

/-! ## `G - R'` is `2a`-linked (Thomas–Wollan) -/

/-- Deleting at most `a` vertices from a `21a`-connected graph leaves a `20a`-connected
graph, which has at least `10a` edges per vertex, hence is `2a`-linked by
Thomas–Wollan (`twDensity_holds`). -/
theorem step9_kLinked {V : Type u} [Fintype V] [DecidableEq V] (G : SimpleGraph V)
    {a : ℕ} (ha : 1 ≤ a) (hconn : VertexConnected G (21 * a)) (R : Finset V)
    (hR : R.card ≤ a) :
    Linkedness.KLinked (G.induce (R : Set V)ᶜ) (2 * a) := by
  classical
  have hc : VertexConnected (G.induce (R : Set V)ᶜ) (20 * a) :=
    hconn.induce_compl R _ (by omega)
  apply twDensity_holds _ (G.induce (R : Set V)ᶜ) (2 * a) (by omega) (hc.of_le (by omega))
  have hdeg : ∀ v, 20 * a ≤ (G.induce (R : Set V)ᶜ).degree v := fun v =>
    Linkedness.degree_ge_of_vertexConnected hc v
  have hsum := sum_degree_eq_two_edgeCount (G.induce (R : Set V)ᶜ)
  have hle : 20 * a * Fintype.card ↥((R : Set V)ᶜ) ≤
      2 * edgeCount (G.induce (R : Set V)ᶜ) := by
    rw [← hsum]
    calc 20 * a * Fintype.card ↥((R : Set V)ᶜ)
        = ∑ _v : ↥((R : Set V)ᶜ), 20 * a := by simp [mul_comm]
      _ ≤ _ := Finset.sum_le_sum fun v _ => hdeg v
  have hleR : ((20 * a * Fintype.card ↥((R : Set V)ᶜ) : ℕ) : ℝ) ≤
      ((2 * edgeCount (G.induce (R : Set V)ᶜ) : ℕ) : ℝ) := by exact_mod_cast hle
  push_cast at hleR ⊢
  linarith

/-! ## Step 9 -/

/-- **Step 9 of Lemma 6.2** (`WeaveStep9`). -/
theorem weaveStep9_holds' : WeaveStep9.{u} := by
  intro a c n12 n13 n23 ha hsum h0 h1 h2 V _ _ G hconn hsupply r hr
  classical
  obtain ⟨start, hsinj, hsr, hfirst, hsecond⟩ :=
    exists_parent_connector_starts_of_connected G r hconn (by omega : 4 * a ≤ 21 * a)
  let R : Finset V := Finset.univ.image r
  let S : Finset V := Finset.univ.image start
  have hRcard : R.card ≤ a := Finset.card_image_le.trans (by simp)
  have hScard : S.card ≤ 2 * a := Finset.card_image_le.trans (by simp)
  obtain ⟨J, hJdis, hJX, hJcard, hJW⟩ :=
    hsupply (R ∪ S) ((Finset.card_union_le _ _).trans (by omega))
  have hex : ∀ k, ∃ e : Fin (c k) ↪ V, Set.range e ⊆ (J k : Set V) := fun k =>
    Function.Embedding.exists_of_card_le_finset
      (by simpa using (by have := hJcard k; omega : c k ≤ (J k).card))
  choose e he using hex
  have hH : Pairwise fun k l => Disjoint (J k : Set V) (J l : Set V) :=
    fun k l hkl => Finset.disjoint_coe.mpr (hJdis hkl)
  have hstartOut : ∀ q k, start q ∉ J k := by
    intro q k hq
    have hmem : start q ∈ R ∪ S :=
      Finset.mem_union_right _ (Finset.mem_image.mpr ⟨q, Finset.mem_univ _, rfl⟩)
    exact Finset.disjoint_left.mp (hJX k) hq hmem
  have hrootOut : ∀ i k, r i ∉ J k := by
    intro i k hi
    have hmem : r i ∈ R ∪ S :=
      Finset.mem_union_left _ (Finset.mem_image.mpr ⟨i, Finset.mem_univ _, rfl⟩)
    exact Finset.disjoint_left.mp (hJX k) hi hmem
  exact step9_rooted_minor_of_children G J hH hJW r hr (fun k => e k)
    (fun k => (e k).injective) (fun k u => he k ⟨u, rfl⟩)
    (step9_assignment hsum h0 h1 h2) (step9_assignment_injective hsum h0 h1 h2)
    start hsinj hsr hstartOut hrootOut (step9_kLinked G ha hconn R hRcard) le_rfl
    hfirst hsecond (step9_assignment_different hsum h0 h1 h2)

#print axioms weaveStep9_holds'

end HadwigerConstant.WV.Step9


==> anc/lean/README.md <==
# Lean formalisation

Our Lean files build on the Lean 4 + Mathlib formalisation of Norin and Steiner,
https://github.com/snorin239/LinearHadwiger (commit 9ef0db5, Lean/Mathlib v4.32.1).

Setup (the build directory needs about 9 GB):

    git clone https://github.com/snorin239/LinearHadwiger.git NorinSteinerLean
    cd NorinSteinerLean
    git checkout 9ef0db5
    cp -r <this folder>/HadwigerConstant .
    printf '\n[[lean_lib]]\nname = "HadwigerConstant"\nglobs = ["HadwigerConstant.+"]\n' >> lakefile.toml
    lake exe cache get && lake build HadwigerConstant
    lake env lean HadwigerConstant/AxCheck.lean

Numbering. This README uses the numbering of the current paper. The Lean file names, docstrings
and comments use the numbering of the paper before its sections were reordered; call this the *old numbering*. `DoubleFanTwo.lean` uses the current numbering. `Skeleton.lean`, `Mader.lean`, `Hub.lean` and the
supplementary files listed below use section numbers one higher than the old numbering (for example,
Lemma 10.9 there is Lemma 9.9 in the old numbering). The paper was reordered as follows: old
Sections 4, 5 and 6 are now Sections 6, 7 and 4; old Section 7 was removed (its proof is now in the
proof of Lemma 5.4); old Subsections 9.1–9.3 are now Section 5; old Subsections 9.4–9.5 are now
Section 9; old Lemma 5.5 is now Lemma 3.17 and old Theorem 5.3 is now Theorem 3.12. The following table lists every result of the
paper that the Lean files mention.

| Old numbering | Numbering in `Skeleton`, `Mader`, `Hub` and supplementary files | Current paper |
|---|---|---|
| Lemma 3.1 (padding) | Lemma 4.1 | Lemma 3.1 |
| Corollary 3.3 (Nguyen) | Corollary 4.3 | Corollary 3.3 |
| Theorem 3.5 (Thomas–Wollan) | – | Theorem 3.5 |
| Lemma 3.6 (knitting) | – | Lemma 3.6 |
| Lemma 3.8 (Delcourt–Postle Lemma 5.15) | – | Lemma 3.8 |
| Lemma 3.9 (Kawarabayashi) | – | Lemma 3.9 |
| Lemma 3.10 (Delcourt–Postle Lemma 6.2) | – | Lemma 3.10 |
| Theorem 3.11 (Kostochka, constant 30) | Theorem 3.11 (`Skeleton.lean` uses the current numbering here and for Proposition 5.5) | Theorem 3.11 |
| Theorem 3.13 (Duchet–Meyniel) | – | Theorem 3.13 (now Reed–Seymour, v <= 2 alpha had) |
| Lemma 3.14 (greedy colouring) | – | Lemma 3.14 |
| Theorem 3.15 (Norin–Steiner Theorem 4) | Theorem 4.15 | unnumbered (Subsection 3.4, the small-graph bound of Norin and Steiner; not formalised) |
| Lemma 3.17 (Norin–Steiner Corollary 17) | – | Lemma 3.15 |
| Lemma 3.18 (paths to a large set) | – | Lemma 3.16 |
| Theorem 4.1 (Wollan) | – | Theorem 6.1 (now in the form `massedUniversal_of_localClosure`) |
| Lemma 4.2 | – | Lemma 6.2 |
| Lemma 4.3 (massed pairs) | – | Lemma 6.3 |
| Lemma 4.4 (`L44`, C = 70) | – | Lemma 6.4 |
| Theorem 5.2 (`T52`, refined Lin) | – | Theorem 7.1 |
| Theorem 5.3 (Norin–Postle) | – | Theorem 3.12 |
| Lemma 5.4 (core lemma) | – | Lemma 7.2 |
| Lemma 5.5 (sharpened Mader) | Lemma 6.5 | Lemma 3.17 |
| Lemma 5.6 (averaging) | Lemma 6.6 | removed (proved inline in Step 6 of the proof of Theorem 7.1) |
| Lemma 6.1 (hub) | Lemma 7.1 | Lemma 4.1 |
| Lemma 6.2 (weaving lemma) | – | Lemma 4.2 |
| Theorem 6.3 | Theorem 7.3 | Theorem 4.3 |
| Corollary 6.4 (`cor:sep`) | Corollary 7.4 | removed; its function c_{6.4} is now c_{4.3}, defined in Theorem 4.3 |
| Theorem 7.1 (asymptotic bootstrap) | Theorem 8.1 | removed |
| Corollary 7.2 (c^(L)) | Corollary 8.2 | removed |
| Proposition 8.1 (`P81`) | – | Proposition 8.1 |
| Lemmas 9.1 and 9.2 (Norin–Steiner Lemmas 7 and 8) | Lemmas 10.1 and 10.2 | removed; Theorem 5.1 is Norin–Steiner's quantitative Theorem 2 and Lemma 5.2 is `parta_aeps_le` |
| Lemma 9.3 (base case) | Lemma 10.3 | Lemma 5.3 |
| Lemma 9.4 (level lemma, `LemmaLevel`) | Lemma 10.4 | Lemma 5.4 |
| Proposition 9.5 (schedule) | Proposition 10.5 | Proposition 5.5 |
| Lemma 9.6 (small values of a) | Lemma 10.6 | Lemma 5.6 |
| Corollary 9.7 (`AllScales`) | Corollary 10.7 | Corollary 5.7 |
| Corollary 9.8 | – | Corollary 9.1 |
| Lemma 9.9 (`WeaveFinalTop`) | Lemma 10.9 | Lemma 9.2 |
| Theorem 1.3 (main theorem) | – | Theorem 1.2 |

Some results of the paper are not mentioned in the Lean comments, or are formalised only through
`LinearHadwiger`. The paper states each of them in the form formalised:

- Lemma 3.1 (padding): `Pad.lean` (supplementary). The main proof uses only the case b = 0,
  `parta_woven_roots_pad` (`P81PartA.lean`), in Step 5 of the proof of Proposition 8.1.
- Theorem 3.4 (Menger): `HadwigerLean.SetMenger.exists_linkage_of_separator_lower_bound` and
  `VertexConnected.exists_AB_linkage`, for paths from A to B (first vertex in A, last vertex in B);
  trimming as in `exists_trimStartFromSet` and `exists_trimFinishToSet`.
- Lemma 3.7 (Delcourt–Postle Lemma 5.3): `HadwigerLean.Woven.exists_linkage_of_two_redundant_fans`
  (`HadwigerLean/Woven/RedundantMenger.lean`); double fans are `HadwigerLean.Woven.DoubleFan`.
- Lemma 3.16 (paths to a large set): (a) `parta_exists_double_fan_chromatic` (`DoubleFanTwo.lean`),
  used in Lemma 4.2, and applied inside a region in Step 2 of Proposition 8.1 as
  `parta_exists_double_fan_inside_connected_region` (`DoubleFanTwo.lean`; connectivity 2|W|);
  (b) `HadwigerLean.Woven.exists_mixed_linkage_clean_supported`, used in Proposition 8.1 (through
  `exists_stage_mixed_paths_indexed`); (c) `HadwigerLean.Woven.exists_mixed_linkage_clean_of_untrimmed`,
  used in Lemma 4.2 (through `exists_proxy_woven_of_mixed_fan`). The library lemma
  `exists_double_fan_inside_connected_region` (connectivity 3|W|) is not used.
- Theorem 6.1 (Wollan): `massedUniversal_of_localClosure` (`L44Defs.lean`), from Norin–Steiner's
  formalisation of Wollan's minimal-counterexample argument (Wollan's Theorems 2.1–2.3, including the
  exclusion of rigid separations and the Menger dichotomy); the paper's proof follows this route.
- Lemma 6.2: `L44.Lemma42`, with the hypothesis lambda > 1, which the paper uses to check condition (M1)
  as Norin–Steiner's `massed_of_connected_edge_budget` does (C(|X|+1, 2) < lambda |X|).
- The small-dense-subgraph theorem of Delcourt and Postle is formalised in `LinearHadwiger`
  (`small_connected_subgraph_of_density`, with an induced subgraph) but not used. The small-graph bound
  of Norin and Steiner (their Theorem 4) and Lin's theorem are quoted without numbers in the paper, are
  not used, and are not formalised.

Appendix B of the paper describes `LinearHadwiger`, the external results formalised on top of it,
and the final statement. Every numbered result of the paper is formalised, and every statement and
proof in the paper follows the Lean files.

Constants are named after results, so they change in the same way: c_{9.4}, c_{9.5} (= c*), c_{6.4},
C_{4.4}, omega_{5.2}, tau_{5.2}, C_{5.3}, Lambda^E_{6.2}, Lambda^U_{6.2}, Lambda_{9.9} and Lambda'_{9.9}
in the Lean comments are c_{5.4}, c_{5.5}, c_{4.3}, C_{6.4}, omega_{7.1}, tau_{7.1}, C_{3.12},
Lambda_E, Lambda_U (of Lemma 4.2), Lambda_{9.2} and Lambda'_{9.2} in the paper; C_{8.1} is
unchanged, and c_fin in the Lean comments is c_{1.2} in the paper. The constants are listed in Table 2 (Subsection 2.4) of the paper. Section references in the
Lean comments change accordingly. The map from section numbers in the Lean comments to the current
paper is as follows.

| Old numbering | One-higher files | Current paper |
|---|---|---|
| Sections 1–3 | Sections 2–4 | Sections 1–3 |
| Section 4 | Section 5 | Section 6 |
| Section 5 | Section 6 | Section 7 (except Theorem 3.12 and Lemma 3.17) |
| Section 6 | Section 7 | Section 4 |
| Section 7 | Section 8 | removed (proof now in the proof of Lemma 5.4) |
| Section 8 | Section 9 | Section 8 |
| Subsection 9.1 | Subsection 10.1 | Subsection 5.1 |
| Subsection 9.2 | Subsection 10.2 | Subsections 5.2 and 5.3 |
| Subsection 9.3 | Subsection 10.3 | Subsection 5.4 |
| Subsection 9.4 | Subsection 10.4 | Section 9 |
| Subsection 9.5 | Subsection 10.5 | Section 9 |

Supplementary files (not needed for `BSMain.lean`; standard axioms only, see `AxCheck.lean`):
`Pad.lean` (Lemma 3.1 for `HadwigerLean.Woven`), `Avg.lean` (old Lemma 5.6, an averaging lemma that
the current paper does not state; the proof of Theorem 7.1 proves the case it needs inline, as
`partb_avg_incidence` and `partb_dense_Rstar` in `T52PartB.lean`), and `Bootstrap.lean`,
`BootstrapLog.lean`, `BootstrapLevel.lean` (the arithmetic of old Corollary 7.2, Lemma 5.3 at
threshold 879.8, the thresholds of Lemma 5.4, Proposition 5.5 and Lemma 5.6; these check the arithmetic of a seven-step bootstrap schedule that differs from the one in the
paper, and are not used by the main theorem).

## Status

**The main theorem is fully verified.** `HadwigerConstant/MainMathlib.lean` states it using only
Mathlib notions (`SimpleGraph`, `SimpleGraph.induce`, `SimpleGraph.Connected`,
`SimpleGraph.Colorable`, `SimpleGraph.chromaticNumber`), in the same branch-set form as
Norin–Steiner's Mathlib statement `HadwigerLean.Deduction.theorem1_mathlib_proved`, but with an
explicit constant:

    theorem HadwigerConstant.colorable_of_no_clique_minor_model
        (V : Type u) [Fintype V] (G : SimpleGraph V) (t : ℕ)
        (h : ¬ ∃ B : Fin t → Set V,
          (∀ i, (G.induce (B i)).Connected) ∧
          (Pairwise fun i j => Disjoint (B i) (B j)) ∧
          (∀ i j : Fin t, i ≠ j → ∃ x ∈ B i, ∃ y ∈ B j, G.Adj x y)) :
        G.Colorable (1118430 * (t - 1))

That is, if G has no K_t minor then chi(G) <= 1118430 (t - 1). Equivalently, with the Hadwiger
number defined directly from Mathlib notions,

    noncomputable def HadwigerConstant.hadwigerNumber (G : SimpleGraph V) : ℕ :=
      sSup {n | ∃ B : Fin n → Set V,
        (∀ i, (G.induce (B i)).Connected) ∧
        Pairwise (fun i j => Disjoint (B i) (B j)) ∧
        ∀ i j, i ≠ j → ∃ x ∈ B i, ∃ y ∈ B j, G.Adj x y}

    theorem HadwigerConstant.chromaticNumber_le_mul_hadwigerNumber
        (V : Type u) [Fintype V] (G : SimpleGraph V) :
        G.chromaticNumber ≤ 1118430 * hadwigerNumber G

    theorem HadwigerConstant.colorable_mul_hadwigerNumber
        (V : Type u) [Fintype V] (G : SimpleGraph V) :
        G.Colorable (1118430 * hadwigerNumber G)

The branch sets are pairwise disjoint, induce connected (hence nonempty) subgraphs, and every two
of them are joined by an edge, so `hadwigerNumber G` is the largest n such that K_n is a minor of G.
The lemma `hadwigerNumber_eq_cliqueMinorNumber` shows that it equals Norin–Steiner's
`HadwigerLean.cliqueMinorNumber G` for finite G; the sanity checks `hadwigerNumber_le_card` and
`hadwigerNumber_completeGraph` (had(K_n) = n) are also proved. These theorems follow from

    theorem HadwigerConstant.BS.chromatic_le_mul_hadwiger :
      ∀ (V : Type u) [Fintype V] (G : SimpleGraph V),
        chromatic G ≤ 1118430 * cliqueMinorNumber G

in `HadwigerConstant/BSMain.lean`, where `chromatic G` is `ENat.toNat G.chromaticNumber`. All have
no hypotheses; `#print axioms` gives only `propext, Classical.choice, Quot.sound`.
There is no `sorry`, `axiom` or `native_decide` in `HadwigerConstant/` (nor in the
Norin–Steiner library at commit 9ef0db5, which is unmodified). Build and check with

    lake build HadwigerConstant.MainMathlib
    lake env lean HadwigerConstant/AxCheck.lean

Key steps: (A) in Step 7 of the weaving lemma (`weaveCore_holds`, `WVPartB.lean`), if G_3 has a
K_{2a} minor then Kawarabayashi's lemma (`KawaStep` with no pairs) makes it (a,0)-woven, and
otherwise G_4 is separated at b = 2a (b = min{2a,t} in Lemma 9.2) with separation cost Phi*b
(`partb_hPhi_sep`, which uses that chromatic numbers are integers), so
Lambda_E = (1+eta)(517.5+12Phi), Lambda_U = (1+eta)(897.5+10Phi); (B) the bootstrap uses
the level lemma (`LemmaLevel`, `lemmaLevel_holds` in `BSPartB.lean`: Gyarfas graphs
coloured by any earlier step at threshold T-0.1, slack 10^-4) and the schedule base (4.01, 0.49),
side step 615.6401 at exponent 0.7345, five main steps to 18964.5431 at 1.7125, final step
c* = 45024.9873 at 2.0792 (`levelBound_final` in `BSDefs.lean`); (C) the final constant is
c_fin = 1829.6 + 2*18000 + 24c* = 1118429.2952 (`Skeleton.lean`).

Alignment with the paper: the paper follows the Lean proof (base case from Norin–Steiner's quantitative
Theorem 2 with thresholds 1160, 1160.9 and 1161; Reed–Seymour in place of Duchet–Meyniel; Lemma 5.4 with
T >= 1000.9, 0 <= Phi <= 10^4, beta_G <= 1, (beta_G - 2 zeta)T >= 1 and zeta T >= 5; woven graphs with up to
b pairs; l-linked graphs without a lower bound on the order, as `KLinked`; Theorem 3.2 for induced
subgraphs; Theorem 3.4 (Menger), Lemma 3.7 and Lemma 3.16 in the forms of `LinearHadwiger` listed above;
Theorem 3.5 as Thomas–Wollan Corollary 1.2 only, with Corollary 1.3 derived where it is used; Theorem 3.11
with the consequences e(G) <= 30 s sqrt(log s) v(G) and chi(G) < 60 s sqrt(log s) + 1; Lemmas 3.14 and 3.15
in the formalised forms (`GreedyDM`, `Gyarfas`: Gyarfas graphs of order at most 2bk(k-1), packing blocks with
exactly k vertices); Lemma 3.17 with an induced subgraph; Lemma 4.1 via a smallest induced subgraph of
chromatic number at least q; Step 1 of Lemma 4.2 by Hall's theorem; the losses 92.5a+17, 137.5a+17,
179.5a+17 (uneven) and 85a+2, 172a+2 (even) in Lemma 4.2, with the same Lambda_E and Lambda_U;
Theorem 4.3 in the form chi < D(...) + 1 + (42 + Lambda) t; the numerical estimates of Lemmas 5.2, 5.4 and 5.6,
Proposition 5.5 and Lemma 9.2; small values of a coloured with (144.4 + 4*1161)a = 4788.4a;
Theorem 6.1 in the form `massedUniversal_of_localClosure`; Lemma 6.2 with lambda > 1;
Steps 4, 5 and 6 and Claim 2 of Theorem 7.1; the final step of Theorem 1.2 without integrality).
Some formalised statements are stronger than the paper's (for example real t in Lemma 6.3); the paper
says so where each such statement appears.

The components, in dependency order:

Theorem 3.11 (Kostochka's bound with the constant 30, as stated by Delcourt–Postle Theorem 4.3:
e(G) >= 30 s sqrt(log s) v(G) forces a K_s minor; hence e(G) <= 30 s sqrt(log s) v(G) and
chi(G) < 60 s sqrt(log s) + 1 without a K_s minor) is stated in the form formalised by Norin and
Steiner (`HadwigerLean.hasCliqueMinor_of_edgeDensity_ge`, `HadwigerLean.minor_free_edgeCount_le_kt`,
`HadwigerLean.chromatic_lt_kt_color_threshold`, `HadwigerLean.RootedDensity.densityForcesMinor_cliqueMatching`).
Every use of Theorem 3.11 in the main proof goes through these, as in the paper: the case
split of Theorem 1.2 at log log t = 18.4 (Case 1 and the case had(G) < 10^6), the bound
D(46a_0/3+4)+1 <= t/10 for log log t >= 18.4 (`WV.dBound_top`), Lemma 6.3, Theorem 7.1, and
the bound D(46a_0/3+4)+1 <= 10^-7 t in the level lemma (step (iii) of the proof of Lemma 5.4).

`HadwigerConstant/Skeleton.lean` proves

    chromatic_le_mul_hadwiger : NguyenCor → WeaveFinalTop →
      ∀ V [Fintype V] (G : SimpleGraph V),
        chromatic G ≤ 1118430 * cliqueMinorNumber G

with axioms only `propext, Classical.choice, Quot.sound` (no `sorry`).
The two hypotheses are Corollary 3.3 (Nguyen) and Lemma 9.2 at a = t of the paper.
Everything else in the final proof (Theorem 1.2) is checked: the trivial cases,
Case 1 (log log t < 18.4) via Theorem 3.11 with the constant 30, as formalised by Norin and
Steiner (`chromatic_lt_kt_color_threshold`: chi < 60 e^9.2 t + 1 < 600000 t + 1), Case 2, the real
arithmetic, and the conversion from had(G)+1 to had(G).

`HadwigerConstant/Mader.lean` proves Lemma 3.17 (sharpened Mader) unconditionally
(`mader_sharp`; axioms `propext, Classical.choice, Quot.sound`).

`HadwigerConstant/Hub.lean` proves Lemma 4.1 (the hub) from the density form of
Thomas–Wollan (hypothesis `TWDensity`), together with a vertex-critical-subgraph lemma.

`HadwigerConstant/TW16*.lean` prove Thomas–Wollan Theorem 1.6 (the 5k form):

    theorem16Strong_of_egawaKKY : EgawaKKY → ∀ V G k, (∀ x, 5k ≤ deg x) → |V| ≤ 10k →
      ∃ T, 2k ≤ |T| ≤ 10k ∧ KLinked G[T] k

(`TW16Main.lean`). The hypothesis `EgawaKKY` is Thomas–Wollan's Theorem 4.1, the
minimum-degree form of Kawarabayashi–Kostochka–Yu (CPC 2006) Theorem 1.1, and it is
proved in `KKY*.lean` following KKY Section 3 (`KKY_blueprint.md` records several small
gaps in the published proof and their fixes). So `KKYMain.lean` proves
`egawaKKY_holds` and `theorem16Strong_holds` unconditionally (axioms `propext,
Classical.choice, Quot.sound`). The proof follows TW Section 4
(Claims 4.2–4.20); `TW16_blueprint.md` records the proofs, including fixes of
several small gaps in the published argument.

`HadwigerConstant/TWD*.lean` prove the density form of Thomas–Wollan (Corollary 1.2:
2k-connected with at least 5k|V| edges implies k-linked) as `twDensity_holds`, by
adapting Norin–Steiner's massed-pair chain from the constant 8 to 5 and feeding it
`theorem16Strong_holds`. Hence `TWDMain.lean` proves the hub, Lemma 4.1, unconditionally
(`hub_unconditional`; axioms `propext, Classical.choice, Quot.sound`).

`HadwigerConstant/L44*.lean` prove Lemmas 6.3 and 6.4 (`lemma43_holds`, `lemma44_holds`, and
the integer form `lemma44Nat_holds`: a 9t-connected graph with e >= 70t v is
(2x, floor(4.004t))-woven, for log t >= 1.6e6), reusing Norin–Steiner's formalisation of
Wollan's minimal-counterexample argument (`L44Main.lean`; standard axioms only).

`HadwigerConstant/T52*.lean` prove Theorem 7.1 (refined Lin, omega = 0.0044, tau = 4.56e18) as
`theorem52_holds` (the induced form stated in the paper) and `theorem52Subgraph_holds` (embedding form),
using Norin–Steiner's formalised Norin–Postle bound (C = 6400) and core lemma, and Theorem 3.11
(`T52Main.lean`; standard axioms only).

`HadwigerConstant/P81*.lean` prove Proposition 8.1 (C_{8.1} = 18000; both the claim (dagger) and the
bound on inseparability) from Nguyen's Corollary 3.3 (`prop81_of_nguyen`, `dagger_of_nguyen` in
`P81Main.lean`; standard axioms), adapting Norin–Steiner's formalisation of Delcourt–Postle Lemma 6.4
and using Theorem 7.1, Lemma 6.4 and the Thomas–Wollan density form (for Lemma 3.6).

`HadwigerConstant/NGU*.lean` prove Nguyen's theorem (Theorem 1.1 of the journal version, Theorem 1.2 of arXiv:2206.00561v2, which the Lean comments cite) and hence Corollary 3.3 (`nguyenCor_holds`), so
Proposition 8.1 is unconditional (`prop81_holds`), and `NGUMain.lean` proves the main theorem
`chromatic_le_mul_hadwiger_of_weave : WeaveFinalTop → chromatic G ≤ 1118430 * cliqueMinorNumber G`
(standard axioms). `NGU_blueprint.md` records two small gaps in Nguyen's Section 4.3 (the sign of x_i, and
Claim 4.13 when I_1 is empty) and their fixes, neither affecting the statement.

`HadwigerConstant/WV*.lean` prove the weaving induction: Lemma 4.2 (both schemes), Theorem 4.3 and
old Corollary 6.4 unconditionally, and Lemma 9.2 / `WeaveFinalTop` from Corollary 5.7 (`AllScales`). Hence
`WVMain.lean` proves `chromatic_le_mul_hadwiger_of_allScales : AllScales → chromatic G ≤ 1118430 *
cliqueMinorNumber G` (standard axioms). Corollary 5.7 is proved in `BS*.lean` (below).

`HadwigerConstant/BS*.lean` prove the bootstrap (Lemma 5.3, the level lemma
`LemmaLevel` = Lemma 5.4, Lemma 5.6, Proposition 5.5 with c* = 45024.9873) and
Corollary 5.7 (`allScales_holds`), and `BSMain.lean` proves the main theorem
`chromatic_le_mul_hadwiger` with no hypotheses.


==> anc/precise_check.py <==
# Certified check of the numerical inequalities of the paper.
#  * Combinations of rational constants are checked in exact rational arithmetic (fractions.Fraction).
#  * Inequalities involving logarithms, exponentials and square roots are checked in interval arithmetic
#    (mpmath.iv, 60 digits, outward rounding): an inequality is reported OK only if it holds for every point
#    of the computed enclosures, so it is certified despite rounding. An undecided comparison counts as FAIL.
# Quantities such as t = exp(exp(1161)) cannot be handled by hand, so inequalities required for all t above a size
# threshold are rewritten in terms of x = log log t (so log t = e^x), and reduced to the threshold by monotonicity
# in x (the monotonicity is immediate or proved in the paper; derivative signs are also checked here where used).
# Check labels use the paper's numbering. Variable names in the code:
#   omega_{7.1} = cL, tau_{7.1} = P, C_{6.4} = Ck, C_{8.1} = Cd, c_{4.3}(x) = cS(x) (= 42 + min{517.5+12x, 897.5+10x}),
#   xi = 1e-4 and Phi_max = 1e4 (error term and bound on Phi in Lemma 5.4), c_{5.4} = c_{4.3}(4.01) + xi = Sst, c_side = constant of the side step (Prop 5.5),
#   cbar_j = main chain (Prop 5.5), c_{5.5} = cs, x_* = 78 + 2c_{5.5} = xs, Lambda_{9.2}/(1+eta) = LamF0,
#   Lambda'_{9.2} - 2/t = KF0, C_{3.12} = 6400 = C, c_{1.2} = 1829.6 + 2C_{8.1} + 24c_{5.5} = cfin.
# Notation in the check labels versus the paper: x = log log t (or log log a) is y in the paper; x_* is 78 + 2c_{5.5}
#   (unnamed in the paper). In Theorem 7.1
#   the code variable eta is eps' = 0.02 of the paper (the labels say eps'), and the labels follow the paper's symbols in Lemma 6.3.
#   Elsewhere x is the number of branch sets per stage.
# Exit status is 0 if and only if every check passes.
from fractions import Fraction as F
from mpmath import iv
iv.dps = 60
def I(v):                        # enclosure of an exact number (int, Fraction or decimal string)
    if isinstance(v, iv.mpf): return v
    v = F(v)
    return iv.mpf(v.numerator)/v.denominator
D = I
ln = lambda v: iv.log(I(v)); ex = lambda v: iv.exp(I(v)); sq = lambda v: iv.sqrt(I(v))
def s(v, n=10):                  # short display of an interval (its midpoint)
    return ('%.' + str(n) + 'g') % float(v.mid)
allok = True
def chk(name, f):
    global allok
    try:
        c = bool(f())
    except (ValueError, TypeError, NotImplementedError):   # undecided interval comparison (ValueError) or a bug: FAIL
        c = False
    print(('OK   ' if c else 'FAIL ') + name)
    allok &= c

# ---------------------------------------------------------------------------------------------------------------
# Exact constants of the chain (Sections 4, 5 and 9)
# ---------------------------------------------------------------------------------------------------------------
def cS(x):                       # c_{4.3}(x), Theorem 4.3
    return 42 + min(F('517.5') + 12*x, F('897.5') + 10*x)
xi = F(1, 10**4)                 # slack per step in Lemma 5.4 (xi)
Phimax = F(10**4)                # upper bound on Phi in Lemma 5.4
b0 = F('4.01')                   # base constant (Lemma 5.3), exponent 0.49
Sst = cS(b0) + xi                # c_{5.4}
cside = 2*b0 + cS(b0) + xi       # side step (Gyarfas graphs coloured by Lemma 5.3)
cbar = [b0]
for _ in range(5): cbar.append(2*cbar[-1] + cS(b0) + xi)
c5 = cbar[5]
cs = 2*c5 + cS(cside) + xi       # c_{5.5}: final step, Gyarfas graphs coloured by the side step
Cd = 18000                       # C_{8.1}
xs = 78 + 2*cs                   # x_*
LamF0 = F('897.5') + 10*xs       # Lambda_{9.2} = (1+eta) LamF0
KF0 = 110 + 2*Cd + 4*cs          # Lambda'_{9.2} = KF0 + 2/t
cfin = F('1829.6') + 2*Cd + 24*cs   # c_{1.2}
# Prop 5.5 schedule: beta0 = 0.49, vartheta = 0.0005, zeta = beta0/2 - vartheta, zeta_f = beta_1/2 - 1.1 vartheta
beta0 = F('0.49'); vth = F('0.0005')
zm = beta0/2 - vth                # zeta of the side and main steps
bside = beta0 + zm               # beta_1
zf = bside/2 - F(11, 10)*vth      # zeta_f of the final step
b5 = beta0 + 5*zm; bfin = b5 + zf
Tbase = F('1160'); Tboot = F('1161'); Tside = Tboot - F('0.1')   # thresholds (Lemmas 5.2 and 5.3, Prop 5.5)
Tfin = F('18.4')                 # threshold of Lemma 9.2 and Theorem 1.2
xifin = F('0.1')                 # bound t/10 for D(46a0/3+4)+1 in Case 2 of Theorem 1.2

# Lemma 5.2 (additive term of Theorem 5.1) and Lemma 5.3 (base): x = loglog a >= T_base = 1160, eps = 0.0099 (log a)^{-0.49},
#   2000/eps^2 = K e^{0.98x} with K = 2000/0.0099^2, log(100/eps) = log(100/0.0099) + 0.49x; A_eps <= 1e-4 a follows from
#   K(10 + 0.49x) + 10 <= e^{0.02x}.
Kb = F(2000)/F('0.0099')**2
chk('Lemma 5.2: 100/0.0099 and 10^4 are less than 2.7^10 < e^10, so log(100/0.0099) < 10 and log(10^4) < 10',
    lambda: F(100)/F('0.0099') < F('2.7')**10 and 10**4 < F('2.7')**10 and I(F('2.7')**10) < ex(10)
            and ln(F(100)/F('0.0099')) < 10 and ln(10**4) < 10)
#   Since e^z >= 1+z, e^{0.02x} >= e^{23.2}(0.02x - 22.2); f(x) = e^{23.2}(0.02x - 22.2) - K(10 + 0.49x) - 10 is linear.
chk('Lemma 5.2: 0.02*T_base = 23.2, 0.02*T_base - 22.2 = 1 and 10 + 0.49*T_base = 578.4',
    lambda: F('0.02')*Tbase == F('23.2') and F('0.02')*Tbase - F('22.2') == 1 and 10 + F('0.49')*Tbase == F('578.4'))
chk('Lemma 5.2: e > 2.7182818283 and e^{0.2} >= 1 + 0.2 + 0.2^2/2 = 1.22', lambda: ex(1) > D('2.7182818283') and 1 + F('0.2') + F('0.2')**2/2 == F('1.22'))
chk('Lemma 5.2: e^{23.2} >= 2.7182818283^23 * 1.22 = %.6g > 1.188e10' % float(F('2.7182818283')**23*F('1.22')),
    lambda: F('2.7182818283')**23*F('1.22') > F('1.188e10') and ex(F('23.2')) > D('1.188e10'))
chk('Lemma 5.2: 1.188e10 > 578.4K + 10 = %s, so f(1160) = 1.188e10 - 578.4K - 10 > 0' % float(F('578.4')*Kb + 10),
    lambda: F('1.188e10') > F('578.4')*Kb + 10)
chk('Lemma 5.2: 1.188e10 > 24.5K, so the slope 0.02*1.188e10 - 0.49K of f is positive', lambda: F('1.188e10') > F('24.5')*Kb)
chk('Lemma 5.3: 4 + 0.0099 + 0.0001 = 4.01', lambda: 4 + F('0.0099') + F('0.0001') == b0)

# Lemma 4.2 (weave): bounds with l = ceil(10a/3) <= 10a/3+1 (exact rational arithmetic)
Zc = 1 + 2*F(10, 3); Zk = 2          # |Z| <= (23/3)a + 2
Ac = 1 + F(10, 3); Ak = 1            # a+l <= (13/3)a + 1
# Lemma 4.1 (hub): density 25m/4 -> Lemma 3.17 with k=2m gives (gamma+sqrt(gamma^2-4m gamma))/2 = 5m at gamma = 25m/4
g = F(25, 4)
chk('Lemma 4.1 (hub): g >= 25/4 >= 4, and (10-g)^2 <= g^2-4g iff 100 <= 16g iff g >= 25/4 (m=1 scale), so gamma\' >= 5m',
    lambda: g >= 4 and 16*g == 100 and all(((10 - x)**2 <= x*x - 4*x) == (x >= g) for x in [F(6), g, F(13, 2), F(8), F(10)]))
chk('Lemma 4.2: l_0 = ceil(10a/3) <= (10a+2)/3 <= 10a/3 + 1 (checked for a = 1..3000)',
    lambda: all(3*(-(-10*a//3)) <= 10*a + 2 for a in range(1, 3001)) and F(2, 3) <= 1)
chk('Lemma 4.2 Step 3: |Z| + 12.5(a+l) + 1 <= 62a + 16', lambda: Zc + F('12.5')*Ac <= 62 and Zk + F('12.5')*Ak + 1 <= 16)
chk('Lemma 4.2 Step 5: 5(a+2l) + 12.5(a+l) + 2 = 17.5a + 22.5l + 2 <= 92.5a + 17 when 3l <= 10a+2',
    lambda: 5 + F('12.5') == F('17.5') and 10 + F('12.5') == F('22.5') and F('17.5') + F('22.5')*F(10, 3) == F('92.5') and F('22.5')*F(2, 3) + 2 == 17)
chk('Lemma 4.2 Step 5: 897.5a+1-(92.5a+17) = 805a-16 >= 64.32a >= 3.0625*21a (a >= 1)',
    lambda: F('897.5') - F('92.5') == 805 and 805 - 16 >= F('64.32') and F('64.32') >= F('3.0625')*21)
# Step 7 (Step 7a: Lemma 3.9 applied to G_3; Step 7b: separation at b = 2a, sigma = 2a Phi, by (H) at s slightly above 2a Phi and integrality)
chk('Lemma 4.2: Lambda_U = 5(1+eta)(179.5+2Phi) = (1+eta)(897.5+10Phi)', lambda: 5*F('179.5') == F('897.5') and 5*2 == 10)
chk('Lemma 4.2: Lambda_E = 3(1+eta)(172.5+4Phi) = (1+eta)(517.5+12Phi)', lambda: 3*F('172.5') == F('517.5') and 3*4 == 12)
chk('Lemma 4.2 Step 7b (uneven): 92.5+42+3 = 137.5; 1+897.5a+10 Phi a-(137.5a+17)-4 Phi a >= 760a-16 >= 700a (a>=1, Phi>=0)',
    lambda: F('92.5') + 45 == F('137.5') and F('897.5') - F('137.5') == 760 and 760 - 16 >= 700 and 10 - 4 >= 0)
chk('Lemma 4.2 Step 7b: 700a >= ceil(3.0625(21a-1)) (700 >= 64.3125)', lambda: 700 >= F('3.0625')*21)
chk("Lemma 4.2 Step 7b: sigma < sigma' := (sigma + floor(sigma) + 1)/2 < floor(sigma) + 1 (sample sigma)",
    lambda: all(x < (x + (x.numerator//x.denominator) + 1)/2 < (x.numerator//x.denominator) + 1
                for x in [F(0), F(1, 3), F(2), F(802, 100), F(123457, 7)]))
chk('Lemma 4.2 Step 8 (uneven): L_i = 179.5a+17 + 4 Phi a (i=1,2) or + 2 Phi a (i=3): 137.5 + 42 = 179.5',
    lambda: F('137.5') + 42 == F('179.5'))
chk('Lemma 4.2 Step 8: eta(a-4) >= 5 gives (1+eta)(a-4) >= a+1 and (1+eta)(a-2) >= (1+eta)(a-4)+2 >= a+3',
    lambda: -4 + 5 == 1 and 1 + 2 == 3)
chk('Lemma 4.2 Step 8 (uneven): a-a_1 >= (2a-4)/5, Lambda/5 = (1+eta)(179.5+2Phi), so Lambda(a-a_1) >= 2(1+eta)(a-2)(179.5+2Phi); a-a_3 >= (a-4)/5',
    lambda: F('897.5')/5 == F('179.5') and F(10, 5) == 2 and all(a - (-(-3*a//5)) >= F(2*a - 4, 5) and a - (-(-4*a//5)) >= F(a - 4, 5) for a in range(1, 3001)))
chk('Lemma 4.2 Step 8 (uneven): 2(a+3)(179.5+2Phi) = 359a+1077+4 Phi a+12 Phi >= 179.5a+17+4 Phi a = L_1',
    lambda: 2*F('179.5') == 359 and 6*F('179.5') == 1077 and 359 >= F('179.5') and 1077 >= 17)
chk('Lemma 4.2 Step 8 (uneven): (a+1)(179.5+2Phi) = 179.5a+179.5+2 Phi a+2 Phi >= 179.5a+17+2 Phi a = L_3',
    lambda: F('179.5') >= 17)
chk('Lemma 4.2 even scheme: hub 12.5*4a+2 = 50a+2, Step 5 35a+50a+2 = 85a+2, Step 7b 85+42+3 = 130 (130a+2), Step 8 130+42 = 172 (172a+2)',
    lambda: F('12.5')*4 == 50 and 35 + 50 == 85 and 85 + 42 + 3 == 130 and 130 + 42 == 172)
chk('Lemma 4.2 even scheme: Lambda >= 517.5; Step 3: 517.5a+1-7a >= 50a+1',
    lambda: F('517.5') - 7 >= 50)
chk('Lemma 4.2 even Step 5: 517.5a + 1 - (85a+2) = 432.5a - 1 >= 64.32a (a >= 1)', lambda: F('517.5') - 85 == F('432.5') and F('432.5') - 1 >= F('64.32'))
chk('Lemma 4.2 even Step 7b: sigma = 2a Phi; 517.5a+12 Phi a+1-(130a+2)-4 Phi a >= 387.5a-1 >= 300a',
    lambda: F('517.5') - 130 == F('387.5') and F('387.5') - 1 >= 300 and 12 - 4 >= 0)
chk('Lemma 4.2 even Step 8: a - ceil(2a/3) >= (a-2)/3, Lambda_E/3 = (1+eta)(172.5+4Phi); (a+3)(172.5+4Phi) = 172.5a+517.5+4 Phi a+12 Phi >= 172a+2+4 Phi a',
    lambda: F('517.5')/3 == F('172.5') and all(a - (-(-2*a//3)) >= F(a - 2, 3) for a in range(1, 3001)) and F('172.5') >= 172 and 3*F('172.5') >= 2)
crossover = (F('897.5') - F('517.5'))/(12 - 10)
chk('Lemma 4.2: the schemes agree exactly at Phi = %s; the even scheme is cheaper iff Phi < 190' % crossover,
    lambda: crossover == 190 and F('517.5') + 12*crossover == F('897.5') + 10*crossover)
chk('remark after Table 3: 2*max{2/(1-3/5), 2/(1-3/5), 1/(1-4/5)} = 10; even scheme: 2*2/(1-2/3) = 12',
    lambda: 2*max(2/(1 - F(3, 5)), 1/(1 - F(4, 5))) == 10 and 2*2/(1 - F(2, 3)) == 12)
chk('Lemma 4.2: h <= 46a/3+4 <= 46/3 (a+1) and 2|Z| <= 21a for a >= 1', lambda: F(46, 3) >= 4 and 2*Zc + 2*Zk <= 21)
chk('Lemma 4.2 Step 1 (Hall): 2(a+2l) <= 46a/3+4 <= 21a (uneven, a >= 1) and 2*7a = 14a <= 21a (even)',
    lambda: 2*Zc == F(46, 3) and 2*Zk == 4 and F(46, 3) + 4 <= 21 and 14 <= 21)
chk('Lemma 4.2 Steps 1 and 4: |Z| = a+2l <= 23a/3+2 <= 21a (a >= 1)', lambda: Zc == F(23, 3) and Zk == 2 and F(23, 3) + 2 <= 21)
chk('Lemma 4.2 Step 2: a > a_0 >= 4+5/eta >= 9 with a an integer gives a >= 10; then ceil(4a/5) < a and ceil(10 ceil(3a/5)/3) >= 2a, 3 ceil(2a/3) >= 2a (a = 10..3000)',
    lambda: all(-(-4*a//5) < a and -(-10*(-(-3*a//5))//3) >= 2*a and 3*(-(-2*a//3)) >= 2*a for a in range(10, 3001)))
chk('Lemma 4.2 Step 9: |I_12|+|I_13| = a-p = ceil(3a/5), 2p <= ceil(4a/5) for p = floor(2a/5); even: sums <= ceil(2a/3) (a = 1..3000)',
    lambda: all(a - 2*a//5 == -(-3*a//5) and 2*(2*a//5) <= -(-4*a//5) for a in range(1, 3001)) and
            all(max(n12 + n13, n12 + n23, n13 + n23) <= -(-2*a//3) for a in range(1, 3001)
                for (n12, n13, n23) in [((a + 2)//3, (a + 1)//3, a//3)]))
chk('Theorem 4.3: 42 + 517.5 >= 3.0625*21 (so 42t + Lambda t >= ceil(3.0625(21t-1)))', lambda: 42 + F('517.5') >= F('3.0625')*21)

# Section 7 (refined Lin)
C = 6400; Lam = F('2e15'); r = F('2.92'); epsL = F('0.083'); th = F('0.003'); eta = F('0.02'); dl = F('0.37'); D0 = F('1.8e4'); T0 = F('1e13')
nu = F('3.17e-8') + 1/D0
chk("Theorem 7.1 Claim 2: (C t sqrt(log t))^2 |X| n <= (2/Lam)(dn)^2 = 1e-15 (dn)^2 and sqrt(1e-15) < 3.17e-8",
    lambda: F(2)/Lam == F(1, 10**15) and F(2)/Lam < F('3.17e-8')**2)
chk("Theorem 7.1 Claim 2: nu' = 3.17e-8 + 1/1.8e4 = %s < 5.559e-5" % float(nu), lambda: nu < F('5.559e-5'))
chk("Theorem 7.1 Claim 2: 5.559e-5 (1+1/theta) + 2e-19 < 0.01859 < eps' (bound 2e(G'[X]) + e(X,O) + sum_Y deg)", lambda: F('5.559e-5')*(1 + 1/th) + 2*F('1e-19') < F('0.01859') < eta)
KC = 30                         # Theorem 3.11 (Kostochka; Delcourt--Postle Theorem 4.3): e(G) >= 30 s sqrt(log s) v(G) forces a K_s minor
chk('Theorem 7.1 Claim 2: 2*30 = 60 and e(G[X]) coefficient 60*30/(Lam C^2) < 1e-19',
    lambda: 2*KC == 60 and F(60)*KC/(Lam*C*C) < F('1e-19'))
eS = 1 - 2*epsL - eta
chk("Theorem 7.1 Step 3: 1-2eps-eps' = 0.814", lambda: eS == F('0.814'))
chk("Theorem 7.1 Step 3: (r-1)delta0/d+eps' = %s < 0.7305 < (r-2)*0.814 = %s" % (float((r - 1)*dl + eta), float((r - 2)*eS)),
    lambda: (r - 1)*dl + eta < F('0.7305') < (r - 2)*eS)
chk('Theorem 7.1 Step 4: log 10 < 3, so log t = 12 log 10 + log(t/1e12) < 36 + t/1e12 - 1 = 35 + t/1e12', lambda: ln(10) < 3)
chk('Theorem 7.1 Step 4: 35 + t/1e12 <= 9.7e-12 t for t >= 1e13 (35 <= 8.7e-12 * 1e13)', lambda: 35 <= (F('9.7e-12') - F(1, 10**12))*T0)
chk('Theorem 7.1 Step 4: Lam C^2 9.7e-12 = %.6e < 0.37^2 (1.8e4)^3 = %.6e' % (float(Lam*C*C*F('9.7e-12')), float(dl*dl*D0**3)),
    lambda: Lam*C*C*F('9.7e-12') < dl*dl*D0**3)
chk('Theorem 7.1 Step 6: 1/r-2eps = %s >= 0.1764' % float(1/r - 2*epsL), lambda: 1/r - 2*epsL >= F('0.1764'))
chk('Theorem 7.1 Step 6: (eps-theta)*0.37 - 1/(1.8e4*1e13) >= 0.02959', lambda: (epsL - th)*dl - 1/(D0*T0) >= F('0.02959'))
chk('Theorem 7.1 Step 6: 0.0044 (1/0.1764 + 1) = %s < 0.02935 < 0.02959' % float(F('0.0044')*(1/F('0.1764') + 1)), lambda: F('0.0044')*(1/F('0.1764') + 1) < F('0.02935') < F('0.02959'))
chk('Theorem 7.1 Step 7: Lam C^2/1.8e4 = %.6e < 4.552e18 < 4.56e18 = tau_{7.1}' % float(Lam*C*C/D0), lambda: Lam*C*C/D0 < F('4.552e18') < F('4.56e18'))
chk('Theorem 7.1 remark: d <= 30 t sqrt(log t) and d >= 1.8e4 t force log t >= 3.6e5', lambda: (D0/KC)**2 >= F('3.6e5'))
# Lemmas 6.3 (massed, lambda = 70t) and 6.4 (C_k = 70), with x = ceil(t/(M sqrt(log t))), M = 1e5
M = F('1e5'); L = F('1.6e6')
chk('Lemma 6.3: t >= L^3/6 >= (1.6e6)^2 L/6 >= 4e11 L >= 4e11 sqrt(L) >= 1e13, sqrt(L) >= 1264, t/(M sqrt L) > 1',
    lambda: L**2/6 >= F('4e11') and sq(L) >= 1264 and F('4e11')*L >= F('1e13') and F('4e11') > M)
chk('Lemma 6.3: s <= 2t/(1264 M) + 2 <= 2e-8 t (2 <= 4e-9 t as t >= 1e13)',
    lambda: F(2)/(1264*M) + F('4e-9') <= F('2e-8') and F('4e-9')*F('1e13') >= 2)
chk('Lemma 6.3: gamma_s <= 30 s sqrt(L) <= 60t/M + 60 sqrt(L) <= 0.0006001t (60 sqrt(L) <= 1e-7 t as t >= 4e11 sqrt(L))',
    lambda: KC*2 == 60 and 60/M + F('1e-7') <= F('0.0006001') and F('1e-7')*F('4e11') >= 60)
chk('Lemma 6.3: l <= 4.004t, s <= 2e-8 t, so h <= 8.0081t, m = s+l <= 4.005t and 2s+2l <= 9t',
    lambda: 2*F('2e-8')/2 + F('8.008') <= F('8.0081') and F('2e-8') + F('4.004') <= F('4.005') and 2*F('2e-8') + F('8.008') <= 9)
chk('Lemma 6.3: lambda = 70t >= h; delta(D) >= 70t - h >= 61.99t; 2*lambda+1 <= 141t',
    lambda: 70 >= F('8.0081') and 70 - F('8.0081') >= F('61.99') and 2*70 + 1/ex(L) <= 141)
chk('Lemma 6.3: gamma >= 61.99t/2 >= 30.99t >= 18t = 2k (k = 9t); delta(J) > 30.99t > 30.5t; e(J) > (30.99-9)t v = 21.99t v > 21.5t v',
    lambda: F('61.99')/2 >= F('30.99') and F('30.99') >= 18 and F('30.99') > F('30.5') and F('30.99') - 9 == F('21.99') and F('21.99') > F('21.5'))
chk('Lemma 6.3: e(J0) > (21.5t - 8.0081t) v(J) >= 13.49t v(J) >= 13.49t N, N <= 141t, N > (30.5-8.0081)t > 22t',
    lambda: F('21.5') - F('8.0081') >= F('13.49') and F('30.5') - F('8.0081') > 22)
chk('Lemma 6.3 (averaging): nu = 0.0079t - 2 >= 0.00789t (t >= 1e13), |Z| <= nu+2 = 0.0079t <= 0.008t, nu < 22t',
    lambda: F('0.00001')*10**13 >= 2 and F('0.0079') <= F('0.008') and F('0.0079') < 22)
chk('Lemma 6.3 (averaging): 13.49/141 >= 0.0956 and 0.0956*0.00789^2 > 0.0006001*0.0079',
    lambda: F('13.49')/141 >= F('0.0956') and F('0.0956')*F('0.00789')**2 > F('0.0006001')*F('0.0079'))
chk('Lemma 6.3 (Hall): |Z|+|Y| <= 0.008t+8.0081t = 8.0161t, and 30.5t - 8.0161t >= t >= s (s <= 2e-8 t)',
    lambda: F('0.008') + F('8.0081') == F('8.0161') and F('30.5') - F('8.0161') >= 1 and F('2e-8') <= 1)
chk('Lemma 6.3: 9t+1-|Z| >= 8.99t >= 2m (|Z| <= 0.008t, 2m <= 8.01t)', lambda: 9 - F('0.008') >= F('8.99') and F('8.99') >= 2*F('4.005'))
chk('Lemma 6.3: e(J-Z) > (21.5-0.008)t v >= 5m v (5m <= 20.025t)', lambda: F('21.5') - F('0.008') >= 5*F('4.005'))
chk('Lemma 6.4: s+2l <= 70t and 2s+2l <= 9t', lambda: F('8.0081') <= 70 and 2*F('2e-8') + F('8.008') <= 9)
# Proposition 8.1
cL = F('0.0044'); Ck = 70
chk('Prop 8.1: omega_{7.1}*C_{8.1} = %s >= C_{6.4}+9 = 79 and 9t <= omega_{7.1}*C_{8.1}/2' % float(cL*Cd), lambda: cL*Cd >= Ck + 9 and 9 <= cL*Cd/2)
chk('Prop 8.1: C_{8.1} >= 1.8e4; Nguyen applicability 2d-22t+2 >= 3.0625(12t-1)', lambda: Cd >= F('1.8e4') and 2*Cd - 22 >= F('3.0625')*12)
chk('Prop 8.1 Step 1: omega_{7.1} d - 9t = 70.2t >= C_{6.4} t = 70t; Psi - Theta - mu\' = 2d + Gamma + 2t + 2 - mu\' > 2d + Gamma (mu\' <= 1.0001t)',
    lambda: cL*Cd - 9 == F('70.2') and F('70.2') >= Ck and 2 - F('1.0001') > 0)
chk("Prop 8.1 pieces: v(J) > 9t+1 >= 2|W| = 6mu' (<= 6.0006t), 2mu (<= 6t) and 2x (<= 2e-8 t)",
    lambda: 6*F('1.0001') <= 9 and 6 <= 9 and F('2e-8') <= 9)
chk("Prop 8.1: 3mu'+mu <= 4.004t: t/(M sqrt L) + 4 M sqrt(L) + 1 <= 0.004t", lambda: 1/(I(M)*sq(L)) + (4*I(M)*sq(L) + 1)/ex(L) <= D('0.004'))
chk("Prop 8.1: mu' <= t + M sqrt(L) <= 1.0001 t and 13 mu' <= 24t", lambda: I(M)*sq(L)/ex(L) <= D('1e-4') and 13*F('1.0001') <= 24)
chk("Prop 8.1 Step 2: 2|W| = 6mu' <= 6.0006t <= 12t = k", lambda: 6*F('1.0001') == F('6.0006') and F('6.0006') <= 12)
chk("Prop 8.1 knitting: 6mu'+mu = 7mu'+x <= 7.0008t+t/(M sqrt L)+1 <= 7.001t <= 9t", lambda: 7*D('1.0001') + 1/(I(M)*sq(L)) + 1/ex(L) <= D('7.001'))
chk("Prop 8.1 knitting: 5(3mu'+mu) <= 20.02t <= C_{6.4} t", lambda: 5*F('4.004') <= F('20.02') <= Ck)
chk('Prop 8.1 orders: (M sqrt L + 1)^2 <= 4 M^2 L', lambda: (I(M)*sq(L) + 1)**2 <= I(4*M*M*L))
chk('Prop 8.1: log t >= 1.6e6 gives t >= 1e13', lambda: I(L) >= ln(T0))
chk('Prop 8.1: second conclusion constant 2C_{8.1} + 33 = 36,033', lambda: 2*Cd + 33 == 36033)

# ---------------------------------------------------------------------------------------------------------------
# Sections 5 and 9: Lemma 5.4 (level), Proposition 5.5 (schedule), Lemma 5.6, Corollaries 5.7 and 9.1, Lemma 9.2
# ---------------------------------------------------------------------------------------------------------------
P = F('4.56e18'); NP = 24*P*M*M
def lev_hyp(T, zeta, gamma):     # hypotheses of Lemma 5.4 on T, zeta, beta_G (exact): T >= 1000.9, zeta > 0, beta_G <= 1, (beta_G - 2 zeta) T >= 1, zeta T >= 5
    T = F(T); return T >= F('1000.9') and zeta > 0 and gamma <= 1 and (gamma - 2*zeta)*T >= 1 and zeta*T >= 5
chk('Lemma 5.4: y >= T >= 1000.9 >= 100, so L = log t = e^y >= e^100 >= 2^100 >= 10^30',
    lambda: F('1000.9') >= 100 and 2**100 >= 10**30 and ex(100) >= I(10**30))
chk('Lemma 5.4: e^y >= y^2/2 >= 11y for y >= 22 (y^2/2 - 11y = y(y-22)/2), and 100 >= 22', lambda: 100 >= 22 and F(22**2, 2) == 11*22)
chk('Lemma 5.4: a_0 = e^L/L >= L^2/6 >= 10^59 for L >= 10^30 (as e^L >= L^3/6)', lambda: F(10**60, 6) >= 10**59)
chk("Lemma 5.4 (ii): log(11/10) < 0.1, so log log b' >= y - log(11/10) >= y - 0.1", lambda: ln(F(11, 10)) < D('0.1'))
chk("Lemma 5.4: p = (log t)^zeta >= e^5 >= 32, so k = ceil(p) >= 2 and k(k-1) < (p+1)p <= (33/32) p^2", lambda: ex(5) >= 32 and 1 + F(1, 32) == F(33, 32))
chk("Lemma 5.4 (ii): e > 2.7 and (10/11)*2.7 > 2*(33/32), so (log b')^{beta_G} >= (10/11)*2.7 p^2 > 2(33/32) p^2 > 2k(k-1)",
    lambda: ex(1) > D('2.7') and F(10, 11)*F('2.7') > 2*F(33, 32))
chk('Lemma 5.4 (iii): eta = 5/(a_0 - 4) <= 10/a_0 <= 10^-58 for a_0 >= 10^59 (decreasing in a_0)',
    lambda: F(5, 10**59 - 4) <= F(10, 10**59) == F(1, 10**58))
chk('Lemma 5.4 (iii): 60*16 = 960 (s_0 <= 16 a_0)', lambda: 60*16 == 960)
chk('Lemma 5.4 (iii): log 16 <= L, sqrt(2L) <= 10^-12 L for L >= 10^30 (iff L >= 2*10^24), and 960*10^-12 t + 2 <= 10^-7 t for t >= 10^59',
    lambda: ln(16) <= I(10**30) and 2*10**24 <= 10**30 and F(960, 10**12) + F(2, 10**59) <= F(1, 10**7))
chk('Lemma 5.4 (iii): c_{4.3}(Phi) <= 939.5 + 10 Phi < 10^6 and 0 <= c_0 = c_{4.3}(Phi) - 42 <= 897.5 + 10 Phi < 10^6 for 0 <= Phi <= 10^4',
    lambda: cS(Phimax) <= F('939.5') + 10*Phimax < 10**6 and F('897.5') + 10*Phimax < 10**6
            and all(0 <= cS(F(v)) - 42 <= F('897.5') + 10*F(v) and cS(F(v)) <= F('939.5') + 10*F(v)
                    for v in (0, 1, b0, cside, 189, 190, 10**4)))
chk('Lemma 5.4 (iii): R <= 10^-7 t + 10^6 + 10^-52 (t+1) <= (10^-7 + 2*10^-52) t <= xi t for t >= 10^59',
    lambda: F(1, 10**58)*10**6 == F(1, 10**52) and 10**6 + F(1, 10**52) <= F(10**59, 10**52)
            and F(1, 10**7) + 2*F(1, 10**52) <= xi)
chk('Prop 5.5 schedule: zeta = beta0/2 - vth = 0.2445, beta_1 = 0.7345, beta_5 = 1.7125, zeta_f = beta_1/2 - 1.1 vth = 0.3667',
    lambda: zm == F('0.2445') and bside == F('0.7345') and b5 == F('1.7125') and zf == F('0.3667'))
chk('Prop 5.5: beta_fin = beta_5 + zeta_f = 4.25 beta0 - 6.6 vth = 2.0792', lambda: bfin == F(17, 4)*beta0 - F(33, 5)*vth == F('2.0792'))
chk('Prop 5.5 remark: beta_fin < 4.25 beta0, so beta_fin > 2 needs beta0 > 8/17, i.e. delta = 1/2 - beta0 < 1/34',
    lambda: F(1, 2) - F(8, 17) == F(1, 34) and F(17, 4)*F(8, 17) == 2)
chk('Prop 5.5 remark: (gamma - 2 zeta) T >= 1 needs T >= 1/(2 vth) = 1000 (side, main) and T >= 1/(2.2 vth) < 909.1 (final)',
    lambda: 1/(2*vth) == 1000 and 1/(F(11, 5)*vth) < F('909.1'))
chk('Prop 5.5 / Lemma 5.4 hypotheses, side step at T = T_boot - 0.1 = 1160.9 (zeta 0.2445, beta_G 0.49; Lemma 5.3)', lambda: lev_hyp(Tside, zm, beta0))
chk('Prop 5.5 / Lemma 5.4 hypotheses, main steps at T = T_boot = 1161 (zeta 0.2445, beta_G 0.49; Lemma 5.3)', lambda: lev_hyp(Tboot, zm, beta0))
chk('Prop 5.5 / Lemma 5.4 hypotheses, final step at T = T_boot = 1161 (zeta 0.3667, beta_G 0.7345; side step)', lambda: lev_hyp(Tboot, zf, bside))
chk('Prop 5.5: these hypotheses hold for every T >= 1000.9 (0.001*1000.9 >= 1, 0.0011*1000.9 >= 1, 0.2445*1000.9 >= 5)',
    lambda: lev_hyp('1000.9', zm, beta0) and lev_hyp('1000.9', zf, bside))
chk('Prop 5.5: gamma - 2 zeta = 2 vth = 0.001 and 2.2 vth = 0.0011',
    lambda: beta0 - 2*zm == 2*vth == F('0.001') and bside - 2*zf == F(11, 5)*vth == F('0.0011'))
chk('Prop 5.5 thresholds: T_boot = 1161; side step at T_boot - 0.1 = 1160.9 uses Lemma 5.3 at 1160.9 - 0.1 = 1160.8 >= T_base = 1160; main steps use it at T_boot - 0.1 >= T_base; final step uses the side level at T_boot - 0.1; T_boot >= 873.4 and T_boot - 0.1 >= 1000.9',
    lambda: Tboot == F('1161') and Tside == F('1160.9') and Tside - F('0.1') >= Tbase and Tboot - F('0.1') >= Tbase and Tboot >= F('873.4') and Tside >= F('1000.9'))
chk('Prop 5.5: Phi = 4.01 and Phi = c_side = %s satisfy 0 <= Phi <= Phi_max = 1e4' % float(cside), lambda: 0 <= b0 <= Phimax and 0 <= cside <= Phimax)
chk('Theorem 4.3 at Phi = 4.01: even scheme, c_{4.3}(4.01) = 42+517.5+12*4.01 = 607.62; c_{5.4} = 607.6201',
    lambda: cS(b0) == F('607.62') == 42 + F('517.5') + 12*F('4.01') and Sst == F('607.6201'))
chk('Prop 5.5: c_side = 2*4.01 + 607.6201 = 615.6401', lambda: cside == F('615.6401'))
chk('Prop 5.5: main chain cbar_j = 2 cbar_{j-1} + c_{5.4}: %s' % ', '.join('%.6f' % c for c in cbar),
    lambda: c5 == 2**5*b0 + 31*Sst and c5 == F('18964.5431'))
chk('Prop 5.5: c_{4.3}(c_side) uses the uneven scheme (c_side > 190): 42+897.5+10*615.6401 = 7095.901',
    lambda: cside > 190 and cS(cside) == F('7095.901'))
chk('Prop 5.5: c_{5.5} = 2*18,964.5431 + 7095.901 + xi = 45,024.9873 = 45,024.98 + 73 xi',
    lambda: cs == F('45024.9873') and cs == F('45024.98') + 73*xi)
chk('Remark after Prop 5.5: 2^7*4.01 + 127 c_{5.4} = 77,681.0327', lambda: 2**7*b0 + 127*Sst == F('77681.0327'))
chk('Prop 5.5: 24 tau M^2 = %s <= 2.7^79 < e^79' % float(NP), lambda: NP <= F('2.7')**79 and I(F('2.7')**79) < ex(79))
chk('Prop 5.5: bfin - 2 = 0.0792 and 0.0792*T_boot = 91.9512 >= 79; remark after Table 4: 79/0.0792 < 998',
    lambda: bfin - 2 == F('0.0792') and F('0.0792')*Tboot >= 79 and F(79)/F('0.0792') < 998)
chk('Remark after Table 4: N_a <= a(log a)^2.0792 needs log log a >= log(24 tau M^2)/0.0792 = %s <= 873.34 < 873.4' % s(ln(NP)/D('0.0792'), 8),
    lambda: ln(NP)/I(bfin - 2) <= D('873.34'))
chk('Lemma 5.6: 24 tau_{7.1} M^2 <= 2.7^70 < e^70, so log(24 tau_{7.1} M^2) = %s <= 70' % s(ln(NP), 8),
    lambda: NP <= F('2.7')**70 and I(F('2.7')**70) < ex(70) and ln(NP) <= 70)
chk('Lemma 5.6: p = 2(a-1) >= a for a >= 3; (2 + 70 + 2x)*2(a-1) < (144 + 4x)a <= (144.4 + 4x)a',
    lambda: 2*(3 - 1) >= 3 and 2*(2 + 70) == 144 and 2*2 == 4 and 144 <= F('144.4'))
chk('Corollary 5.7: 144.4 + 4 T_boot = 4788.4 <= c_{5.5}', lambda: F('144.4') + 4*Tboot == F('4788.4') and F('4788.4') <= cs)
chk('Lemma 9.2: L = log t >= e^T_fin >= 9.7e7; log L <= L/2 as e^{L/2} >= (L/2)^2/2 = L^2/8 >= L (L >= 8); log b >= L - log L >= L/2 >= 4.85e7 >= 1.6e6',
    lambda: ex(Tfin) >= D('9.7e7') and F('9.7e7') >= 8 and F('9.7e7')/2 == F('4.85e7') and F('4.85e7') >= F('1.6e6'))
chk('Corollary 9.1: x_* = 78 + 2c_{5.5} = 90,127.9746', lambda: xs == F('90127.9746'))
chk('Table 2: Lambda_{9.2} ~ 897.5 + 10x_* = %.1f ~ 9.022e5; Lambda\'_{9.2} ~ %.1f ~ 2.162e5' % (float(LamF0), float(KF0)),
    lambda: F('9.0215e5') <= LamF0 < F('9.0225e5') and F('2.1615e5') <= KF0 < F('2.1625e5'))
chk('Lemma 9.2: Lambda_{9.2}/(1+eta) = 897.5 + 10x_* = %.6f = 5(179.5 + 2x_*) (uneven Step 8)' % LamF0, lambda: LamF0 == 5*(F('179.5') + 2*xs))
chk("Lemma 9.2: Psi_b + sigma_b = (110 + 2C_{8.1} + 4c_{5.5}) b + 2 <= Lambda'_{9.2} t for b <= t",
    lambda: (32 + 2*Cd + 2*cs) + (78 + 2*cs) == KF0)
chk("Lemma 9.2 Step 7b: Lambda_{9.2} >= 137.5 + 17 (so chi(G4) >= Lambda'_{9.2} t)", lambda: LamF0 >= F('137.5') + 17)
chk('Lemma 9.2 Step 7b: sigma = sigma_b <= 2x_* a, 2sigma <= 4x_* a; Lambda_{9.2} - 137.5 - 17 - 4x_* >= 700 (chi(J_i) >= 700a)',
    lambda: LamF0 - F('137.5') - 17 - 4*xs >= 700)
chk('Lemma 9.2: even scheme worse: 517.5 + 12x_* > 897.5 + 10x_* (x_* > 190)', lambda: F('517.5') + 12*xs > LamF0)

# Proof of Theorem 1.2
chk('Thm 1.2: 1829.6 = xi_fin + 42 + 897.5 + 10*78 + 110 with xi_fin = 0.1', lambda: xifin + 42 + F('897.5') + 780 + 110 == F('1829.6'))
chk("Thm 1.2: xi_fin + 42 + Lambda_{9.2}/(1+eta) + (Lambda'_{9.2} - 2/t) = 1829.6 + 2C_{8.1} + 24c_{5.5} = c_{1.2}",
    lambda: xifin + 42 + LamF0 + KF0 == cfin)
chk('Thm 1.2: c_{1.2} = %.6f = 1,118,429.2952 < 1,118,430 (margin 0.7048)' % cfin, lambda: cfin == F('1118429.2952') and 1118430 - cfin == F('0.7048'))
# Case 2 (log log t >= T_fin = 18.4, so L = log t >= e^18.4 >= 9.7e7); the steps follow Skeleton.lean and WV.dBound_top
chk('Thm 1.2 Case 2: e^{18.4} = %s >= 9.7e7, so L = log t >= 9.7e7' % s(ex(Tfin), 10), lambda: ex(Tfin) >= D('9.7e7'))
chk('Thm 1.2 Case 2: t = e^L >= L^3/6, so t >= a0 = t/L >= L^2/6 >= (9.7e7)^2/6 >= 2.5e9', lambda: F('9.7e7')**2/6 >= F('2.5e9'))
chk('Thm 1.2 Case 2: s0 = floor(46a0/3 + 4) <= 16a0 (as a0 >= 6) and s0 >= 2', lambda: F(46, 3)*6 + 4 <= 16*6 and F(46, 3)*6 + 4 >= 2)
chk('Thm 1.2 Case 2: log s0 <= log(16t) = log 16 + L < L + 3 (log 16 = %s)' % s(ln(16), 6), lambda: ln(16) < 3)
chk('Thm 1.2 Case 2: sqrt(L+3) <= L/9650 for L >= 9.7e7 (L^2 >= 9650^2 (L+3) as 9650^2 (1 + 3/9.7e7) <= 9.7e7)',
    lambda: 9650**2*(1 + 3/F('9.7e7')) <= F('9.7e7'))
chk('Thm 1.2 Case 2: D(s0) <= 60*16 a0 L/9650 + 1 = (960/9650) t + 1 = t/10 - t/1930 + 1 <= t/10 - 1 (t >= 3860)',
    lambda: 60*16 == 960 and F(1, 10) - F(960, 9650) == F(1, 1930) and 2*1930 <= F('2.5e9'))
chk('Thm 1.2 Case 2: Lambda_{9.2} >= 64 >= 22.3125, so 42t + Lambda_{9.2} t >= 3.0625(21t - 1) (Nguyen corollary with k = 21t)',
    lambda: LamF0 >= 64 and 42 + 64 >= F('3.0625')*21)
chk('Thm 1.2 Case 2: Lambda_0 = 897.5 + 10(78 + 2c_{5.5}) = 902,177.246 and a0 - 4 >= 2500 Lambda_0',
    lambda: LamF0 == F('902177.246') and F('2.5e9') - 4 >= 2500*LamF0)
chk('Thm 1.2 Case 2: eta*Lambda_0 = 5*%s/(a0 - 4) <= 0.002 for a0 >= 2.5e9' % float(LamF0),
    lambda: 5*LamF0/(F('2.5e9') - 4) <= F('0.002'))
chk('Thm 1.2 Case 2: (c_{1.2} + 0.002) t + 2 <= 1,118,430 (t - 1) for t >= 2.5e9, i.e. 0.7028 t >= 1,118,432',
    lambda: 1118430 - cfin - F('0.002') == F('0.7028') and F('0.7028')*F('2.5e9') >= 1118432)
chk('Thm 1.2 remark: T_fin = 18.4 is least to one decimal: 960 sqrt(L+3) < L/10 at L = e^{18.4}, but not at L = e^{18.3}',
    lambda: 960*sq(ex(Tfin) + 3) < ex(Tfin)/10 and 960*sq(ex(F('18.3')) + 3) > ex(F('18.3'))/10)
chk('Thm 1.2 remark: 60 e^{9.8} = %s < 1.09e6, and 1.09e6 (h+1) <= 1,118,430 h for h >= 1e6 (so T_fin up to 19.6 gives the same constant)' % s(60*ex(F('9.8')), 9),
    lambda: 60*ex(F('9.8')) < D('1.09e6') and (1118430 - F('1.09e6'))*10**6 >= F('1.09e6'))
# Case 1 (log log t < 18.4) and the case h < 10^6 (chi < 60 t sqrt(log t) + 1, t = h + 1)
chk('Thm 1.2 Case 1: sqrt(log t) < e^{9.2} = %s < 1e4, so chi < 600,000 t + 1 = 600,000 h + 600,001 <= 1,118,430 h (h >= 1e6)' % s(ex(Tfin/2), 9),
    lambda: ex(Tfin/2) < 10**4 and 60*10**4 == 600000 and (1118430 - 600000)*10**6 >= 600001)
chk('Thm 1.2, h < 1e6: log t <= h < 1e6 <= 1001^2, so sqrt(log t) <= 1001 and chi < 60,060 t + 1 = 60,060 h + 60,061 <= 1,118,430 h (h >= 2)',
    lambda: 10**6 < 1001**2 and 60*1001 == 60060 and (1118430 - 60060)*2 >= 60061)

# Section 2: the Norin--Steiner compounding C -> 2(2C + C_sep(1+C)), ten times from 4
def ns_iter(CB1):
    Csep = 39*35*CB1**2*10; Cc = 4
    for _ in range(10): Cc = 2*(2*Cc + Csep*(1 + Cc))
    return Csep, Cc
Csep, Cns = ns_iter(480)
chk('Section 2: C_sep = 39*35*480^2*10 = %.3g ~ 3.1e9; ten iterations from 4 give %.4g ~ 4.8e98' % (Csep, Cns),
    lambda: F('3.05e9') <= Csep <= F('3.15e9') and F('4.8e98') <= Cns < F('4.9e98'))
Csep2, Cns2 = ns_iter(3072000)
chk('Section 2: with C_{B.1} = 3,072,000 the constant is %.4g, at least 6.4e174' % Cns2,
    lambda: Cns2 >= F('6.4e174'))
cH = F('0.1') + 42 + F('897.5') + 10*(2*Cd + 33) + 20*cs
chk('Appendix: (H_Phi) route (Lemma 4.2 with Phi = 2C_{8.1}+33+2c_{5.5}): 939.6 + 10(2C_{8.1}+33) + 20c_{5.5} = %.7g ~ 1.262e6, about %.1f%% more' % (float(cH), float(100*(cH/cfin - 1))),
    lambda: F('0.1') + 42 + F('897.5') == F('939.6') and F('1.2615e6') <= cH < F('1.2625e6') and F('0.125') <= cH/cfin - 1 < F('0.135'))
chk('Section 2.4 and Appendix: 24c_{5.5}/c_{1.2} = %.4f (about 97%%); 24c_{5.5} ~ 1.081e6; 2C_{8.1}/c_{1.2} ~ 3.2%%' % float(24*cs/cfin),
    lambda: F('0.96') <= 24*cs/cfin < F('0.97') and F('1.0805e6') <= 24*cs < F('1.0815e6') and F('0.0315') <= 2*Cd/cfin < F('0.0325'))
# Appendix A: the estimates of the Postscript (values of the formula 1829.6 + 2C_{8.1} + 24c_{5.5} or of a variant)
def cform(c): return F('1829.6') + 2*Cd + 24*c
chk('Appendix: 60 e^{9.2} = %s < 593,829 (helper bound for the next checks)' % s(60*ex(Tfin/2), 9), lambda: 60*ex(Tfin/2) < 593829)
chk('Appendix (dominant term): Case 1 uses only chi <= 60 t sqrt(log t) + 1, close to 60 e^{T_fin/2} t, and 60 e^{9.2} = %s > 593,827' % s(60*ex(Tfin/2), 9),
    lambda: 60*ex(Tfin/2) > 593827)
chk('Appendix (inseparable): Gamma twice gives 10*2c_{5.5} in Lambda_{9.2} and 2c_{5.5} in each of Psi_b, sigma_b: 20 + 4 = 24',
    lambda: 10*2 + 2 + 2 == 24 and LamF0 == F('897.5') + 780 + 20*cs and KF0 == 110 + 2*Cd + 4*cs)
chk('Appendix (inseparable): Gamma once loses 10c_{5.5} + 2c_{5.5} = 12c_{5.5} = %.7g ~ 5.4e5, %.1f%% of c_{1.2} (almost half)' % (float(12*cs), float(100*12*cs/cfin)),
    lambda: F('5.395e5') <= 12*cs < F('5.405e5') and F('0.45') <= 12*cs/cfin < F('0.5'))
chk('Appendix (inseparable): (2C_{8.1} + 1829.6)/c_{1.2} = %.4f < 4%%, 2C_{8.1} = 36,000' % float((2*Cd + F('1829.6'))/cfin),
    lambda: 2*Cd == 36000 and (2*Cd + F('1829.6'))/cfin < F('0.04'))
chk('Appendix (bootstrap): c_{5.5} = 45,024.98 + 73 xi, 73 = 62 + 10 + 1', lambda: cs == F('45024.98') + 73*xi and 62 + 10 + 1 == 73)
chk('Appendix (bootstrap): c_{5.5} = 2^6*4.01 + 62c_{5.4} + c_{4.3}(c_side) + xi', lambda: cs == 2**6*b0 + 62*Sst + cS(cside) + xi)
c4 = cbar[4]; cs4 = 2*c4 + cS(cside) + xi
chk('Appendix (bootstrap): one fewer main step gives 2cbar_4 + c_{4.3}(c_side) + xi = %.7g ~ 25,453 and %.6g ~ 6.49e5' % (float(cs4), float(cform(cs4))),
    lambda: F('25452.5') <= cs4 < F('25453.5') and F('6.485e5') <= cform(cs4) < F('6.495e5'))
def cs_of(base):                 # c_{5.5} as a function of the base constant (all steps as in Prop 5.5)
    S_ = cS(base) + xi; cb_ = base
    for _ in range(5): cb_ = 2*cb_ + S_
    return 2*cb_ + cS(2*base + S_) + xi
dcs = cs_of(b0 + 1) - cs_of(b0)
chk('Appendix (base case): one unit of the base constant adds %s = 64 + 62*12 + 10*14 = 64 + 744 + 140 to c_{5.5}' % dcs,
    lambda: dcs == 948 and 62*12 == 744 and 10*14 == 140 and 64 + 744 + 140 == 948 and cs_of(b0 - 2) == cs - 2*948)
chk('Appendix (base case): 24*948 = 22,752 per unit of c_{1.2}; removing a factor 2 of 4 lowers c_{1.2} by 2*22,752 = 45,504 ~ 45,500',
    lambda: 24*948 == 22752 and cfin - cform(cs_of(b0 - 2)) == 45504)
c3 = 2**3*b0 + 7*Sst; small = F('144.4') + 4*Tboot
chk('Appendix (base case): three steps give 2^3*4.01 + 7c_{5.4} = %s ~ 4285.4' % float(c3), lambda: c3 == F('4285.4207'))
chk('Appendix (base case): with (144.4 + 4T_boot) = %s > 4285.4207, c_{5.5} would be 4788.4 and c_{1.2} %s ~ 1.53e5' % (float(small), float(cform(small))),
    lambda: small == F('4788.4') and small > c3 and F('1.525e5') <= cform(small) < F('1.535e5'))
chk('Appendix (base case): T_boot <= 1035.25 gives 144.4 + 4T_boot <= 4285.4 <= 4285.4207 (exact condition T_boot <= %s), and c_{1.2} %s ~ 1.41e5' % (float((c3 - F('144.4'))/4), float(cform(c3))),
    lambda: F('144.4') + 4*F('1035.25') == F('4285.4') and F('4285.4') <= c3 and F('1035.25') <= (c3 - F('144.4'))/4 < F('1035.26') and F('1.405e5') <= cform(c3) < F('1.415e5'))
def cS65(x): return 42 + min(F('517.5') + 6*x, F('897.5') + 5*x)
S65 = cS65(b0) + xi; cside65 = 2*b0 + S65; cb65 = b0
for _ in range(5): cb65 = 2*cb65 + S65
cs65 = 2*cb65 + cS65(cside65) + xi
cfin65 = F('0.1') + 42 + F('897.5') + 5*(78 + 2*cs65) + 110 + 2*Cd + 4*cs65
chk('Appendix (separable): coefficients 6 and 5 give c_{5.5} = %.7g ~ 40,335 (final step uneven: c_side = %s > 380) and c_{1.2} = 1439.6 + 2C_{8.1} + 14c_{5.5} = %.7g ~ 6.0e5' % (float(cs65), float(cside65), float(cfin65)),
    lambda: F('40334.5') <= cs65 < F('40335.5') and cside65 > 380 and cfin65 == F('1439.6') + 2*Cd + 14*cs65 and F('5.95e5') <= cfin65 < F('6.05e5') and cfin65 > 593829)
def cSm(x): return 42 + min(F('516.5') + 12*x, F('896.5') + 10*x)
Sm = cSm(b0) + xi; csidem = 2*b0 + Sm; cbm = b0
for _ in range(5): cbm = 2*cbm + Sm
csm = 2*cbm + cSm(csidem) + xi
cfinm = F('0.1') + 42 + F('896.5') + 10*(78 + 2*csm) + 110 + 2*Cd + 4*csm
chk('Appendix (separable): lowering 517.5 and 897.5 by 1 lowers c_{5.5} by %s = 73 and c_{1.2} by %s = 24*73 + 1 ~ 1750' % (cs - csm, cfin - cfinm),
    lambda: cs - csm == 73 and cfin - cfinm == 24*73 + 1 and 1745 <= cfin - cfinm <= 1755)
chk('Appendix (separable): 517.5 = 3*172.5 and 897.5 = 5*179.5 (Table 3)', lambda: 3*F('172.5') == F('517.5') and 5*F('179.5') == F('897.5'))
chk('Appendix: the values ~1.53e5 and ~1.41e5 are below 593,827 (a value below 60 e^{T_fin/2} needs a smaller T_fin); 6.0e5 and 6.49e5 are not',
    lambda: cform(small) < 593827 and cform(c3) < 593827 and cfin65 > 593829 and cform(cs4) > 593829)
# Proposition 8.1 and Section 7: identities used in the text (checked as polynomial identities at sample values)
def _p81(t, G):
    t, G = F(t), F(G); k = 12*t; d = Cd*t
    Th = 6*t + G + 2*k; sg = 78*t + 2*G; Ps = (32 + 2*Cd)*t + 2*G + 2
    return t, G, k, d, Th, sg, Ps
chk('Prop 8.1: sigma = 30t + 2Gamma + 4k and Psi = 8t + 2Gamma + 2k + 2d + 2 (k = 12t, d = 18000t)',
    lambda: all(sg == 30*t + 2*G + 4*k and Ps == 8*t + 2*G + 2*k + 2*d + 2
                for (t, G, k, d, Th, sg, Ps) in [_p81(a, b) for a in (1, 7, 10**13) for b in (0, 3, 10**9)]))
chk('Prop 8.1: Theta + 24t + Gamma + 2k = sigma, i.e. sigma - Theta = 24t + Gamma + 2k (Steps 3 and 7)',
    lambda: all(Th + 24*t + G + 2*k == sg for (t, G, k, d, Th, sg, Ps) in [_p81(a, b) for a in (1, 7, 10**13) for b in (0, 3, 10**9)]))
chk('Prop 8.1 Step 4 core: 2(n-1)^2 + n + 1 <= 2n^2 for n >= 1', lambda: all(2*(n-1)**2 + n + 1 <= 2*n*n for n in range(1, 10**4)))
chk('Prop 8.1: 3t <= tau t log t and x <= t <= tau t log t (log t >= 1.6e6), so tau t log t + x <= 2 tau t log t',
    lambda: 3 <= P*L and 1 <= P*L)
chk('Prop 8.1 Step 6: 6n^2 <= 6(M sqrt(log t) + 1)^2 <= 24 M^2 log t, so 3|S| <= 6n^2 tau t log t <= N_t',
    lambda: (I(M)*sq(L) + 1)**2 <= I(4*M*M*L) and 6*4 == 24)
chk('Section 7: C_Lin = 32 * 6400^2 = 1,310,720,000', lambda: 32*6400**2 == 1310720000)

chk('Section 2: (9 + 26,833) * 20 = %d ~ 5e5 (Wollan Thm 1.1 with |V(F)|, c ~ 20t)' % ((9+26833)*20), lambda: F('5e5') <= (9+26833)*20 < F('5.5e5'))
chk('Section 3: with Kostochka constant 270, Case 1 of Thm 1.2 gives 540 e^{9.2} t = %s t ~ 5.3e6 t' % s(540*ex(Tfin/2), 7), lambda: D('5.3e6') <= 540*ex(Tfin/2) and 540*ex(Tfin/2) < D('5.4e6'))
chk('Section 2, item 6: connectivity form for knitting needs 10*3mu1 + mu <= (30 + 1)*1.0001t ~ 31t (mu1 = mu prime)', lambda: 10*3*F('1.0001') + F('1.0001') <= F('31.01') and 10*3 + 1 == 31)
chk('Remark after Lemma 4.1: 3.0625*10 = 30.625 ~ 30.6; q = ceil(12.5m)+1; gamma >= 25m/4 and k = 2m give gamma - k = 4.25m < 5m',
    lambda: F('3.0625')*10 == F('30.625') and F(25, 4) - 2 == F('4.25') and F('4.25') < 5)
chk('Appendix A: had < 26v/75 + 2/3 and chi >= v/2 give chi > (75/52) had - 25/26', lambda: F(75, 26)/2 == F(75, 52) and F(75, 26)*F(2, 3)/2 == F(25, 26))
print('Final constant: c_{1.2} = 1829.6 + 2*18000 + 24*%.6f = %.6f < 1,118,430, so chi(G) <= 1,118,430 had(G)' % (cs, cfin))
print('ALL OK' if allok else 'SOME CHECKS FAILED')
raise SystemExit(0 if allok else 1)


==> anc/refined_lin_check.py <==
# Quick floating-point summary of the refined Lin theorem (Theorem 7.1), Lemmas 6.3-6.4 (massed pairs, C_k = 70)
# and the final constants. Not a certificate: every inequality here is certified in precise_check.py.
# The variable eta = 0.02 is eps' in the paper, and nu is nu' in the paper.
import math
CNP=6400; Lam=2e15; r=2.92; eps=0.083; theta=0.003; eta=0.02; dl=0.37; D0=1.8e4
nu=math.sqrt(2/Lam)+1/D0
print("Claim 2: nu'(1+1/theta)=%.4e < eps'=%.2f"%(nu*(1+1/theta),eta))
eS=1-2*eps-eta; print('Step 3: %.6f < %.6f'%((r-1)*dl+eta,(r-2)*eS))
print('Step 4 coefficient: %.4e (times log t / t at t=1e13: %.3f)'%(Lam*CNP**2/(dl**2*D0**3), Lam*CNP**2/(dl**2*D0**3)*math.log(1e13)/1e13))
b=1/r-2*eps; D=(eps-theta)*dl
print('Step 6: (eps-theta)*dl=%.6f, b=1/r-2eps=%.6f, cL <= D b/(1+b) = %.7f'%(D,b,0.02959*0.1764/1.1764))
print('P >= %.4e'%(Lam*CNP**2/D0))
print('Lemma 6.3: delta(G_v) >= 70t - 8.0081t = %.4f t; e(J) > %.1f t v(J); 5m <= %.3f t'%(70-8.0081, 30.5-9, 5*4.005))
Cd=18000; print('cL*Cdens = %.2f >= C_k+9 = 79'%(0.0044*Cd))
ADP=2*Cd+33
def cS(x): return 42+min(517.5+12*x,897.5+10*x)
c5=4.01
for _ in range(5): c5=2*c5+cS(4.01)+1e-4
cs=2*c5+cS(2*4.01+cS(4.01)+1e-4)+1e-4
c13=1829.6+2*Cd+24*cs; print('Kostochka (Thm 3.11, 30): refined Lin vacuous unless log t > %.4e'%((D0/30)**2)); print("2C_8.1+33=%d c_5.5=%.6f c_1.2=%.6f"%(ADP,cs,c13))

